Primordial black holes from metric preheating: mass fraction in the excursion-set approach

We calculate the mass distribution of Primordial Black Holes (PBHs) produced during metric preheating. After inflation, the oscillations of the inflaton at the bottom of its potential source a parametric resonant instability for small-scale scalar perturbations, that may collapse into black holes. After reviewing in a pedagogical way different techniques that have been developed in the literature to compute mass distributions of PBHs, we focus on the excursion-set approach. We derive a Volterra integral equation that is free of a singularity sometimes encountered, and apply it to the case of metric preheating. We find that if the energy density at which the instability stops, $\rho_\Gamma$, is sufficiently smaller than the one at which inflation ends, $\rho_\mathrm{end}$, namely if $\rho_\Gamma^{1/4}/\rho_\mathrm{end}^{1/4}< 10^{-5}(\rho_\mathrm{end}^{1/4}/10^{16}\mathrm{GeV})^{3/2}$, then PBHs dominate the universe content at the end of the oscillatory phase. This confirms the previous analysis of arXiv:1907.04236 . By properly accounting for the "cloud-in-cloud" mechanism, we find that the mass distribution is more suppressed at low masses than previously thought, and peaks several orders of magnitude above the Hubble mass at the end of inflation. The peak mass ranges from $10$ g to stellar masses, giving rise to different possible cosmological effects that we discuss.

==> anc/source-code/data/beta_cooked_eating.txt <==
1.26450858707e+39 0.0 
1.2243557236e+39 0.0 
1.1854778633e+39 0.0 
1.14783452006e+39 0.0 
1.11138649334e+39 0.0 
1.07609582741e+39 0.0 
1.04192577173e+39 0.0 
1.00884074275e+39 0.0 
9.76806286821e+38 0.0 
9.45789044341e+38 0.0 
9.15756714985e+38 0.0 
8.86678024088e+38 0.0 
8.58522690071e+38 0.0 
8.31261392912e+38 0.0 
8.04865743604e+38 0.0 
7.79308254602e+38 0.0 
7.54562311189e+38 0.0 
7.30602143765e+38 0.0 
7.07402801014e+38 0.0 
6.84940123914e+38 0.0 
6.63190720584e+38 0.0 
6.42131941921e+38 0.0 
6.21741858017e+38 0.0 
6.01999235318e+38 0.0 
5.82883514519e+38 0.0 
5.64374789144e+38 0.0 
5.46453784825e+38 0.0 
5.29101839228e+38 0.0 
5.12300882615e+38 0.0 
4.96033419032e+38 0.0 
4.80282508085e+38 0.0 
4.65031747302e+38 0.0 
4.50265255049e+38 0.0 
4.35967653995e+38 0.0 
4.22124055095e+38 0.0 
4.08720042089e+38 0.0 
3.95741656483e+38 0.0 
3.83175383023e+38 0.0 
3.71008135608e+38 0.0 
3.59227243676e+38 0.0 
3.47820438997e+38 0.0 
3.36775842908e+38 0.0 
3.26081953933e+38 0.0 
3.15727635815e+38 0.0 
3.05702105912e+38 0.0 
2.95994923973e+38 0.0 
2.86595981262e+38 0.0 
2.77495490034e+38 0.0 
2.68683973342e+38 0.0 
2.60152255166e+38 0.0 
2.5189145086e+38 0.0 
2.43892957899e+38 0.0 
2.36148446918e+38 0.0 
2.28649853043e+38 0.0 
2.21389367489e+38 0.0 
2.14359429428e+38 0.0 
2.07552718118e+38 0.0 
2.00962145276e+38 0.0 
1.94580847701e+38 0.0 
1.88402180123e+38 0.0 
1.82419708282e+38 0.0 
1.76627202233e+38 0.0 
1.71018629854e+38 0.0 
1.65588150564e+38 0.0 
1.60330109244e+38 0.0 
1.55239030345e+38 0.0 
1.50309612188e+38 0.0 
1.4553672144e+38 0.0 
1.40915387774e+38 0.0 
1.36440798686e+38 0.0 
1.3210829449e+38 0.0 
1.27913363459e+38 0.0 
1.23851637133e+38 0.0 
1.19918885765e+38 0.0 
1.1611101392e+38 0.0 
1.12424056207e+38 0.0 
1.08854173151e+38 0.0 
1.05397647196e+38 0.0 
1.02050878831e+38 0.0 
9.88103828421e+37 0.0 
9.56727846863e+37 0.0 
9.26348169732e+37 0.0 
8.96933160646e+37 0.0 
8.68452187799e+37 0.0 
8.40875592056e+37 0.0 
8.14174656071e+37 0.0 
7.88321574381e+37 0.0 
7.63289424451e+37 0.0 
7.39052138635e+37 0.0 
7.15584477033e+37 0.0 
6.92862001207e+37 0.0 
6.7086104873e+37 0.0 
6.49558708542e+37 0.0 
6.28932797101e+37 0.0 
6.08961835269e+37 0.0 
5.89625025954e+37 0.0 
5.7090223245e+37 0.0 
5.52773957463e+37 0.0 
5.35221322814e+37 0.0 
5.18226049776e+37 0.0 
5.01770440038e+37 0.0 
4.85837357279e+37 0.0 
4.70410209317e+37 0.0 
4.55472930837e+37 0.0 
4.41009966655e+37 0.0 
4.27006255524e+37 0.0 
4.13447214447e+37 0.0 
4.0031872349e+37 0.0 
3.87607111082e+37 0.0 
3.75299139774e+37 0.0 
3.63381992457e+37 0.0 
3.5184325901e+37 0.0 
3.40670923382e+37 0.0 
3.29853351076e+37 0.0 
3.19379277034e+37 0.0 
3.09237793904e+37 0.0 
2.99418340685e+37 0.0 
2.89910691726e+37 0.0 
2.80704946079e+37 0.0 
2.71791517189e+37 0.0 
2.63161122906e+37 0.0 
2.54804775829e+37 0.0 
2.46713773934e+37 0.0 
2.38879691525e+37 0.0 
2.31294370448e+37 0.0 
2.23949911603e+37 0.0 
2.16838666718e+37 0.0 
2.09953230378e+37 0.0 
2.0328643232e+37 0.0 
1.96831329963e+37 0.0 
1.90581201179e+37 0.0 
1.84529537294e+37 0.0 
1.78670036306e+37 0.0 
1.72996596326e+37 0.0 
1.67503309224e+37 0.0 
1.62184454474e+37 0.0 
1.57034493199e+37 0.0 
1.520480624e+37 0.0 
1.47219969375e+37 0.0 
1.42545186309e+37 0.0 
1.3801884504e+37 0.0 
1.33636231987e+37 0.0 
1.29392783242e+37 0.0 
1.2528407982e+37 0.0 
1.21305843055e+37 0.0 
1.17453930144e+37 0.0 
1.13724329832e+37 0.0 
1.1011315824e+37 0.0 
1.06616654813e+37 0.0 
1.03231178409e+37 0.0 
9.99532035075e+36 0.0 
9.67793165336e+36 0.0 
9.37062123076e+36 0.0 
9.07306906016e+36 0.0 
8.78496528066e+36 0.0 
8.5060098706e+36 0.0 
8.23591233514e+36 0.0 
7.97439140372e+36 0.0 
7.72117473719e+36 0.0 
7.47599864416e+36 0.0 
7.23860780643e+36 0.0 
7.00875501312e+36 0.0 
6.78620090321e+36 0.0 
6.57071371627e+36 0.0 
6.36206905114e+36 0.0 
6.16004963225e+36 0.0 
5.96444508332e+36 0.0 
5.77505170829e+36 0.0 
5.59167227924e+36 0.0 
5.41411583095e+36 0.0 
5.24219746207e+36 0.0 
5.07573814255e+36 0.0 
4.91456452721e+36 0.0 
4.75850877524e+36 0.0 
4.60740837538e+36 0.0 
4.46110597673e+36 0.0 
4.31944922484e+36 0.0 
4.18229060313e+36 0.0 
4.04948727916e+36 0.0 
3.92090095601e+36 0.0 
3.79639772816e+36 0.0 
3.67584794211e+36 0.0 
3.55912606135e+36 0.0 
3.4461105356e+36 0.0 
3.33668367427e+36 0.0 
3.23073152388e+36 0.0 
3.1281437494e+36 0.0 
3.02881351935e+36 0.0 
2.93263739454e+36 0.0 
2.83951522037e+36 0.0 
2.74935002251e+36 0.0 
2.66204790595e+36 0.0 
2.57751795717e+36 0.0 
2.49567214951e+36 0.0 
2.41642525148e+36 0.0 
2.339694738e+36 0.0 
2.26540070447e+36 0.0 
2.19346578359e+36 0.0 
2.12381506471e+36 0.0 
2.05637601591e+36 0.0 
1.99107840842e+36 0.0 
1.92785424348e+36 0.0 
1.86663768156e+36 0.0 
1.80736497379e+36 0.0 
1.74997439554e+36 0.0 
1.69440618217e+36 0.0 
1.64060246682e+36 0.0 
1.58850722008e+36 0.0 
1.53806619171e+36 0.0 
1.48922685411e+36 0.0 
1.44193834761e+36 0.0 
1.39615142755e+36 0.0 
1.35181841296e+36 0.0 
1.30889313691e+36 0.0 
1.26733089847e+36 0.0 
1.22708841609e+36 0.0 
1.18812378261e+36 0.0 
1.15039642156e+36 0.0 
1.11386704492e+36 0.0 
1.07849761222e+36 0.0 
1.04425129092e+36 0.0 
1.01109241803e+36 0.0 
9.78986463017e+35 0.0 
9.47899991812e+35 0.0 
9.17800632001e+35 0.0 
8.88657039116e+35 0.0 
8.60438863992e+35 0.0 
8.33116721164e+35 0.0 
8.06662158266e+35 0.0 
7.81047626398e+35 0.0 
7.56246451444e+35 0.0 
7.32232806287e+35 0.0 
7.08981683919e+35 0.0 
6.86468871399e+35 0.0 
6.64670924634e+35 0.0 
6.43565143973e+35 0.0 
6.23129550558e+35 0.0 
6.03342863447e+35 0.0 
5.84184477443e+35 0.0 
5.65634441643e+35 0.0 
5.4767343866e+35 0.0 
5.30282764505e+35 0.0 
5.13444309111e+35 0.0 
4.97140537472e+35 0.0 
4.81354471386e+35 0.0 
4.6606967177e+35 0.0 
4.51270221544e+35 0.0 
4.36940709056e+35 0.0 
4.23066212029e+35 0.0 
4.09632282026e+35 0.0 
3.96624929401e+35 0.0 
3.84030608731e+35 0.0 
3.71836204711e+35 0.0 
3.60029018496e+35 0.0 
3.48596754477e+35 0.0 
3.37527507476e+35 0.0 
3.26809750348e+35 0.0 
3.1643232198e+35 0.0 
3.06384415663e+35 0.0 
2.96655567845e+35 0.0 
2.87235647227e+35 0.0 
2.78114844219e+35 0.0 
2.69283660722e+35 0.0 
2.60732900235e+35 0.0 
2.52453658283e+35 0.0 
2.44437313139e+35 0.0 
2.36675516849e+35 0.0 
2.29160186538e+35 0.0 
2.21883495992e+35 0.0 
2.14837867509e+35 0.0 
2.08015964005e+35 0.0 
2.01410681379e+35 0.0 
1.9501514111e+35 0.0 
1.88822683096e+35 0.0 
1.82826858718e+35 0.0 
1.77021424124e+35 0.0 
1.7140033373e+35 0.0 
1.65957733919e+35 0.0 
1.60687956949e+35 0.0 
1.5558551505e+35 0.0 
1.50645094711e+35 0.0 
1.45861551143e+35 0.0 
1.41229902922e+35 0.0 
1.36745326806e+35 0.0 
1.32403152706e+35 0.0 
1.28198858827e+35 0.0 
1.24128066958e+35 0.0 
1.20186537912e+35 0.0 
1.16370167113e+35 0.0 
1.1267498032e+35 0.0 
1.09097129488e+35 0.0 
1.05632888763e+35 0.0 
1.022786506e+35 0.0 
9.90309220089e+34 0.0 
9.5886320912e+34 0.0 
9.28415726274e+34 0.0 
8.98935064558e+34 0.0 
8.70390523795e+34 0.0 
8.42752378655e+34 0.0 
8.15991847697e+34 0.0 
7.90081063396e+34 0.0 
7.64993043127e+34 0.0 
7.40701661065e+34 0.0 
7.17181620975e+34 0.0 
6.94408429872e+34 0.0 
6.72358372517e+34 0.0 
6.51008486716e+34 0.0 
6.3033653941e+34 0.0 
6.10321003525e+34 0.0 
5.90941035549e+34 0.0 
5.72176453832e+34 0.0 
5.54007717565e+34 0.0 
5.36415906432e+34 0.0 
5.19382700908e+34 0.0 
5.02890363184e+34 0.0 
4.86921718688e+34 0.0 
4.71460138207e+34 0.0 
4.56489520569e+34 0.0 
4.41994275873e+34 0.0 
4.27959309253e+34 0.0 
4.14370005165e+34 0.0 
4.01212212161e+34 0.0 
3.88472228156e+34 0.0 
3.76136786155e+34 0.0 
3.64193040441e+34 0.0 
3.52628553196e+34 0.0 
3.41431281549e+34 0.0 
3.30589565036e+34 0.0 
3.20092113455e+34 0.0 
3.0992799511e+34 0.0 
3.00086625429e+34 0.0 
2.90557755937e+34 0.0 
2.81331463588e+34 0.0 
2.7239814043e+34 0.0 
2.63748483598e+34 0.0 
2.55373485627e+34 0.0 
2.47264425076e+34 0.0 
2.39412857439e+34 0.0 
2.31810606356e+34 0.0 
2.24449755096e+34 0.0 
2.17322638316e+34 0.0 
2.10421834072e+34 0.0 
2.03740156099e+34 0.0 
1.97270646321e+34 0.0 
1.91006567604e+34 0.0 
1.84941396749e+34 0.0 
1.79068817687e+34 0.0 
1.73382714911e+34 0.0 
1.67877167104e+34 0.0 
1.62546440972e+34 0.0 
1.57384985275e+34 0.0 
1.52387425046e+34 0.0 
1.47548555991e+34 0.0 
1.42863339075e+34 0.0 
1.38326895269e+34 0.0 
1.33934500472e+34 0.0 
1.29681580591e+34 0.0 
1.25563706776e+34 0.0 
1.21576590812e+34 0.0 
1.1771608065e+34 0.0 
1.13978156082e+34 0.0 
1.1035892456e+34 0.0 
1.06854617136e+34 0.0 
1.03461584541e+34 0.0 
1.00176293385e+34 0.0 
9.69953224756e+33 0.0 
9.39153592554e+33 0.0 
9.09331963538e+33 0.0 
8.80457282459e+33 0.0 
8.52499480189e+33 0.0 
8.25429442406e+33 0.0 
7.99218979277e+33 0.0 
7.73840796101e+33 0.0 
7.49268464885e+33 0.0 
7.25476396824e+33 0.0 
7.02439815654e+33 0.0 
6.80134731849e+33 0.0 
6.58537917637e+33 0.0 
6.3762688282e+33 0.0 
6.17379851343e+33 0.0 
5.97775738624e+33 0.0 
5.78794129595e+33 0.0 
5.60415257443e+33 0.0 
5.42619983022e+33 0.0 
5.2538977493e+33 0.0 
5.08706690202e+33 0.0 
4.92553355632e+33 0.0 
4.76912949677e+33 0.0 
4.61769184939e+33 0.0 
4.47106291209e+33 0.0 
4.32908999037e+33 0.0 
4.1916252384e+33 0.0 
4.05852550495e+33 0.0 
3.92965218442e+33 0.0 
3.80487107243e+33 0.0 
3.68405222611e+33 0.0 
3.56706982873e+33 0.0 
3.45380205874e+33 0.0 
3.34413096286e+33 0.0 
3.23794233329e+33 0.0 
3.13512558872e+33 0.0 
3.03557365923e+33 0.0 
2.93918287477e+33 0.0 
2.84585285719e+33 0.0 
2.75548641573e+33 0.0 
2.6679894458e+33 0.0 
2.58327083097e+33 0.0 
2.50124234811e+33 0.0 
2.4218185755e+33 0.0 
2.34491680387e+33 0.0 
2.27045695028e+33 0.0 
2.19836147473e+33 0.0 
2.1285552994e+33 0.0 
2.06096573047e+33 0.0 
1.99552238242e+33 0.0 
1.93215710474e+33 0.0 
1.87080391093e+33 0.0 
1.81139890984e+33 0.0 
1.75388023907e+33 0.0 
1.69818800061e+33 0.0 
1.64426419842e+33 0.0 
1.59205267805e+33 0.0 
1.54149906816e+33 0.0 
1.49255072393e+33 0.0 
1.44515667217e+33 0.0 
1.3992675583e+33 0.0 
1.35483559493e+33 0.0 
1.31181451211e+33 0.0 
1.27015950911e+33 0.0 
1.2298272078e+33 0.0 
1.19077560747e+33 0.0 
1.15296404109e+33 0.0 
1.11635313295e+33 0.0 
1.08090475768e+33 0.0 
1.04658200053e+33 0.0 
1.01334911892e+33 0.0 
9.81171505242e+32 0.0 
9.50015650798e+32 0.0 
9.19849110924e+32 0.0 
8.90640471194e+32 0.0 
8.62359314704e+32 0.0 
8.34976190404e+32 0.0 
8.08462582423e+32 0.0 
7.82790880374e+32 0.0 
7.57934350604e+32 0.0 
7.33867108354e+32 0.0 
7.10564090801e+32 0.0 
6.88001030961e+32 0.0 
6.66154432416e+32 0.0 
6.4500154485e+32 0.0 
6.24520340351e+32 0.0 
6.04689490476e+32 0.0 
5.85488344042e+32 0.0 
5.66896905616e+32 0.0 
5.48895814693e+32 0.0 
5.3146632554e+32 0.0 
5.14590287669e+32 0.0 
4.98250126938e+32 0.0 
4.82428827248e+32 0.0 
4.67109912826e+32 0.0 
4.52277431068e+32 0.0 
4.37915935921e+32 0.0 
4.24010471804e+32 0.0 
4.10546558032e+32 0.0 
3.97510173734e+32 0.0 
3.84887743255e+32 0.0 
3.72666122017e+32 0.0 
3.60832582833e+32 0.0 
3.49374802649e+32 0.0 
3.38280849717e+32 0.0 
3.27539171164e+32 0.0 
3.17138580964e+32 0.0 
3.07068248291e+32 0.0 
2.97317686236e+32 0.0 
2.8787674089e+32 0.0 
2.78735580768e+32 0.0 
2.6988468657e+32 0.0 
2.61314841271e+32 0.0 
2.53017120521e+32 0.0 
2.44982883349e+32 0.0 
2.37203763171e+32 0.0 
2.29671659069e+32 0.0 
2.22378727363e+32 0.0 
2.15317373436e+32 0.0 
2.08480243831e+32 0.0 
2.0186021859e+32 0.0 
1.95450403838e+32 0.0 
1.89244124609e+32 0.0 
1.83234917891e+32 0.0 
1.77416525897e+32 0.0 
1.71782889547e+32 0.0 
1.66328142162e+32 0.0 
1.61046603349e+32 0.0 
1.5593277309e+32 0.0 
1.50981326013e+32 0.0 
1.46187105847e+32 0.0 
1.4154512005e+32 0.0 
1.37050534614e+32 0.0 
1.32698669028e+32 0.0 
1.28484991404e+32 0.0 
1.24405113759e+32 0.0 
1.20454787444e+32 0.0 
1.16629898722e+32 0.0 
1.12926464481e+32 0.0 
1.09340628089e+32 0.0 
1.05868655376e+32 0.0 
1.02506930744e+32 0.0 
9.92519534065e+31 0.0 
9.61003337385e+31 0.0 
9.30487897485e+31 0.0 
9.00941436605e+31 0.0 
8.72333186047e+31 0.0 
8.44633354136e+31 3.91008670477e-304 
8.17813095191e+31 1.97700761729e-291 
7.9184447949e+31 2.91895439563e-279 
7.66700464184e+31 1.98890246779e-271 
7.42354865136e+31 4.22784357622e-260 
7.18782329651e+31 2.99903628053e-249 
6.95958310078e+31 7.43489112313e-239 
6.73859038246e+31 3.55877816682e-232 
6.52461500712e+31 1.68732095247e-222 
6.31743414793e+31 3.13332539146e-213 
6.11683205367e+31 2.37065256829e-204 
5.92259982403e+31 1.17944864962e-198 
5.73453519205e+31 2.17454997346e-190 
5.55244231349e+31 1.80035543793e-182 
5.37613156292e+31 6.92290290051e-175 
5.2054193362e+31 1.27698360473e-167 
5.04012785934e+31 5.76032923102e-163 
4.8800850033e+31 3.34967281266e-156 
4.72512410479e+31 1.01174864337e-149 
4.57508379272e+31 1.63169283376e-143 
4.42980782012e+31 1.52193834051e-139 
4.28914490143e+31 9.16253102668e-134 
4.152948555e+31 3.15229700651e-128 
4.02107695049e+31 6.34549741538e-123 
3.89339276122e+31 1.54397056071e-119 
3.76976302115e+31 1.34018260441e-114 
3.65005898638e+31 7.21277898641e-110 
3.53415600114e+31 2.45582202602e-105 
3.42193336792e+31 5.39287743872e-101 
3.31327422183e+31 3.15529835264e-98 
3.20806540886e+31 3.48286399274e-94 
3.10619736806e+31 2.59993893289e-90 
3.00756401746e+31 1.33436262076e-86 
2.91206264358e+31 3.06282568904e-84 
2.81959379449e+31 8.73783554312e-81 
2.7300611762e+31 1.78468486516e-77 
2.64337155244e+31 2.6467121755e-74 
2.55943464754e+31 2.73563900068e-72 
2.4781630524e+31 2.45737267089e-69 
2.3994721335e+31 1.65918123222e-66 
2.32327994473e+31 8.52213764304e-64 
2.24950714212e+31 4.46114608258e-62 
2.17807690111e+31 1.49348715078e-59 
2.10891483664e+31 3.91758380572e-57 
2.04194892565e+31 8.13500810362e-55 
1.97710943207e+31 2.38405021051e-53 
1.91432883423e+31 3.43500246009e-51 
1.8535417545e+31 4.01808295007e-49 
1.79468489125e+31 3.84948570699e-47 
1.73769695291e+31 6.87885903978e-46 
1.68251859414e+31 4.82353879706e-44 
1.62909235404e+31 2.83051581221e-42 
1.5773625963e+31 1.40046717018e-40 
1.5272754513e+31 5.88447514792e-39 
1.47877875995e+31 6.22073551146e-38 
1.4318220194e+31 2.02494958417e-36 
1.38635633049e+31 5.69732215405e-35 
1.34233434676e+31 1.39404712282e-33 
1.29971022519e+31 1.04409146641e-32 
1.25843957844e+31 2.05434092857e-31 
1.21847942863e+31 3.56858937488e-30 
1.17978816261e+31 5.50159989224e-29 
1.14232548858e+31 3.07113776128e-28 
1.10605239416e+31 3.93042952162e-27 
1.07093110577e+31 4.52205136112e-26 
1.03692504926e+31 4.69821336203e-25 
1.00399881187e+31 2.04112206471e-24 
9.72118105306e+30 1.80889706454e-23 
9.41249730073e+30 1.46363418195e-22 
9.11361540874e+30 1.08539799346e-21 
8.82422413145e+30 3.80768708436e-21 
8.54402210647e+30 2.46512586518e-20 
8.27271754076e+30 1.47649262317e-19 
8.01002790681e+30 8.20842681632e-19 
7.7556796484e+30 2.39949304002e-18 
7.50940789575e+30 1.18787378592e-17 
7.27095618969e+30 5.50224734455e-17 
7.04007621458e+30 2.39135697447e-16 
6.81652753971e+30 5.98317433442e-16 
6.60007736896e+30 2.35505743519e-15 
6.39050029836e+30 8.75751745758e-15 
6.18757808133e+30 3.08396242321e-14 
5.99109940148e+30 6.75693563131e-14 
5.80085965245e+30 2.18631816762e-13 
5.61666072492e+30 6.73856290606e-13 
5.43831080029e+30 1.98243764238e-12 
5.2656241509e+30 3.87844417635e-12 
5.09842094665e+30 1.06139947339e-11 
4.93652706768e+30 2.78644248985e-11 
4.77977392314e+30 7.02959334169e-11 
4.62799827553e+30 1.24859848783e-10 
4.48104207076e+30 2.96116863701e-10 
4.33875227354e+30 6.77747114483e-10 
4.20098070804e+30 1.49928842477e-09 
4.06758390355e+30 2.45226109508e-09 
3.93842294508e+30 5.14573642107e-09 
3.81336332873e+30 1.04743344778e-08 
3.6922748216e+30 2.07089445489e-08 
3.57503132615e+30 3.15701237424e-08 
3.46151074892e+30 5.96628243542e-08 
3.35159487339e+30 1.09859648402e-07 
3.24516923681e+30 1.97311994409e-07 
3.1421230111e+30 2.83258850602e-07 
3.04234888736e+30 4.89486100092e-07 
2.94574296414e+30 8.2724686068e-07 
2.85220463926e+30 1.36858869098e-06 
2.76163650503e+30 1.86650991845e-06 
2.67394424683e+30 2.9877164297e-06 
2.58903654486e+30 4.69223738096e-06 
2.50682497908e+30 6.19420652967e-06 
2.42722393712e+30 9.44575336547e-06 
2.35015052509e+30 1.41612231577e-05 
2.27552448134e+30 2.08875372984e-05 
2.20326809278e+30 2.65178908554e-05 
2.13330611403e+30 3.81403849887e-05 
2.06556568902e+30 5.40638209437e-05 
1.99997627513e+30 7.55732555412e-05 
1.93646956974e+30 9.27973165644e-05 
1.87497943909e+30 0.000126950767505 
1.8154418494e+30 0.00017152146571 
1.75779480023e+30 0.00022898690231 
1.70197825985e+30 0.000273274412613 
1.64793410279e+30 0.000358160461063 
1.59560604927e+30 0.00046442442322 
1.5449396066e+30 0.000596079477227 
1.49588201244e+30 0.000694238382332 
1.44838217984e+30 0.00087707165409 
1.40239064408e+30 0.00109795070976 
1.35785951109e+30 0.00125908256241 
1.31474240765e+30 0.00155406020264 
1.27299443305e+30 0.00190248691428 
1.23257211233e+30 0.00231080299932 
1.19343335104e+30 0.00260106881311 
1.15553739139e+30 0.00312129499176 
1.11884476979e+30 0.00371931575632 
1.08331727576e+30 0.00440212487855 
1.04891791216e+30 0.00487674884596 
1.01561085665e+30 0.00571240803684 
9.83361424358e+29 0.00665096793332 
9.52136031815e+29 0.00769900909759 
9.21902161936e+29 0.0084134158608 
8.92628330179e+29 0.00965273430406 
8.64284051753e+29 0.0110172679461 
8.36839809874e+29 0.0119352308989 
8.10267025024e+29 0.0135140806127 
7.84538025193e+29 0.0152307337195 
7.5962601706e+29 0.0170889694085 
7.35505058091e+29 0.018319880808 
7.12150029525e+29 0.0204143729005 
6.89536610216e+29 0.0226573638073 
6.67641251303e+29 0.0250502954002 
6.46441151692e+29 0.0266140485168 
6.25914234307e+29 0.0292515001166 
6.06039123101e+29 0.0320395043233 
5.86795120798e+29 0.033844363337 
5.68162187336e+29 0.0368740363701 
5.50120919e+29 0.0400504602323 
5.32652528217e+29 0.0433711066439 
5.15738823987e+29 0.0454974634284 
4.99362192944e+29 0.0490448737075 
4.83505581011e+29 0.0527273935656 
4.68152475642e+29 0.0565406996872 
4.53286888626e+29 0.0589590369208 
4.38893339437e+29 0.0629737556596 
4.24956839114e+29 0.0671061544418 
4.1146287465e+29 0.069708660669 
3.98397393882e+29 0.0740193860913 
3.85746790855e+29 0.0784327225276 
3.73497891652e+29 0.0829425500558 
3.6163794068e+29 0.0857602729519 
3.50154587381e+29 0.0904126815666 
3.39035873375e+29 0.0951450337491 
3.28270220005e+29 0.0980844222566 
3.17846416278e+29 0.102932203174 
3.07753607194e+29 0.107843107969 
2.97981282438e+29 0.112810745238 
2.88519265438e+29 0.115875849265 
2.79357702765e+29 0.120921686922 
2.70487053874e+29 0.126007941609 
2.61898081166e+29 0.129130334911 
2.53581840374e+29 0.134269071258 
2.45529671242e+29 0.13943276253 
2.37733188508e+29 0.144615772344 
2.30184273178e+29 0.147779620772 
2.22875064062e+29 0.152982371566 
2.15797949594e+29 0.158190603211 
2.08945559904e+29 0.16135567165 
2.02310759141e+29 0.166562465237 
1.95886638047e+29 0.171762273492 
1.89666506755e+29 0.176950695363 
1.83643887828e+29 0.180088281759 
1.77812509514e+29 0.18524977997 
1.72166299208e+29 0.190389429092 
1.66699377136e+29 0.193485074708 
1.61406050228e+29 0.198582205366 
1.5628080619e+29 0.203648472113 
1.51318307764e+29 0.208680787547 
1.46513387171e+29 0.211698628743 
1.41861040725e+29 0.216670615717 
1.3735642363e+29 0.22160154783 
1.32994844926e+29 0.224547747018 
1.28771762613e+29 0.229408073273 
1.24682778912e+29 0.234221519983 
1.20723635693e+29 0.237087293738 
1.16890210037e+29 0.241821840535 
1.13178509941e+29 0.246504855908 
1.09584670166e+29 0.251134838452 
1.06104948206e+29 0.253880949254 
1.02735720396e+29 0.258423446314 
9.94734781337e+28 0.262909692639 
9.63148242294e+28 0.265561667221 
9.32564693664e+28 0.269956110836 
9.0295228676e+28 0.274291983362 
8.74280184211e+28 0.276846685402 
8.46518527847e+28 0.281087787877 
8.19638407606e+28 0.285268783403 
7.93611831429e+28 0.289389266676 
7.68411696108e+28 0.291808750424 
7.44011759064e+28 0.295832213468 
7.20386611018e+28 0.299794539933 
6.97511649529e+28 0.302113865666 
6.75363053376e+28 0.305978721262 
6.53917757752e+28 0.309782358298 
6.33153430241e+28 0.312001909641 
6.13048447567e+28 0.315708418501 
5.93581873072e+28 0.319354081891 
5.74733434914e+28 0.321474942987 
5.56483504962e+28 0.325024480372 
5.38813078345e+28 0.328513922219 
5.21703753674e+28 0.331943644406 
5.05137713868e+28 0.333932608448 
4.89097707607e+28 0.337268428776 
4.73567031363e+28 0.340545689258 
4.5852951201e+28 0.342440555693 
4.43969489977e+28 0.34562603679 
4.29871802943e+28 0.348754343244 
4.16221770048e+28 0.35055771052 
4.03005176604e+28 0.353596672625 
3.90208259291e+28 0.356580020607 
3.77817691827e+28 0.358294735865 
3.65820571089e+28 0.361191412525 
3.54204403676e+28 0.364034167845 
3.429570929e+28 0.365663258644 
3.32066926186e+28 0.368422189923 
3.21522562878e+28 0.371128988185 
3.1131302243e+28 0.372675604708 
3.01427672966e+28 0.375301546432 
2.91856220214e+28 0.377877207918 
2.82588696782e+28 0.380403319626 
2.73615451781e+28 0.381842421709 
2.64927140773e+28 0.384291879837 
2.56514716042e+28 0.386693688607 
2.48369417169e+28 0.388057977591 
2.40482761912e+28 0.390386219292 
2.32846537372e+28 0.392668721311 
2.25452791439e+28 0.393961452199 
2.18293824514e+28 0.396173468679 
2.11362181487e+28 0.398341647802 
2.04650643977e+28 0.399566040085 
1.98152222812e+28 0.40166678657 
1.91860150755e+28 0.403725577177 
1.8576787545e+28 0.404884794847 
1.79869052607e+28 0.406879158061 
1.74157539389e+28 0.408833415194 
1.68627388015e+28 0.409930551008 
1.63272839571e+28 0.411823323262 
1.5808831801e+28 0.41367779899 
1.53068424343e+28 0.414715862326 
1.48207931021e+28 0.416511721236 
1.43501776489e+28 0.418271046298 
1.38945059914e+28 0.419252954057 
1.34533036084e+28 0.420956447016 
1.30261110465e+28 0.422625116925 
1.26124834415e+28 0.423553686965
1.23444125702e+28 0.0


==> anc/source-code/data/beta_cooked_premature_ending.txt <==
4.30006418592e+36 0.0
4.1872769736e+36 0.0
4.0774480788e+36 0.0
3.97049990726e+36 0.0
3.86635689992e+36 0.0
3.76494547959e+36 0.0
3.66619399895e+36 0.0
3.57003268993e+36 0.0
3.47639361442e+36 0.0
3.38521061627e+36 0.0
3.29641927455e+36 0.0
3.20995685805e+36 0.0
3.12576228094e+36 0.0
3.04377605961e+36 0.0
2.96394027069e+36 0.0
2.88619851006e+36 0.0
2.81049585306e+36 0.0
2.73677881563e+36 0.0
2.66499531659e+36 0.0
2.59509464078e+36 0.0
2.52702740327e+36 0.0
2.46074551445e+36 0.0
2.39620214607e+36 0.0
2.33335169814e+36 0.0
2.27214976672e+36 0.0
2.21255311256e+36 0.0
2.15451963052e+36 0.0
2.09800831987e+36 0.0
2.04297925528e+36 0.0
1.98939355863e+36 0.0
1.93721337155e+36 0.0
1.88640182865e+36 0.0
1.8369230315e+36 0.0
1.78874202326e+36 0.0
1.74182476397e+36 0.0
1.69613810652e+36 0.0
1.65164977321e+36 0.0
1.60832833297e+36 0.0
1.56614317914e+36 0.0
1.52506450783e+36 0.0
1.48506329692e+36 0.0
1.44611128547e+36 0.0
1.40818095384e+36 0.0
1.37124550419e+36 0.0
1.33527884157e+36 0.0
1.30025555547e+36 0.0
1.2661509019e+36 0.0
1.23294078585e+36 0.0
1.20060174435e+36 0.0
1.16911092979e+36 0.0
1.13844609388e+36 0.0
1.10858557186e+36 0.0
1.07950826723e+36 0.0
1.05119363682e+36 0.0
1.02362167631e+36 0.0
9.96772906074e+35 0.0
9.70628357404e+35 0.0
9.45169559139e+35 0.0
9.20378524601e+35 0.0
8.96237738886e+35 0.0
8.72730146492e+35 0.0
8.4983913927e+35 0.0
8.27548544689e+35 0.0
8.05842614409e+35 0.0
7.84706013158e+35 0.0
7.64123807895e+35 0.0
7.44081457261e+35 0.0
7.24564801304e+35 0.0
7.05560051479e+35 0.0
6.87053780899e+35 0.0
6.69032914858e+35 0.0
6.51484721585e+35 0.0
6.34396803256e+35 0.0
6.1775708723e+35 0.0
6.01553817523e+35 0.0
5.857755465e+35 0.0
5.70411126788e+35 0.0
5.55449703403e+35 0.0
5.40880706076e+35 0.0
5.26693841787e+35 0.0
5.12879087496e+35 0.0
4.99426683058e+35 0.0
4.86327124329e+35 0.0
4.7357115645e+35 0.0
4.61149767312e+35 0.0
4.49054181183e+35 0.0
4.37275852515e+35 0.0
4.25806459899e+35 0.0
4.14637900192e+35 0.0
4.03762282791e+35 0.0
3.93171924055e+35 0.0
3.82859341879e+35 0.0
3.72817250409e+35 0.0
3.63038554891e+35 0.0
3.53516346663e+35 0.0
3.4424389827e+35 0.0
3.35214658713e+35 0.0
3.2642224882e+35 0.0
3.17860456742e+35 0.0
3.09523233557e+35 0.0
3.01404689007e+35 0.0
2.93499087327e+35 0.0
2.85800843196e+35 0.0
2.78304517795e+35 0.0
2.71004814957e+35 0.0
2.63896577433e+35 0.0
2.5697478324e+35 0.0
2.50234542121e+35 0.0
2.43671092086e+35 0.0
2.37279796046e+35 0.0
2.31056138543e+35 0.0
2.24995722551e+35 0.0
2.19094266379e+35 0.0
2.13347600638e+35 0.0
2.077516653e+35 0.0
2.02302506829e+35 0.0
1.96996275386e+35 0.0
1.9182922211e+35 0.0
1.8679769647e+35 0.0
1.81898143686e+35 0.0
1.77127102216e+35 0.0
1.72481201313e+35 0.0
1.6795715864e+35 0.0
1.63551777954e+35 0.0
1.59261946847e+35 0.0
1.55084634547e+35 0.0
1.51016889777e+35 0.0
1.47055838668e+35 0.0
1.43198682732e+35 0.0
1.39442696882e+35 0.0
1.3578522751e+35 0.0
1.32223690606e+35 0.0
1.28755569941e+35 0.0
1.2537841528e+35 0.0
1.22089840661e+35 0.0
1.18887522698e+35 0.0
1.15769198951e+35 0.0
1.12732666319e+35 0.0
1.09775779486e+35 0.0
1.06896449407e+35 0.0
1.04092641833e+35 0.0
1.01362375867e+35 0.0
9.87037225743e+34 0.0
9.61148036107e+34 0.0
9.35937899017e+34 0.0
9.11389003472e+34 0.0
8.87484005639e+34 0.0
8.64206016602e+34 0.0
8.41538590426e+34 0.0
8.1946571254e+34 0.0
7.97971788422e+34 0.0
7.77041632583e+34 0.0
7.56660457836e+34 0.0
7.36813864849e+34 0.0
7.17487831974e+34 0.0
6.98668705341e+34 0.0
6.80343189208e+34 0.0
6.62498336569e+34 0.0
6.4512154001e+34 0.0
6.28200522796e+34 0.0
6.11723330205e+34 0.0
5.95678321074e+34 0.0
5.8005415958e+34 0.0
5.64839807229e+34 0.0
5.50024515058e+34 0.0
5.35597816041e+34 0.0
5.21549517693e+34 0.0
5.07869694871e+34 0.0
4.94548682757e+34 0.0
4.81577070038e+34 0.0
4.68945692249e+34 0.0
4.56645625303e+34 0.0
4.44668179183e+34 0.0
4.33004891806e+34 0.0
4.21647523042e+34 0.0
4.10588048892e+34 0.0
3.99818655821e+34 0.0
3.89331735237e+34 0.0
3.79119878114e+34 0.0
3.69175869759e+34 0.0
3.59492684717e+34 0.0
3.50063481801e+34 0.0
3.40881599265e+34 0.0
3.31940550097e+34 0.0
3.2323401743e+34 0.0
3.14755850087e+34 0.0
3.06500058229e+34 0.0
2.98460809128e+34 0.0
2.9063242304e+34 0.0
2.83009369199e+34 0.0
2.75586261908e+34 0.0
2.68357856728e+34 0.0
2.6131904678e+34 0.0
2.54464859136e+34 0.0
2.477904513e+34 0.0
2.41291107794e+34 0.0
2.34962236821e+34 0.0
2.28799367025e+34 0.0
2.22798144329e+34 0.0
2.16954328859e+34 0.0
2.11263791952e+34 0.0
2.05722513234e+34 0.0
2.00326577784e+34 0.0
1.95072173364e+34 0.0
1.89955587731e+34 0.0
1.84973206008e+34 0.0
1.80121508136e+34 0.0
1.75397066383e+34 0.0
1.70796542923e+34 0.0
1.66316687479e+34 0.0
1.61954335028e+34 0.0
1.57706403559e+34 0.0
1.53569891904e+34 0.0
1.4954187761e+34 0.0
1.4561951488e+34 0.0
1.41800032557e+34 0.0
1.38080732173e+34 0.0
1.34458986035e+34 0.0
1.30932235375e+34 0.0
1.27497988537e+34 0.0
1.24153819222e+34 0.0
1.20897364768e+34 0.0
1.17726324486e+34 0.0
1.14638458031e+34 0.0
1.1163158382e+34 0.0
1.08703577492e+34 0.0
1.05852370406e+34 0.0
1.03075948181e+34 0.0
1.00372349269e+34 0.0
9.77396635748e+33 0.0
9.51760311006e+33 0.0
9.26796406366e+33 0.0
9.02487284794e+33 0.0
8.78815771856e+33 0.0
8.55765143593e+33 0.0
8.33319114702e+33 0.0
8.11461827029e+33 0.0
7.90177838367e+33 0.0
7.69452111546e+33 0.0
7.49270003809e+33 0.0
7.29617256465e+33 0.0
7.10479984819e+33 0.0
6.9184466836e+33 0.0
6.73698141208e+33 0.0
6.56027582814e+33 0.0
6.38820508902e+33 0.0
6.22064762648e+33 0.0
6.05748506092e+33 0.0
5.89860211774e+33 0.0
5.7438865459e+33 0.0
5.59322903861e+33 0.0
5.44652315612e+33 0.0
5.3036652505e+33 0.0
5.16455439242e+33 0.0
5.02909229985e+33 0.0
4.89718326861e+33 0.0
4.76873410478e+33 0.0
4.64365405882e+33 0.0
4.5218547615e+33 0.0
4.40325016142e+33 0.0
4.28775646425e+33 0.0
4.17529207353e+33 0.0
4.06577753299e+33 0.0
3.95913547044e+33 0.0
3.85529054311e+33 0.0
3.75416938439e+33 0.0
3.65570055203e+33 0.0
3.55981447765e+33 0.0
3.4664434176e+33 0.0
3.37552140508e+33 0.0
3.28698420355e+33 0.0
3.20076926134e+33 0.0
3.11681566747e+33 0.0
3.0350641086e+33 0.0
2.95545682711e+33 0.0
2.87793758036e+33 0.0
2.80245160088e+33 0.0
2.72894555769e+33 0.0
2.65736751869e+33 0.0
2.58766691386e+33 0.0
2.51979449963e+33 0.0
2.45370232403e+33 0.0
2.38934369285e+33 0.0
2.32667313661e+33 0.0
2.26564637847e+33 0.0
2.20622030293e+33 0.0
2.14835292538e+33 0.0
2.09200336243e+33 0.0
2.03713180302e+33 0.0
1.98369948032e+33 0.0
1.93166864432e+33 0.0
1.88100253514e+33 0.0
1.8316653571e+33 0.0
1.78362225341e+33 0.0
1.73683928155e+33 0.0
1.69128338928e+33 0.0
1.64692239129e+33 0.0
1.60372494646e+33 0.0
1.56166053574e+33 0.0
1.52069944055e+33 0.0
1.48081272183e+33 0.0
1.44197219953e+33 0.0
1.40415043279e+33 0.0
1.36732070045e+33 0.0
1.33145698226e+33 0.0
1.29653394045e+33 0.0
1.26252690183e+33 0.0
1.22941184039e+33 0.0
1.19716536027e+33 0.0
1.16576467929e+33 0.0
1.13518761283e+33 0.0
1.10541255814e+33 0.0
1.07641847909e+33 0.0
1.04818489134e+33 0.0
1.0206918478e+33 0.0
9.93919924593e+32 0.0
9.67850207323e+32 0.0
9.42464277692e+32 0.0
9.17744200503e+32 0.0
8.93672510982e+32 0.0
8.70232202446e+32 0.0
8.4740671428e+32 0.0
8.25179920242e+32 0.0
8.03536117069e+32 0.0
7.82460013382e+32 0.0
7.6193671888e+32 0.0
7.41951733825e+32 0.0
7.22490938795e+32 0.0
7.03540584709e+32 0.0
6.85087283112e+32 0.0
6.6711799672e+32 0.0
6.49620030204e+32 0.0
6.32581021225e+32 0.0
6.15988931696e+32 0.0
5.99832039281e+32 0.0
5.84098929111e+32 0.0
5.68778485721e+32 0.0
5.53859885193e+32 0.0
5.39332587513e+32 0.0
5.25186329125e+32 0.0
5.11411115674e+32 0.0
4.97997214952e+32 0.0
4.84935150017e+32 0.0
4.72215692501e+32 0.0
4.59829856088e+32 0.0
4.47768890165e+32 0.0
4.36024273642e+32 0.0
4.2458770893e+32 0.0
4.13451116078e+32 0.0
4.02606627066e+32 0.0
3.92046580246e+32 0.0
3.8176351493e+32 0.0
3.71750166116e+32 0.0
3.61999459358e+32 0.0
3.52504505767e+32 0.0
3.43258597144e+32 0.0
3.3425520124e+32 0.0
3.25487957142e+32 0.0
3.1695067078e+32 0.0
3.08637310547e+32 0.0
3.00542003042e+32 0.0
2.92659028918e+32 0.0
2.84982818842e+32 0.0
2.77507949559e+32 0.0
2.70229140063e+32 0.0
2.63141247865e+32 0.0
2.56239265357e+32 0.0
2.49518316278e+32 0.0
2.42973652269e+32 0.0
2.36600649513e+32 0.0
2.30394805474e+32 0.0
2.24351735715e+32 0.0
2.18467170798e+32 0.0
2.12736953268e+32 0.0
2.07157034718e+32 0.0
2.01723472927e+32 0.0
1.96432429075e+32 0.0
1.91280165033e+32 0.0
1.86263040717e+32 0.0
1.81377511522e+32 0.0
1.76620125813e+32 0.0
1.71987522492e+32 0.0
1.67476428615e+32 0.0
1.6308365709e+32 0.0
1.58806104416e+32 0.0
1.54640748495e+32 0.0
1.50584646497e+32 0.0
1.4663493278e+32 0.0
1.42788816866e+32 0.0
1.39043581468e+32 0.0
1.3539658057e+32 0.0
1.31845237562e+32 0.0
1.28387043414e+32 0.0
1.25019554907e+32 0.0
1.21740392905e+32 0.0
1.18547240676e+32 0.0
1.15437842251e+32 0.0
1.12410000837e+32 0.0
1.0946157726e+32 0.0
1.06590488452e+32 0.0
1.03794705986e+32 0.0
1.01072254638e+32 0.0
9.84212109902e+31 0.0
9.58397020775e+31 0.0
9.33259040596e+31 0.0
9.08780409344e+31 0.0
8.8494383283e+31 0.0
8.61732470475e+31 0.0
8.39129923417e+31 0.0
8.17120222922e+31 0.0
7.95687819104e+31 0.0
7.74817569936e+31 0.0
7.54494730556e+31 0.0
7.34704942847e+31 0.0
7.15434225295e+31 0.0
6.96668963107e+31 0.0
6.78395898598e+31 0.0
6.6060212182e+31 0.0
6.43275061443e+31 0.0
6.26402475872e+31 0.0
6.099724446e+31 0.0
5.93973359785e+31 0.0
5.78393918049e+31 0.0
5.63223112493e+31 0.0
5.4845022492e+31 0.0
5.34064818263e+31 0.0
5.20056729209e+31 0.0
5.06416061023e+31 0.0
4.93133176552e+31 0.0
4.80198691418e+31 0.0
4.67603467388e+31 0.0
4.55338605916e+31 0.0
4.4339544186e+31 0.0
4.31765537355e+31 0.0
4.20440675858e+31 0.0
4.09412856335e+31 0.0
3.98674287616e+31 0.0
3.88217382886e+31 0.0
3.78034754326e+31 0.0
3.68119207892e+31 0.0
3.58463738237e+31 0.0
3.49061523757e+31 0.0
3.39905921772e+31 0.0
3.30990463837e+31 0.0
3.22308851166e+31 0.0
3.13854950187e+31 0.0
3.05622788206e+31 0.0
2.97606549189e+31 0.0
2.8980056965e+31 0.0
2.82199334652e+31 0.0
2.74797473913e+31 0.0
2.67589758005e+31 0.0
2.60571094668e+31 0.0
2.53736525203e+31 0.0
2.47081220979e+31 0.0
2.40600480011e+31 0.0
2.34289723648e+31 0.0
2.28144493329e+31 0.0
2.22160447441e+31 0.0
2.16333358246e+31 0.0
2.10659108897e+31 0.0
2.05133690527e+31 0.0
1.99753199421e+31 0.0
1.94513834253e+31 0.0
1.89411893404e+31 0.0
1.84443772345e+31 0.0
1.7960596109e+31 0.0
1.7489504172e+31 0.0
1.70307685961e+31 0.0
1.65840652841e+31 0.0
1.61490786394e+31 0.0
1.57255013432e+31 0.0
1.53130341375e+31 0.0
1.49113856137e+31 0.0
1.45202720064e+31 0.0
1.41394169934e+31 0.0
1.37685514998e+31 0.0
1.34074135088e+31 0.0
1.30557478757e+31 0.0
1.27133061483e+31 0.0
1.2379846391e+31 0.0
1.20551330139e+31 0.0
1.17389366066e+31 0.0
1.14310337758e+31 0.0
1.11312069877e+31 0.0
1.08392444142e+31 0.0
1.05549397833e+31 0.0
1.02780922334e+31 0.0
1.00085061712e+31 0.0
9.74599113378e+30 0.0
9.4903616539e+30 0.0
9.24143712891e+30 0.0
8.99904169326e+30 0.0
8.76300409422e+30 0.0
8.53315757086e+30 0.0
8.30933973626e+30 0.0
8.09139246278e+30 0.0
7.87916177034e+30 0.0
7.67249771764e+30 0.0
7.47125429621e+30 0.0
7.27528932727e+30 0.0
7.08446436127e+30 0.0
6.89864458008e+30 0.0
6.71769870175e+30 0.0
6.54149888774e+30 0.0
6.3699206526e+30 0.0
6.20284277607e+30 0.0
6.04014721737e+30 0.0
5.88171903183e+30 0.0
5.7274462897e+30 0.0
5.57721999706e+30 0.0
5.43093401881e+30 0.0
5.28848500368e+30 0.0
5.14977231121e+30 0.0
5.0146979407e+30 0.0
4.88316646188e+30 0.0
4.75508494757e+30 0.0
4.63036290799e+30 0.0
4.50891222682e+30 0.0
4.39064709898e+30 0.0
4.27548396997e+30 0.0
4.16334147687e+30 0.0
4.05414039083e+30 0.0
3.94780356113e+30 0.0
3.84425586063e+30 0.0
3.74342413272e+30 0.0
3.64523713963e+30 0.0
3.54962551212e+30 0.0
3.45652170041e+30 0.0
3.36585992652e+30 0.0
3.27757613777e+30 0.0
3.19160796154e+30 0.0
3.10789466117e+30 0.0
3.02637709308e+30 0.0
2.94699766501e+30 0.0
2.86970029525e+30 0.0
2.7944303731e+30 0.0
2.72113472025e+30 0.0
2.6497615532e+30 0.0
2.58026044671e+30 0.0
2.51258229813e+30 0.0
2.44667929276e+30 0.0
2.38250487002e+30 0.0
2.32001369058e+30 0.0
2.25916160433e+30 0.0
2.19990561918e+30 0.0
2.14220387069e+30 0.0
2.08601559248e+30 0.0
2.03130108744e+30 0.0
1.97802169971e+30 0.0
1.92613978731e+30 0.0
1.87561869558e+30 0.0
1.82642273131e+30 0.0
1.77851713747e+30 0.0
1.73186806868e+30 0.0
1.6864425673e+30 0.0
1.64220854016e+30 0.0
1.59913473584e+30 0.0
1.55719072264e+30 0.0
1.51634686704e+30 0.0
1.47657431281e+30 0.0
1.43784496056e+30 0.0
1.40013144796e+30 0.0
1.36340713035e+30 0.0
1.32764606195e+30 0.0
1.2928229775e+30 0.0
1.25891327445e+30 0.0
1.22589299553e+30 0.0
1.19373881187e+30 0.0
1.16242800649e+30 0.0
1.13193845827e+30 0.0
1.10224862628e+30 0.0
1.07333753461e+30 0.0
1.04518475754e+30 0.0
1.01777040509e+30 0.0
9.91075108967e+29 0.0
9.65080008914e+29 0.0
9.39766739351e+29 0.0
9.15117416415e+29 0.0
8.9111462532e+29 0.0
8.6774140806e+29 0.0
8.4498125142e+29 0.0
8.22818075315e+29 0.0
8.01236221428e+29 0.0
7.80220442147e+29 0.0
7.5975588979e+29 0.0
7.39828106122e+29 0.0
7.20423012132e+29 0.0
7.01526898093e+29 0.0
6.83126413871e+29 0.0
6.65208559496e+29 0.0
6.47760675977e+29 0.0
6.30770436358e+29 0.0
6.14225837009e+29 0.0
5.98115189144e+29 0.0
5.82427110568e+29 0.0
5.67150517628e+29 0.0
5.52274617389e+29 0.0
5.37788900004e+29 0.0
5.23683131293e+29 0.0
5.09947345508e+29 0.0
4.96571838295e+29 0.0
4.8354715984e+29 0.0
4.70864108186e+29 0.0
4.58513722738e+29 0.0
4.46487277931e+29 0.0
4.34776277062e+29 0.0
4.23372446292e+29 0.0
4.12267728798e+29 0.0
4.01454279079e+29 0.0
3.90924457417e+29 0.0
3.80670824477e+29 0.0
3.70686136051e+29 0.0
3.60963337943e+29 0.0
3.5149556098e+29 0.0
3.42276116164e+29 0.0
3.33298489943e+29 0.0
3.24556339611e+29 0.0
3.16043488824e+29 0.0
3.07753923242e+29 0.0
2.99681786273e+29 0.0
2.9182137494e+29 0.0
2.84167135851e+29 0.0
2.76713661275e+29 0.0
2.6945568532e+29 0.0
2.62388080215e+29 0.0
2.55505852686e+29 0.0
2.4880414043e+29 0.0
2.42278208676e+29 0.0
2.35923446844e+29 0.0
2.29735365285e+29 0.0
2.2370959211e+29 0.0
2.17841870101e+29 0.0
2.12128053703e+29 0.0
2.06564106097e+29 0.0
2.01146096346e+29 0.0
1.95870196616e+29 0.0
1.90732679477e+29 0.0
1.85729915265e+29 0.0
1.8085836952e+29 0.0
1.76114600487e+29 0.0
1.71495256687e+29 0.0
1.66997074545e+29 0.0
1.6261687609e+29 3.58358525167e-310
1.58351566705e+29 1.893727903e-299
1.54198132941e+29 4.23698000124e-289
1.50153640392e+29 7.05144817953e-284
1.46215231618e+29 4.52994260501e-274
1.42380124126e+29 1.32592028256e-264
1.38645608408e+29 1.81736427877e-255
1.35009046023e+29 7.12752428604e-251
1.31467867733e+29 3.25111721333e-242
1.28019571691e+29 7.40870111573e-234
1.24661721671e+29 8.640989916e-226
1.21391945346e+29 9.50550538903e-222
1.18207932614e+29 4.20200500777e-214
1.15107433966e+29 1.00659301793e-206
1.12088258895e+29 1.33485610525e-199
1.09148274349e+29 1.00032854201e-192
1.06285403224e+29 2.70585611681e-189
1.03497622897e+29 8.87981640317e-183
1.00782963798e+29 1.72883132708e-176
9.81395080159e+28 2.03351834441e-170
9.55653879448e+28 2.12908327817e-167
9.30587849651e+28 1.20904013015e-161
9.06179281582e+28 4.32983800541e-156
8.82410930549e+28 9.93708356057e-151
8.59266004176e+28 4.51466241948e-148
8.36728150538e+28 5.45139114142e-143
8.14781446607e+28 4.38116538187e-138
7.93410387003e+28 2.37700560595e-133
7.72599873041e+28 5.18167872544e-131
7.52335202061e+28 1.59560396906e-126
7.32602057041e+28 3.42963930592e-122
7.13386496486e+28 5.21049222391e-118
6.94674944572e+28 5.95362182761e-116
6.76454181559e+28 5.48842116522e-112
6.58711334452e+28 3.68320349781e-108
6.41433867901e+28 1.81936160635e-104
6.2460957535e+28 1.17772494834e-102
6.08226570411e+28 3.74421001502e-99
5.92273278466e+28 8.99274877084e-96
5.76738428491e+28 1.64771753595e-92
5.6161104509e+28 6.47024620039e-91
5.46880440744e+28 8.0370055213e-88
5.32536208258e+28 7.79291172043e-85
5.18568213411e+28 2.21432515493e-83
5.04966587793e+28 1.50504096138e-80
4.91721721835e+28 8.15470639537e-78
4.78824258018e+28 3.55018342229e-75
4.66265084266e+28 6.75654282169e-74
4.54035327504e+28 2.15001867273e-71
4.42126347388e+28 5.60006996116e-69
4.30529730207e+28 1.20228584965e-66
4.19237282933e+28 1.60820859045e-65
4.08241027436e+28 2.61853447471e-63
3.97533194843e+28 3.57227031402e-61
3.87106220055e+28 4.10843987973e-59
3.76952736399e+28 4.02977426517e-58
3.67065570422e+28 3.63118578987e-56
3.57437736827e+28 2.79857471843e-54
3.48062433536e+28 1.85485853068e-52
3.38933036881e+28 1.38476289763e-51
3.30043096931e+28 7.40029897319e-50
3.21386332929e+28 3.4446702098e-48
3.12956628859e+28 1.40333075079e-46
3.04748029122e+28 8.24001427729e-46
2.96754734329e+28 2.77609348658e-44
2.88971097206e+28 8.27836771697e-43
2.81391618601e+28 4.16132867659e-42
2.74010943601e+28 1.04305117499e-40
2.66823857749e+28 2.33807081913e-39
2.59825283357e+28 4.70520630172e-38
2.53010275921e+28 1.95076871422e-37
2.46374020629e+28 3.36784252574e-36
2.39911828956e+28 5.26765461102e-35
2.33619135353e+28 7.4902504939e-34
2.27491494025e+28 2.62124547558e-33
2.21524575781e+28 3.25558570661e-32
2.15714164987e+28 3.70555032728e-31
2.10056156577e+28 3.87702752334e-30
2.0454655316e+28 1.16877428875e-29
1.99181462193e+28 1.08521425982e-28
1.93957093231e+28 9.32832737894e-28
1.88869755249e+28 2.55346146172e-27
1.83915854036e+28 1.96783305268e-26
1.79091889653e+28 1.41308987559e-25
1.74394453961e+28 9.47856955447e-25
1.69820228215e+28 2.30192961521e-24
1.65365980718e+28 1.4021586347e-23
1.61028564537e+28 8.02386633391e-23
1.56804915282e+28 4.32311249467e-22
1.52692048936e+28 9.44937537149e-22
1.48687059755e+28 4.6757894685e-21
1.44787118207e+28 2.18943682121e-20
1.40989468977e+28 4.470441958e-20
1.37291429021e+28 1.93650677521e-19
1.33690385668e+28 7.97491473727e-19
1.30183794775e+28 3.12778382774e-18
1.2676917893e+28 5.86873363947e-18
1.23444125702e+28 2.14884218317e-17
1.20206285937e+28 7.52395859291e-17
1.17053372094e+28 1.33662344604e-16
1.13983156637e+28 4.39483309957e-16
1.10993470453e+28 1.38702726199e-15
1.08082201323e+28 4.20781580464e-15
1.05247292433e+28 6.98478087984e-15
1.02486740914e+28 2.00451701188e-14
9.97985964338e+27 5.54796496858e-14
9.71809598128e+27 8.81395109823e-14
9.46319816873e+27 2.31862337164e-13
9.21498612003e+27 5.90028621014e-13
8.97328447299e+27 1.45412395183e-12
8.73792246504e+27 2.18766893097e-12
8.50873381257e+27 5.15493234864e-12
8.28555659343e+27 1.17954047387e-11
8.06823313258e+27 1.71313543842e-11
7.85660989068e+27 3.76225929393e-11
7.65053735558e+27 8.04301808041e-11
7.44986993672e+27 1.67536574725e-10
7.25446586227e+27 2.32911991908e-10
7.06418707894e+27 4.67875105061e-10
6.8788991545e+27 9.17760129726e-10
6.69847118274e+27 1.24029180747e-09
6.52277569103e+27 2.35345176011e-09
6.35168855024e+27 4.36927518292e-09
6.18508888703e+27 7.94266133254e-09
6.0228589985e+27 1.03633991684e-08
5.86488426899e+27 1.82944970585e-08
5.7110530891e+27 3.16776242488e-08
5.56125677688e+27 4.04034510795e-08
5.41538950101e+27 6.81066111055e-08
5.27334820603e+27 1.12790136514e-07
5.13503253955e+27 1.409068129e-07
5.00034478135e+27 2.27686608928e-07
4.86918977431e+27 3.61986574664e-07
4.74147485724e+27 5.66554977911e-07
4.61710979934e+27 6.89789483531e-07
4.49600673651e+27 1.05640419297e-06
4.37808010926e+27 1.5947864635e-06
4.26324660225e+27 1.90958747551e-06
4.15142508542e+27 2.82599218873e-06
4.04253655671e+27 4.12741370269e-06
3.93650408621e+27 4.86754773292e-06
3.83325276181e+27 6.98077032484e-06
3.7327096363e+27 9.89111892507e-06
3.63480367581e+27 1.15040199663e-05
3.53946570963e+27 1.60303428468e-05
3.44662838134e+27 2.20911560814e-05
3.35622610122e+27 3.01192125258e-05
3.26819499993e+27 3.4431461942e-05
3.18247288337e+27 4.62562042937e-05
3.09899918873e+27 6.1534296449e-05
3.0177149417e+27 6.95631848613e-05
2.93856271487e+27 9.12962565937e-05
2.86148658704e+27 0.00011874359511
2.78643210383e+27 0.000132875390104
2.71334623912e+27 0.000170694351789
2.64217735765e+27 0.000217469812254
2.57287517848e+27 0.000241095999576
2.50539073953e+27 0.00030369416243
2.43967636293e+27 0.00037964934239
2.37568562139e+27 0.000417331258725
2.31337330534e+27 0.000516303040743
2.25269539103e+27 0.000634304876129
2.19360900944e+27 0.000691867893008
2.13607241594e+27 0.000841918483891
2.08004496083e+27 0.00101796705029
2.02548706065e+27 0.00122323542012
1.97236017014e+27 0.001321411966
1.92062675509e+27 0.00157449993448
1.87025026575e+27 0.00186542702049
1.82119511106e+27 0.00200256463829
1.77342663347e+27 0.00235425704453
1.72691108449e+27 0.00275329451599
1.68161560082e+27 0.00293883263163
1.63750818111e+27 0.00341258258602
1.59455766341e+27 0.00394372328499
1.55273370313e+27 0.00418750870045
1.51200675155e+27 0.00480775914416
1.47234803504e+27 0.00549557041711
1.43372953465e+27 0.00580742466378
1.39612396635e+27 0.00659857217606
1.35950476175e+27 0.0074671271902
1.32384604932e+27 0.0078563925172
1.28912263614e+27 0.00884170286245
1.25530999005e+27 0.00991350158508
1.22238422237e+27 0.0103886046227
1.190322071e+27 0.011589170389
1.15910088398e+27 0.0121167649465
1.12869860349e+27 0.0134522051921
1.09909375028e+27 0.0148860251776
1.07026540846e+27 0.015509762323
1.04219321078e+27 0.017087211911
1.01485732418e+27 0.0187684531409
9.88238435823e+26 0.0194927933296
9.62317739417e+26 0.0213239167008
9.37076921954e+26 0.0232623970309
9.12498150756e+26 0.0240899148134
8.88564060885e+26 0.0261818378267
8.65257742871e+26 0.0283827437147
8.42562730764e+26 0.0293140766623
8.20462990504e+26 0.0316692402982
7.9894290859e+26 0.0341330734327
7.77987281053e+26 0.035166963212
7.57581302709e+26 0.0377831941033
7.37710556705e+26 0.0388730292686
7.18361004327e+26 0.0416393362046
6.99518975088e+26 0.0445101039773
6.81171157066e+26 0.0456966527052
6.63304587498e+26 0.0487117982091
6.45906643628e+26 0.0518266214209
6.2896503378e+26 0.0531044408091
6.12467788683e+26 0.0563558797916
5.96403253007e+26 0.059700838929
5.80760077133e+26 0.0610632653312
5.65527209135e+26 0.0645353493204
5.50693886967e+26 0.0659400921629
5.36249630865e+26 0.069533072147
5.22184235941e+26 0.073207648777
5.08487764971e+26 0.074684364112
4.95150541378e+26 0.0784683474069
4.82163142393e+26 0.0823253696857
4.69516392399e+26 0.0838654564682
4.57201356449e+26 0.0878195803275
4.4520933395e+26 0.0893884342518
4.3353185252e+26 0.0934322352968
4.22160662002e+26 0.0975346606084
4.11087728631e+26 0.0991525576557
4.00305229364e+26 0.103331732512
3.89805546348e+26 0.10496976305
3.79581261542e+26 0.109218133224
3.69625151473e+26 0.113510350089
3.59930182134e+26 0.115183194518
3.50489504014e+26 0.119531742672
3.4129644726e+26 0.121216419785
3.32344516963e+26 0.125613968444
3.23627388572e+26 0.130040921388
3.15138903421e+26 0.131746912106
3.06873064384e+26 0.136210595066
2.98824031631e+26 0.137920757523
2.90986118511e+26 0.142414322527
2.83353787524e+26 0.146923707137
2.75921646417e+26 0.148642850014
2.68684444372e+26 0.153170813258
2.61637068295e+26 0.154887303264
2.54774539203e+26 0.15942765118
2.48092008709e+26 0.16397144644
2.41584755595e+26 0.165686015827
2.35248182478e+26 0.170232092101
2.29077812558e+26 0.171938122183
2.2306928646e+26 0.17648103497
2.17218359151e+26 0.178176611223
2.11520896943e+26 0.182711205385
2.05972874568e+26 0.187234661805
2.00570372342e+26 0.188915963195
1.95309573388e+26 0.193422807506
1.90186760944e+26 0.19508909442
1.85198315735e+26 0.199574955624
1.80340713416e+26 0.201224805284
1.75610522085e+26 0.205685597602
1.71004399854e+26 0.20731771399
1.66519092491e+26 0.211749631464
1.6215143112e+26 0.216155963411
1.5789832998e+26 0.217762350463
1.53756784249e+26 0.222133783465
1.4972386792e+26 0.223719430372
1.45796731731e+26 0.228052883083
1.41972601154e+26 0.229616915691
1.38248774434e+26 0.233909557949
1.34622620684e+26 0.235451205019
1.31091578019e+26 0.239700448266
1.27653151752e+26 0.241219035836
1.24304912631e+26 0.245422523129
1.21044495119e+26 0.246917468869
1.17869595727e+26 0.251073064628
1.14777971382e+26 0.25518971782
1.11767437849e+26 0.256649651833
1.08835868179e+26 0.260715128448
1.05981191216e+26 0.262150144799
1.03201390125e+26 0.266162861847
1.00494500972e+26 0.267572668711
9.78586113369e+25 0.271531226105
9.52918589589e+25 0.272915598276
9.27924304238e+25 0.276818768547
9.03585598814e+25 0.278177542443
8.79885277987e+25 0.279522846977
8.56806597442e+25 0.283357329514
8.34333252057e+25 0.284677025221
8.1244936438e+25 0.288453992721
7.9113947341e+25 0.289748039104
7.70388523679e+25 0.293466756291
7.50181854607e+25 0.294735159178
7.30505190153e+25 0.298395022052
7.11344628723e+25 0.299637829515
6.92686633352e+25 0.303238356593
6.74518022138e+25 0.304455655092
6.56825958929e+25 0.307996478998
6.39597944256e+25 0.309188389746
6.228218065e+25 0.310367645057
6.06485693295e+25 0.313835924717
5.90578063152e+25 0.314990106043
5.75087677306e+25 0.318398277775
5.60003591776e+25 0.319527571722
5.45315149632e+25 0.32287558293
5.31011973469e+25 0.323980200271
5.1708395807e+25 0.325072720614
5.03521263271e+25 0.328348253682
4.90314307008e+25 0.329416506343
4.77453758547e+25 0.332632088812
4.6493053189e+25 0.333676327927
4.52735779358e+25 0.33470888429
4.40860885341e+25 0.337852644558
4.29297460208e+25 0.33886163925
4.18037334382e+25 0.339859189861
4.07072552566e+25 0.342931710125
3.96395368126e+25 0.343906167145
3.85998237614e+25 0.344869418354
3.75873815443e+25 0.347871373726
3.66014948692e+25 0.348812011381
3.56414672057e+25 0.34974167977
3.47066202929e+25 0.352673826144
3.37962936599e+25 0.353581369266
3.29098441596e+25 0.354478176802
3.20466455141e+25 0.355364299003
3.12060878723e+25 0.358216515575
3.03875773788e+25 0.35908118543
2.95905357549e+25 0.35993539743
2.88143998893e+25 0.360779198064
2.80586214409e+25 0.363553037928
2.73226664511e+25 0.364376055694
2.66060149666e+25 0.36518888211
2.5908160672e+25 0.365991559547
2.52286105323e+25 0.366784128847
2.45668844441e+25 0.367566629289
2.3922514897e+25 0.370243817107
2.32950466429e+25 0.37100653665
2.26840363746e+25 0.371759393006
2.20890524125e+25 0.372502420839
2.15096743993e+25 0.373235653114
2.09454930037e+25 0.37395912106
2.03961096307e+25 0.374672854126
1.98611361401e+25 0.375376879933
1.93401945722e+25 0.376071224231
1.88329168812e+25 0.376755910849
1.83389446744e+25 0.375519142924
1.78579289599e+25 0.376183257853
1.73895298993e+25 0.376837653562
1.69334165679e+25 0.377482342804
1.6489266721e+25 0.37615950772
1.60567665661e+25 0.376782707762
1.56356105411e+25 0.377396086704
1.52255010986e+25 0.37599323109
1.48261484957e+25 0.374531660212
1.44372705892e+25 0.373008811155
1.40585926363e+25 0.371421959283
1.36898471004e+25 0.369768203732
1.33307734622e+25 0.365737192303
1.29811180357e+25 0.361462326164
1.36898471004e+25 0.


==> anc/source-code/data/beta_cooked_raw.txt <==
1.26450858707e+39 0.0
1.2243557236e+39 0.0
1.1854778633e+39 0.0
1.14783452006e+39 0.0
1.11138649334e+39 0.0
1.07609582741e+39 0.0
1.04192577173e+39 0.0
1.00884074275e+39 0.0
9.76806286821e+38 0.0
9.45789044341e+38 0.0
9.15756714985e+38 0.0
8.86678024088e+38 0.0
8.58522690071e+38 0.0
8.31261392912e+38 0.0
8.04865743604e+38 0.0
7.79308254602e+38 0.0
7.54562311189e+38 0.0
7.30602143765e+38 0.0
7.07402801014e+38 0.0
6.84940123914e+38 0.0
6.63190720584e+38 0.0
6.42131941921e+38 0.0
6.21741858017e+38 0.0
6.01999235318e+38 0.0
5.82883514519e+38 0.0
5.64374789144e+38 0.0
5.46453784825e+38 0.0
5.29101839228e+38 0.0
5.12300882615e+38 0.0
4.96033419032e+38 0.0
4.80282508085e+38 0.0
4.65031747302e+38 0.0
4.50265255049e+38 0.0
4.35967653995e+38 0.0
4.22124055095e+38 0.0
4.08720042089e+38 0.0
3.95741656483e+38 0.0
3.83175383023e+38 0.0
3.71008135608e+38 0.0
3.59227243676e+38 0.0
3.47820438997e+38 0.0
3.36775842908e+38 0.0
3.26081953933e+38 0.0
3.15727635815e+38 0.0
3.05702105912e+38 0.0
2.95994923973e+38 0.0
2.86595981262e+38 0.0
2.77495490034e+38 0.0
2.68683973342e+38 0.0
2.60152255166e+38 0.0
2.5189145086e+38 0.0
2.43892957899e+38 0.0
2.36148446918e+38 0.0
2.28649853043e+38 0.0
2.21389367489e+38 0.0
2.14359429428e+38 0.0
2.07552718118e+38 0.0
2.00962145276e+38 0.0
1.94580847701e+38 0.0
1.88402180123e+38 0.0
1.82419708282e+38 0.0
1.76627202233e+38 0.0
1.71018629854e+38 0.0
1.65588150564e+38 0.0
1.60330109244e+38 0.0
1.55239030345e+38 0.0
1.50309612188e+38 0.0
1.4553672144e+38 0.0
1.40915387774e+38 0.0
1.36440798686e+38 0.0
1.3210829449e+38 0.0
1.27913363459e+38 0.0
1.23851637133e+38 0.0
1.19918885765e+38 0.0
1.1611101392e+38 0.0
1.12424056207e+38 0.0
1.08854173151e+38 0.0
1.05397647196e+38 0.0
1.02050878831e+38 0.0
9.88103828421e+37 0.0
9.56727846863e+37 0.0
9.26348169732e+37 0.0
8.96933160646e+37 0.0
8.68452187799e+37 0.0
8.40875592056e+37 0.0
8.14174656071e+37 0.0
7.88321574381e+37 0.0
7.63289424451e+37 0.0
7.39052138635e+37 0.0
7.15584477033e+37 0.0
6.92862001207e+37 0.0
6.7086104873e+37 0.0
6.49558708542e+37 0.0
6.28932797101e+37 0.0
6.08961835269e+37 0.0
5.89625025954e+37 0.0
5.7090223245e+37 0.0
5.52773957463e+37 0.0
5.35221322814e+37 0.0
5.18226049776e+37 0.0
5.01770440038e+37 0.0
4.85837357279e+37 0.0
4.70410209317e+37 0.0
4.55472930837e+37 0.0
4.41009966655e+37 0.0
4.27006255524e+37 0.0
4.13447214447e+37 0.0
4.0031872349e+37 0.0
3.87607111082e+37 0.0
3.75299139774e+37 0.0
3.63381992457e+37 0.0
3.5184325901e+37 0.0
3.40670923382e+37 0.0
3.29853351076e+37 0.0
3.19379277034e+37 0.0
3.09237793904e+37 0.0
2.99418340685e+37 0.0
2.89910691726e+37 0.0
2.80704946079e+37 0.0
2.71791517189e+37 0.0
2.63161122906e+37 0.0
2.54804775829e+37 0.0
2.46713773934e+37 0.0
2.38879691525e+37 0.0
2.31294370448e+37 0.0
2.23949911603e+37 0.0
2.16838666718e+37 0.0
2.09953230378e+37 0.0
2.0328643232e+37 0.0
1.96831329963e+37 0.0
1.90581201179e+37 0.0
1.84529537294e+37 0.0
1.78670036306e+37 0.0
1.72996596326e+37 0.0
1.67503309224e+37 0.0
1.62184454474e+37 0.0
1.57034493199e+37 0.0
1.520480624e+37 0.0
1.47219969375e+37 0.0
1.42545186309e+37 0.0
1.3801884504e+37 0.0
1.33636231987e+37 0.0
1.29392783242e+37 0.0
1.2528407982e+37 0.0
1.21305843055e+37 0.0
1.17453930144e+37 0.0
1.13724329832e+37 0.0
1.1011315824e+37 0.0
1.06616654813e+37 0.0
1.03231178409e+37 0.0
9.99532035075e+36 0.0
9.67793165336e+36 0.0
9.37062123076e+36 0.0
9.07306906016e+36 0.0
8.78496528066e+36 0.0
8.5060098706e+36 0.0
8.23591233514e+36 0.0
7.97439140372e+36 0.0
7.72117473719e+36 0.0
7.47599864416e+36 0.0
7.23860780643e+36 0.0
7.00875501312e+36 0.0
6.78620090321e+36 0.0
6.57071371627e+36 0.0
6.36206905114e+36 0.0
6.16004963225e+36 0.0
5.96444508332e+36 0.0
5.77505170829e+36 0.0
5.59167227924e+36 0.0
5.41411583095e+36 0.0
5.24219746207e+36 0.0
5.07573814255e+36 0.0
4.91456452721e+36 0.0
4.75850877524e+36 0.0
4.60740837538e+36 0.0
4.46110597673e+36 0.0
4.31944922484e+36 0.0
4.18229060313e+36 0.0
4.04948727916e+36 0.0
3.92090095601e+36 0.0
3.79639772816e+36 0.0
3.67584794211e+36 0.0
3.55912606135e+36 0.0
3.4461105356e+36 0.0
3.33668367427e+36 0.0
3.23073152388e+36 0.0
3.1281437494e+36 0.0
3.02881351935e+36 0.0
2.93263739454e+36 0.0
2.83951522037e+36 0.0
2.74935002251e+36 0.0
2.66204790595e+36 0.0
2.57751795717e+36 0.0
2.49567214951e+36 0.0
2.41642525148e+36 0.0
2.339694738e+36 0.0
2.26540070447e+36 0.0
2.19346578359e+36 0.0
2.12381506471e+36 0.0
2.05637601591e+36 0.0
1.99107840842e+36 0.0
1.92785424348e+36 0.0
1.86663768156e+36 0.0
1.80736497379e+36 0.0
1.74997439554e+36 0.0
1.69440618217e+36 0.0
1.64060246682e+36 0.0
1.58850722008e+36 0.0
1.53806619171e+36 0.0
1.48922685411e+36 0.0
1.44193834761e+36 0.0
1.39615142755e+36 0.0
1.35181841296e+36 0.0
1.30889313691e+36 0.0
1.26733089847e+36 0.0
1.22708841609e+36 0.0
1.18812378261e+36 0.0
1.15039642156e+36 0.0
1.11386704492e+36 0.0
1.07849761222e+36 0.0
1.04425129092e+36 0.0
1.01109241803e+36 0.0
9.78986463017e+35 0.0
9.47899991812e+35 0.0
9.17800632001e+35 0.0
8.88657039116e+35 0.0
8.60438863992e+35 0.0
8.33116721164e+35 0.0
8.06662158266e+35 0.0
7.81047626398e+35 0.0
7.56246451444e+35 0.0
7.32232806287e+35 0.0
7.08981683919e+35 0.0
6.86468871399e+35 0.0
6.64670924634e+35 0.0
6.43565143973e+35 0.0
6.23129550558e+35 0.0
6.03342863447e+35 0.0
5.84184477443e+35 0.0
5.65634441643e+35 0.0
5.4767343866e+35 0.0
5.30282764505e+35 0.0
5.13444309111e+35 0.0
4.97140537472e+35 0.0
4.81354471386e+35 0.0
4.6606967177e+35 0.0
4.51270221544e+35 0.0
4.36940709056e+35 0.0
4.23066212029e+35 0.0
4.09632282026e+35 0.0
3.96624929401e+35 0.0
3.84030608731e+35 0.0
3.71836204711e+35 0.0
3.60029018496e+35 0.0
3.48596754477e+35 0.0
3.37527507476e+35 0.0
3.26809750348e+35 0.0
3.1643232198e+35 0.0
3.06384415663e+35 0.0
2.96655567845e+35 0.0
2.87235647227e+35 0.0
2.78114844219e+35 0.0
2.69283660722e+35 0.0
2.60732900235e+35 0.0
2.52453658283e+35 0.0
2.44437313139e+35 0.0
2.36675516849e+35 0.0
2.29160186538e+35 0.0
2.21883495992e+35 0.0
2.14837867509e+35 0.0
2.08015964005e+35 0.0
2.01410681379e+35 0.0
1.9501514111e+35 0.0
1.88822683096e+35 0.0
1.82826858718e+35 0.0
1.77021424124e+35 0.0
1.7140033373e+35 0.0
1.65957733919e+35 0.0
1.60687956949e+35 0.0
1.5558551505e+35 0.0
1.50645094711e+35 0.0
1.45861551143e+35 0.0
1.41229902922e+35 0.0
1.36745326806e+35 0.0
1.32403152706e+35 0.0
1.28198858827e+35 0.0
1.24128066958e+35 0.0
1.20186537912e+35 0.0
1.16370167113e+35 0.0
1.1267498032e+35 0.0
1.09097129488e+35 0.0
1.05632888763e+35 0.0
1.022786506e+35 0.0
9.90309220089e+34 0.0
9.5886320912e+34 0.0
9.28415726274e+34 0.0
8.98935064558e+34 0.0
8.70390523795e+34 0.0
8.42752378655e+34 0.0
8.15991847697e+34 0.0
7.90081063396e+34 0.0
7.64993043127e+34 0.0
7.40701661065e+34 0.0
7.17181620975e+34 0.0
6.94408429872e+34 0.0
6.72358372517e+34 0.0
6.51008486716e+34 0.0
6.3033653941e+34 0.0
6.10321003525e+34 0.0
5.90941035549e+34 0.0
5.72176453832e+34 0.0
5.54007717565e+34 0.0
5.36415906432e+34 0.0
5.19382700908e+34 0.0
5.02890363184e+34 0.0
4.86921718688e+34 0.0
4.71460138207e+34 0.0
4.56489520569e+34 0.0
4.41994275873e+34 0.0
4.27959309253e+34 0.0
4.14370005165e+34 0.0
4.01212212161e+34 0.0
3.88472228156e+34 0.0
3.76136786155e+34 0.0
3.64193040441e+34 0.0
3.52628553196e+34 0.0
3.41431281549e+34 0.0
3.30589565036e+34 0.0
3.20092113455e+34 0.0
3.0992799511e+34 0.0
3.00086625429e+34 0.0
2.90557755937e+34 0.0
2.81331463588e+34 0.0
2.7239814043e+34 0.0
2.63748483598e+34 0.0
2.55373485627e+34 0.0
2.47264425076e+34 0.0
2.39412857439e+34 0.0
2.31810606356e+34 0.0
2.24449755096e+34 0.0
2.17322638316e+34 0.0
2.10421834072e+34 0.0
2.03740156099e+34 0.0
1.97270646321e+34 0.0
1.91006567604e+34 0.0
1.84941396749e+34 0.0
1.79068817687e+34 0.0
1.73382714911e+34 0.0
1.67877167104e+34 0.0
1.62546440972e+34 0.0
1.57384985275e+34 0.0
1.52387425046e+34 0.0
1.47548555991e+34 0.0
1.42863339075e+34 0.0
1.38326895269e+34 0.0
1.33934500472e+34 0.0
1.29681580591e+34 0.0
1.25563706776e+34 0.0
1.21576590812e+34 0.0
1.1771608065e+34 0.0
1.13978156082e+34 0.0
1.1035892456e+34 0.0
1.06854617136e+34 0.0
1.03461584541e+34 0.0
1.00176293385e+34 0.0
9.69953224756e+33 0.0
9.39153592554e+33 0.0
9.09331963538e+33 0.0
8.80457282459e+33 0.0
8.52499480189e+33 0.0
8.25429442406e+33 0.0
7.99218979277e+33 0.0
7.73840796101e+33 0.0
7.49268464885e+33 0.0
7.25476396824e+33 0.0
7.02439815654e+33 0.0
6.80134731849e+33 0.0
6.58537917637e+33 0.0
6.3762688282e+33 0.0
6.17379851343e+33 0.0
5.97775738624e+33 0.0
5.78794129595e+33 0.0
5.60415257443e+33 0.0
5.42619983022e+33 0.0
5.2538977493e+33 0.0
5.08706690202e+33 0.0
4.92553355632e+33 0.0
4.76912949677e+33 0.0
4.61769184939e+33 0.0
4.47106291209e+33 0.0
4.32908999037e+33 0.0
4.1916252384e+33 0.0
4.05852550495e+33 0.0
3.92965218442e+33 0.0
3.80487107243e+33 0.0
3.68405222611e+33 0.0
3.56706982873e+33 0.0
3.45380205874e+33 0.0
3.34413096286e+33 0.0
3.23794233329e+33 0.0
3.13512558872e+33 0.0
3.03557365923e+33 0.0
2.93918287477e+33 0.0
2.84585285719e+33 0.0
2.75548641573e+33 0.0
2.6679894458e+33 0.0
2.58327083097e+33 0.0
2.50124234811e+33 0.0
2.4218185755e+33 0.0
2.34491680387e+33 0.0
2.27045695028e+33 0.0
2.19836147473e+33 0.0
2.1285552994e+33 0.0
2.06096573047e+33 0.0
1.99552238242e+33 0.0
1.93215710474e+33 0.0
1.87080391093e+33 0.0
1.81139890984e+33 0.0
1.75388023907e+33 0.0
1.69818800061e+33 0.0
1.64426419842e+33 0.0
1.59205267805e+33 0.0
1.54149906816e+33 0.0
1.49255072393e+33 0.0
1.44515667217e+33 0.0
1.3992675583e+33 0.0
1.35483559493e+33 0.0
1.31181451211e+33 0.0
1.27015950911e+33 0.0
1.2298272078e+33 0.0
1.19077560747e+33 0.0
1.15296404109e+33 0.0
1.11635313295e+33 0.0
1.08090475768e+33 0.0
1.04658200053e+33 0.0
1.01334911892e+33 0.0
9.81171505242e+32 0.0
9.50015650798e+32 0.0
9.19849110924e+32 0.0
8.90640471194e+32 0.0
8.62359314704e+32 0.0
8.34976190404e+32 0.0
8.08462582423e+32 0.0
7.82790880374e+32 0.0
7.57934350604e+32 0.0
7.33867108354e+32 0.0
7.10564090801e+32 0.0
6.88001030961e+32 0.0
6.66154432416e+32 0.0
6.4500154485e+32 0.0
6.24520340351e+32 0.0
6.04689490476e+32 0.0
5.85488344042e+32 0.0
5.66896905616e+32 0.0
5.48895814693e+32 0.0
5.3146632554e+32 0.0
5.14590287669e+32 0.0
4.98250126938e+32 0.0
4.82428827248e+32 0.0
4.67109912826e+32 0.0
4.52277431068e+32 0.0
4.37915935921e+32 0.0
4.24010471804e+32 0.0
4.10546558032e+32 0.0
3.97510173734e+32 0.0
3.84887743255e+32 0.0
3.72666122017e+32 0.0
3.60832582833e+32 0.0
3.49374802649e+32 0.0
3.38280849717e+32 0.0
3.27539171164e+32 0.0
3.17138580964e+32 0.0
3.07068248291e+32 0.0
2.97317686236e+32 0.0
2.8787674089e+32 0.0
2.78735580768e+32 0.0
2.6988468657e+32 0.0
2.61314841271e+32 0.0
2.53017120521e+32 0.0
2.44982883349e+32 0.0
2.37203763171e+32 0.0
2.29671659069e+32 0.0
2.22378727363e+32 0.0
2.15317373436e+32 0.0
2.08480243831e+32 0.0
2.0186021859e+32 0.0
1.95450403838e+32 0.0
1.89244124609e+32 0.0
1.83234917891e+32 0.0
1.77416525897e+32 0.0
1.71782889547e+32 0.0
1.66328142162e+32 0.0
1.61046603349e+32 0.0
1.5593277309e+32 0.0
1.50981326013e+32 0.0
1.46187105847e+32 0.0
1.4154512005e+32 0.0
1.37050534614e+32 0.0
1.32698669028e+32 0.0
1.28484991404e+32 0.0
1.24405113759e+32 0.0
1.20454787444e+32 0.0
1.16629898722e+32 0.0
1.12926464481e+32 0.0
1.09340628089e+32 0.0
1.05868655376e+32 0.0
1.02506930744e+32 0.0
9.92519534065e+31 0.0
9.61003337385e+31 0.0
9.30487897485e+31 0.0
9.00941436605e+31 0.0
8.72333186047e+31 0.0
8.44633354136e+31 3.91008670477e-304
8.17813095191e+31 1.97700761729e-291
7.9184447949e+31 2.91895439563e-279
7.66700464184e+31 1.98890246779e-271
7.42354865136e+31 4.22784357622e-260
7.18782329651e+31 2.99903628053e-249
6.95958310078e+31 7.43489112313e-239
6.73859038246e+31 3.55877816682e-232
6.52461500712e+31 1.68732095247e-222
6.31743414793e+31 3.13332539146e-213
6.11683205367e+31 2.37065256829e-204
5.92259982403e+31 1.17944864962e-198
5.73453519205e+31 2.17454997346e-190
5.55244231349e+31 1.80035543793e-182
5.37613156292e+31 6.92290290051e-175
5.2054193362e+31 1.27698360473e-167
5.04012785934e+31 5.76032923102e-163
4.8800850033e+31 3.34967281266e-156
4.72512410479e+31 1.01174864337e-149
4.57508379272e+31 1.63169283376e-143
4.42980782012e+31 1.52193834051e-139
4.28914490143e+31 9.16253102668e-134
4.152948555e+31 3.15229700651e-128
4.02107695049e+31 6.34549741538e-123
3.89339276122e+31 1.54397056071e-119
3.76976302115e+31 1.34018260441e-114
3.65005898638e+31 7.21277898641e-110
3.53415600114e+31 2.45582202602e-105
3.42193336792e+31 5.39287743872e-101
3.31327422183e+31 3.15529835264e-98
3.20806540886e+31 3.48286399274e-94
3.10619736806e+31 2.59993893289e-90
3.00756401746e+31 1.33436262076e-86
2.91206264358e+31 3.06282568904e-84
2.81959379449e+31 8.73783554312e-81
2.7300611762e+31 1.78468486516e-77
2.64337155244e+31 2.6467121755e-74
2.55943464754e+31 2.73563900068e-72
2.4781630524e+31 2.45737267089e-69
2.3994721335e+31 1.65918123222e-66
2.32327994473e+31 8.52213764304e-64
2.24950714212e+31 4.46114608258e-62
2.17807690111e+31 1.49348715078e-59
2.10891483664e+31 3.91758380572e-57
2.04194892565e+31 8.13500810362e-55
1.97710943207e+31 2.38405021051e-53
1.91432883423e+31 3.43500246009e-51
1.8535417545e+31 4.01808295007e-49
1.79468489125e+31 3.84948570699e-47
1.73769695291e+31 6.87885903978e-46
1.68251859414e+31 4.82353879706e-44
1.62909235404e+31 2.83051581221e-42
1.5773625963e+31 1.40046717018e-40
1.5272754513e+31 5.88447514792e-39
1.47877875995e+31 6.22073551146e-38
1.4318220194e+31 2.02494958417e-36
1.38635633049e+31 5.69732215405e-35
1.34233434676e+31 1.39404712282e-33
1.29971022519e+31 1.04409146641e-32
1.25843957844e+31 2.05434092857e-31
1.21847942863e+31 3.56858937488e-30
1.17978816261e+31 5.50159989224e-29
1.14232548858e+31 3.07113776128e-28
1.10605239416e+31 3.93042952162e-27
1.07093110577e+31 4.52205136112e-26
1.03692504926e+31 4.69821336203e-25
1.00399881187e+31 2.04112206471e-24
9.72118105306e+30 1.80889706454e-23
9.41249730073e+30 1.46363418195e-22
9.11361540874e+30 1.08539799346e-21
8.82422413145e+30 3.80768708436e-21
8.54402210647e+30 2.46512586518e-20
8.27271754076e+30 1.47649262317e-19
8.01002790681e+30 8.20842681632e-19
7.7556796484e+30 2.39949304002e-18
7.50940789575e+30 1.18787378592e-17
7.27095618969e+30 5.50224734455e-17
7.04007621458e+30 2.39135697447e-16
6.81652753971e+30 5.98317433442e-16
6.60007736896e+30 2.35505743519e-15
6.39050029836e+30 8.75751745758e-15
6.18757808133e+30 3.08396242321e-14
5.99109940148e+30 6.75693563131e-14
5.80085965245e+30 2.18631816762e-13
5.61666072492e+30 6.73856290606e-13
5.43831080029e+30 1.98243764238e-12
5.2656241509e+30 3.87844417635e-12
5.09842094665e+30 1.06139947339e-11
4.93652706768e+30 2.78644248985e-11
4.77977392314e+30 7.02959334169e-11
4.62799827553e+30 1.24859848783e-10
4.48104207076e+30 2.96116863701e-10
4.33875227354e+30 6.77747114483e-10
4.20098070804e+30 1.49928842477e-09
4.06758390355e+30 2.45226109508e-09
3.93842294508e+30 5.14573642107e-09
3.81336332873e+30 1.04743344778e-08
3.6922748216e+30 2.07089445489e-08
3.57503132615e+30 3.15701237424e-08
3.46151074892e+30 5.96628243542e-08
3.35159487339e+30 1.09859648402e-07
3.24516923681e+30 1.97311994409e-07
3.1421230111e+30 2.83258850602e-07
3.04234888736e+30 4.89486100092e-07
2.94574296414e+30 8.2724686068e-07
2.85220463926e+30 1.36858869098e-06
2.76163650503e+30 1.86650991845e-06
2.67394424683e+30 2.9877164297e-06
2.58903654486e+30 4.69223738096e-06
2.50682497908e+30 6.19420652967e-06
2.42722393712e+30 9.44575336547e-06
2.35015052509e+30 1.41612231577e-05
2.27552448134e+30 2.08875372984e-05
2.20326809278e+30 2.65178908554e-05
2.13330611403e+30 3.81403849887e-05
2.06556568902e+30 5.40638209437e-05
1.99997627513e+30 7.55732555412e-05
1.93646956974e+30 9.27973165644e-05
1.87497943909e+30 0.000126950767505
1.8154418494e+30 0.00017152146571
1.75779480023e+30 0.00022898690231
1.70197825985e+30 0.000273274412613
1.64793410279e+30 0.000358160461063
1.59560604927e+30 0.00046442442322
1.5449396066e+30 0.000596079477227
1.49588201244e+30 0.000694238382332
1.44838217984e+30 0.00087707165409
1.40239064408e+30 0.00109795070976
1.35785951109e+30 0.00125908256241
1.31474240765e+30 0.00155406020264
1.27299443305e+30 0.00190248691428
1.23257211233e+30 0.00231080299932
1.19343335104e+30 0.00260106881311
1.15553739139e+30 0.00312129499176
1.11884476979e+30 0.00371931575632
1.08331727576e+30 0.00440212487855
1.04891791216e+30 0.00487674884596
1.01561085665e+30 0.00571240803684
9.83361424358e+29 0.00665096793332
9.52136031815e+29 0.00769900909759
9.21902161936e+29 0.0084134158608
8.92628330179e+29 0.00965273430406
8.64284051753e+29 0.0110172679461
8.36839809874e+29 0.0119352308989
8.10267025024e+29 0.0135140806127
7.84538025193e+29 0.0152307337195
7.5962601706e+29 0.0170889694085
7.35505058091e+29 0.018319880808
7.12150029525e+29 0.0204143729005
6.89536610216e+29 0.0226573638073
6.67641251303e+29 0.0250502954002
6.46441151692e+29 0.0266140485168
6.25914234307e+29 0.0292515001166
6.06039123101e+29 0.0320395043233
5.86795120798e+29 0.033844363337
5.68162187336e+29 0.0368740363701
5.50120919e+29 0.0400504602323
5.32652528217e+29 0.0433711066439
5.15738823987e+29 0.0454974634284
4.99362192944e+29 0.0490448737075
4.83505581011e+29 0.0527273935656
4.68152475642e+29 0.0565406996872
4.53286888626e+29 0.0589590369208
4.38893339437e+29 0.0629737556596
4.24956839114e+29 0.0671061544418
4.1146287465e+29 0.069708660669
3.98397393882e+29 0.0740193860913
3.85746790855e+29 0.0784327225276
3.73497891652e+29 0.0829425500558
3.6163794068e+29 0.0857602729519
3.50154587381e+29 0.0904126815666
3.39035873375e+29 0.0951450337491
3.28270220005e+29 0.0980844222566
3.17846416278e+29 0.102932203174
3.07753607194e+29 0.107843107969
2.97981282438e+29 0.112810745238
2.88519265438e+29 0.115875849265
2.79357702765e+29 0.120921686922
2.70487053874e+29 0.126007941609
2.61898081166e+29 0.129130334911
2.53581840374e+29 0.134269071258
2.45529671242e+29 0.13943276253
2.37733188508e+29 0.144615772344
2.30184273178e+29 0.147779620772
2.22875064062e+29 0.152982371566
2.15797949594e+29 0.158190603211
2.08945559904e+29 0.16135567165
2.02310759141e+29 0.166562465237
1.95886638047e+29 0.171762273492
1.89666506755e+29 0.176950695363
1.83643887828e+29 0.180088281759
1.77812509514e+29 0.18524977997
1.72166299208e+29 0.190389429092
1.66699377136e+29 0.193485074708
1.61406050228e+29 0.198582205366
1.5628080619e+29 0.203648472113
1.51318307764e+29 0.208680787547
1.46513387171e+29 0.211698628743
1.41861040725e+29 0.216670615717
1.3735642363e+29 0.22160154783
1.32994844926e+29 0.224547747018
1.28771762613e+29 0.229408073273
1.24682778912e+29 0.234221519983
1.20723635693e+29 0.237087293738
1.16890210037e+29 0.241821840535
1.13178509941e+29 0.246504855908
1.09584670166e+29 0.251134838452
1.06104948206e+29 0.253880949254
1.02735720396e+29 0.258423446314
9.94734781337e+28 0.262909692639
9.63148242294e+28 0.265561667221
9.32564693664e+28 0.269956110836
9.0295228676e+28 0.274291983362
8.74280184211e+28 0.276846685402
8.46518527847e+28 0.281087787877
8.19638407606e+28 0.285268783403
7.93611831429e+28 0.289389266676
7.68411696108e+28 0.291808750424
7.44011759064e+28 0.295832213468
7.20386611018e+28 0.299794539933
6.97511649529e+28 0.302113865666
6.75363053376e+28 0.305978721262
6.53917757752e+28 0.309782358298
6.33153430241e+28 0.312001909641
6.13048447567e+28 0.315708418501
5.93581873072e+28 0.319354081891
5.74733434914e+28 0.321474942987
5.56483504962e+28 0.325024480372
5.38813078345e+28 0.328513922219
5.21703753674e+28 0.331943644406
5.05137713868e+28 0.333932608448
4.89097707607e+28 0.337268428776
4.73567031363e+28 0.340545689258
4.5852951201e+28 0.342440555693
4.43969489977e+28 0.34562603679
4.29871802943e+28 0.348754343244
4.16221770048e+28 0.35055771052
4.03005176604e+28 0.353596672625
3.90208259291e+28 0.356580020607
3.77817691827e+28 0.358294735865
3.65820571089e+28 0.361191412525
3.54204403676e+28 0.364034167845
3.429570929e+28 0.365663258644
3.32066926186e+28 0.368422189923
3.21522562878e+28 0.371128988185
3.1131302243e+28 0.372675604708
3.01427672966e+28 0.375301546432
2.91856220214e+28 0.377877207918
2.82588696782e+28 0.380403319626
2.73615451781e+28 0.381842421709
2.64927140773e+28 0.384291879837
2.56514716042e+28 0.386693688607
2.48369417169e+28 0.388057977591
2.40482761912e+28 0.390386219292
2.32846537372e+28 0.392668721311
2.25452791439e+28 0.393961452199
2.18293824514e+28 0.396173468679
2.11362181487e+28 0.398341647802
2.04650643977e+28 0.399566040085
1.98152222812e+28 0.40166678657
1.91860150755e+28 0.403725577177
1.8576787545e+28 0.404884794847
1.79869052607e+28 0.406879158061
1.74157539389e+28 0.408833415194
1.68627388015e+28 0.409930551008
1.63272839571e+28 0.411823323262
1.5808831801e+28 0.41367779899
1.53068424343e+28 0.414715862326
1.48207931021e+28 0.416511721236
1.43501776489e+28 0.418271046298
1.38945059914e+28 0.419252954057
1.34533036084e+28 0.420956447016
1.30261110465e+28 0.422625116925
1.26124834415e+28 0.423553686965
1.22119900556e+28 0.425169219621
1.18242138283e+28 0.426751584506
1.14487509424e+28 0.427629531191
1.10852104033e+28 0.42916135928
1.07332136322e+28 0.430661616855
1.03923940712e+28 0.431491548355
1.00623968024e+28 0.432943772314
9.74287817746e+27 0.433744692593
9.43350546052e+27 0.435150380471
9.13395648111e+27 0.43652694236
8.84391929892e+27 0.437283876251
8.56309187892e+27 0.438616244459
8.29118177681e+27 0.439920926767
8.0279058345e+27 0.440636199158
7.77298988522e+27 0.441898931241
7.526168468e+27 0.443135357236
7.28718455126e+27 0.443811187325
7.05578926514e+27 0.445007808547
6.83174164232e+27 0.446179443854
6.61480836707e+27 0.446817947114
6.40476353234e+27 0.447951826668
6.20138840445e+27 0.449061981845
6.00447119533e+27 0.44966517249
5.81380684198e+27 0.450739526561
5.6291967929e+27 0.451321442458
5.45044880136e+27 0.452361154278
5.27737672517e+27 0.453379049759
5.10980033285e+27 0.453928730774
4.94754511594e+27 0.454913790947
4.79044210727e+27 0.455878149666
4.63832770503e+27 0.456397357573
4.49104350235e+27 0.457330600549
4.34843612238e+27 0.458244203853
4.21035705857e+27 0.458734610704
4.07666251997e+27 0.459618733469
3.94721328157e+27 0.460091810747
3.82187453926e+27 0.4609474187
3.70051576945e+27 0.461784985735
3.58301059317e+27 0.462231806878
3.46923664446e+27 0.463042364296
3.35907544293e+27 0.463835812641
3.25241227038e+27 0.464257830275
3.14913605134e+27 0.465025698157
3.04913923741e+27 0.465432802907
2.95231769525e+27 0.466175932434
2.85857059814e+27 0.466903352664
2.76780032098e+27 0.467287860513
2.67991233863e+27 0.467991855183
2.59481512749e+27 0.468362782671
2.51242007017e+27 0.469044124321
2.43264136319e+27 0.469711044289
2.35539592769e+27 0.470061391635
2.28060332284e+27 0.47070686332
2.20818566212e+27 0.471338662841
2.1380675322e+27 0.471669578806
2.07017591441e+27 0.472281072041
2.00444010867e+27 0.472600317474
1.94079165992e+27 0.473192175208
1.87916428679e+27 0.473771483434
1.81949381258e+27 0.474073038694
1.76171809846e+27 0.47463375813
1.70577697873e+27 0.474924692615
1.65161219818e+27 0.475467437394
1.59916735142e+27 0.475998663374
1.54838782412e+27 0.476273495784
1.49922073619e+27 0.476787705935
1.45161488667e+27 0.477052874561
1.4055207004e+27 0.477550630849
1.36089017646e+27 0.478037814175
1.31767683809e+27 0.478288328333
1.27583568438e+27 0.478759935707
1.23532314333e+27 0.479001658051
1.19609702655e+27 0.47945820348
1.15811648527e+27 0.479691450122
1.12134196782e+27 0.48013343032
1.08573517844e+27 0.480566011979
1.05125903741e+27 0.480786401056
1.01787764244e+27 0.481205194255
9.85556231249e+26 0.481417873443
9.54261145401e+26 0.481823332291
9.23959795241e+26 0.482220162516
8.94620625953e+26 0.482421142345
8.66213084706e+26 0.48280534888
8.38707588837e+26 0.482999315895
8.12075495039e+26 0.483371313779
7.86289069541e+26 0.483558520475
7.61321459219e+26 0.483918710693
7.37146663639e+26 0.484099400483
7.13739507974e+26 0.484448170436
6.91075616797e+26 0.484789507506
6.69131388686e+26 0.484960301921
6.47883971656e+26 0.48529082597
6.27311239356e+26 0.485455692902
6.0739176803e+26 0.485775757864
5.88104814205e+26 0.485934910695
5.69430293093e+26 0.486244858485
5.51348757671e+26 0.486398502874
5.3384137843e+26 0.486698663789
5.16889923773e+26 0.48699241724
5.00476741018e+26 0.48713769105
4.84584738027e+26 0.487422176275
4.69197365399e+26 0.487562439499
4.54298599236e+26 0.487837958171
4.39872924462e+26 0.487973390941
4.25905318661e+26 0.488240234463
4.12381236435e+26 0.488371010346
3.99286594255e+26 0.488629460197
3.866077558e+26 0.488755746428
3.74331517749e+26 0.489006074499
3.62445096039e+26 0.4891280322
3.50936112548e+26 0.489370501118
3.39792582203e+26 0.489488285513
3.29002900506e+26 0.489723148951
3.18555831441e+26 0.48983690957
3.0844049578e+26 0.490064412553
2.98646359749e+26 0.490174293432
2.89163224064e+26 0.490394672627
2.79981213303e+26 0.490500812501
2.71090765627e+26 0.490714296501
2.6248262282e+26 0.490816828987
2.54147820651e+26 0.491023638588
2.46077679533e+26 0.491122692364
2.38263795493e+26 0.491323040823
2.30698031412e+26 0.4914187398
2.23372508556e+26 0.491612833099
2.1627959837e+26 0.491705296589
2.09411914535e+26 0.491893333675
2.02762305274e+26 0.491982676549
1.96323845906e+26 0.492164849579
1.90089831634e+26 0.492251182427
1.84053770564e+26 0.492427676997
1.78209376944e+26 0.492511106272
1.72550564617e+26 0.492682101643
1.67071440685e+26 0.492762729809
1.61766299372e+26 0.492928399122
1.5662961608e+26 0.493006324795
1.5165604164e+26 0.493083196393
1.46840396736e+26 0.493242153363
1.42177666517e+26 0.493316455438
1.37662995372e+26 0.493470468358
1.33291681872e+26 0.493542290768
1.29059173879e+26 0.493691513661
1.24961063799e+26 0.493760942857
1.20993083997e+26 0.493829441906
1.17151102352e+26 0.49397264365
1.13431117952e+26 0.494038865942
1.0982925693e+26 0.494177616859
1.06341768429e+26 0.494241641101
1.02965020693e+26 0.494304813211
9.96954972915e+25 0.494437980147
9.6529793451e+25 0.494499060148
9.34646125135e+25 0.494628088295
9.04967625019e+25 0.494687147798
8.76231527965e+25 0.494745425988
8.48407909159e+25 0.494869271344
8.21467794015e+25 0.494925625347
7.95383127997e+25 0.495045619051
7.70126747404e+25 0.49510011399
7.45672351086e+25 0.495153891838
7.2199447305e+25 0.495269071005
6.99068455945e+25 0.495321077293
6.76870425383e+25 0.495372401178
6.55377265076e+25 0.495482963079
6.34566592765e+25 0.4955325981
6.1441673691e+25 0.495581583434
5.94906714125e+25 0.49562992813
5.76016207323e+25 0.495735090316
5.57725544563e+25 0.495781846081
5.40015678557e+25 0.495827991508
5.22868166844e+25 0.495928946112
5.06265152577e+25 0.495973575211
4.90189345932e+25 0.496017622524
4.74624006101e+25 0.496061095893
4.59552923858e+25 0.49615713669
4.44960404682e+25 0.496199181392
4.30831252411e+25 0.496240678574
4.17150753417e+25 0.496281635457
4.03904661286e+25 0.49632205912
3.9107918198e+25 0.496412619173
3.78660959473e+25 0.496451712951
3.66637061842e+25 0.496490297521
3.54994967803e+25 0.496528379395
3.43722553667e+25 0.496565964957
3.32808080719e+25 0.496603060462
3.22240182991e+25 0.496687721664
3.12007855428e+25 0.496723593047
3.02100442425e+25 0.4967589958
2.92507626734e+25 0.49679393567
2.83219418715e+25 0.496828418288
2.74226145941e+25 0.496862449169
2.65518443116e+25 0.496896033715
2.5708724233e+25 0.49692917722
2.48923763612e+25 0.496961884863
2.41019505789e+25 0.496994161719
2.33366237629e+25 0.497026012756
2.25955989275e+25 0.497057442835
2.18781043941e+25 0.497043333138
2.1183392988e+25 0.497074157828
2.05107412599e+25 0.497104572259
1.98594487328e+25 0.497134580893
1.92288371722e+25 0.49711897562
1.86182498806e+25 0.497148394507
1.80270510125e+25 0.497177417025
1.74546249133e+25 0.497160465016
1.69003754775e+25 0.497188904871
1.63637255283e+25 0.497170751683
1.58441162164e+25 0.497151548971
1.53410064379e+25 0.497131255477
1.48538722712e+25 0.497109827156
1.4382206431e+25 0.497087216914
1.39255177402e+25 0.49706337432
1.34833306185e+25 0.496985066117
1.30551845871e+25 0.49684473143
1.39255177402e+25 0


==> anc/source-code/figure_1_2.py <==
import matplotlib.pyplot as plt
import numpy as np
from scipy.integrate import odeint
from scipy.interpolate import interp1d

plt.rc("text", usetex=True)
plt.rcParams["text.latex.preamble"] = r"\usepackage{bm}"

MASS = 1e-6
ZETA = 1


def potential(phi):
    return MASS ** 2 * phi ** 2 / 2


def potential_prime(phi):
    return MASS ** 2 * phi


def hubble(phi, phi_dot):
    rhs = potential(phi) + phi_dot ** 2 / 2
    return np.sqrt(rhs / 3)


def eq_diff_phi(x, u):
    time = np.exp(u)
    phi = x[0]
    phi_dot = x[1] / time
    phi_ddot = -3 * hubble(phi, phi_dot) * phi_dot - potential_prime(phi)
    xdot = [[], []]
    xdot[0] = x[1]
    xdot[1] = time ** 2 * phi_ddot + time * phi_dot
    return xdot


def eq_diff_bardeen(bardeen, u, equation_of_state, phi, phi_dot):
    time = np.exp(u)
    bardeen_dot = hubble(phi(u), phi_dot(u)) * (
        3 / 2 * (1 + equation_of_state(u)) * (ZETA - bardeen) - bardeen
    )
    return time * bardeen_dot


# Initial conditions
x0 = [20, 0]
u = np.linspace(10, 25, 5000)

# Solve for field phi
vec_phi = odeint(eq_diff_phi, x0, u)
time = np.exp(u)
phi = vec_phi[:, 0]
phi_dot = vec_phi[:, 1] / time

# Solve for Bardeen potential
equation_of_state = (phi_dot ** 2 - MASS ** 2 * phi ** 2) / (
    phi_dot ** 2 + MASS ** 2 * phi ** 2
)
# equation_of_state = np.cos(2 * MASS * time)
equation_of_state_interp = interp1d(
    u, equation_of_state, kind="nearest", fill_value="extrapolate"
)
phi_interp = interp1d(u, phi, kind="nearest", fill_value="extrapolate")
phi_dot_interp = interp1d(u, phi_dot, kind="nearest", fill_value="extrapolate")
bardeen = odeint(
    eq_diff_bardeen, 1, u, args=(equation_of_state_interp, phi_interp, phi_dot_interp),
)

# Plots

# Logarithmically spaced time
du = (u[-1] - u[0]) / len(u)
efold = np.cumsum(hubble(phi, phi_dot) * time * du)

efold_end = efold[np.argmin(phi > 1.0092)]
time_end = time[np.argmin(phi > 1.0092)]
y_range_1 = 1 / hubble(phi, phi_dot)
y_range_2 = 1 / np.sqrt(3 * MASS * hubble(phi, phi_dot))

fig, ax = plt.subplots(figsize=(6, 4))

ax.plot(efold - efold_end, y_range_1, label=r"$1 / H$")
ax.plot(efold - efold_end, y_range_2, label=r"$1 / \sqrt{3 m H}$")
for i in np.logspace(5.5, 7.5, 5):
    ax.plot(
        efold - efold_end,
        np.exp(efold - efold_end) * i,
        color="lightblue",
        linestyle=":",
    )

ax.set_yscale("log")
ax.set_xlim(-7, 7)
ax.set_ylim(1e5, 1e9)
ax.axvline(0, color="red")
ax.grid()
ax.legend()
ax.set_xlabel(r"$N - N_{\rm end}$")
ax.set_ylabel(r"$\left[M_\mathrm{pl}^{-1}\right]$")

fig.savefig("figures/figure_1.pdf", dpi=300)

fig, ax = plt.subplots(figsize=(6, 4))
ax.plot(
    (time - time_end) * MASS, bardeen / ZETA, label=r"$\Phi_{\bm k}/\zeta_{\bm k} $",
)
ax.axhline(3 / 5, color="red", label=r"$3/5$")
ax.plot(
    np.ma.masked_where(time > time_end, (time - time_end) * MASS),
    np.ma.masked_where(
        time > time_end, 3 * (1 + equation_of_state) / (5 + 3 * equation_of_state),
    ),
    label=r"$(3 + 3 w) / (5 + 3 w)$",
)
ax.plot(
    np.ma.masked_where(time < time_end, (time - time_end) * MASS),
    np.ma.masked_where(
        time < time_end, 3 * (1 + equation_of_state) / (5 + 3 * equation_of_state),
    ),
    alpha=0.2,
    color="orange",
)
ax.axvline(0, color="k", label="End of inflation")
ax.grid()
ax.set_xlabel(r"$m (t - t_{\rm end})$")
ax.set_ylabel(r"$\Phi_{\bm k} / \zeta_{\bm k}$")
ax.legend()
ax.set_xlim(-20, 20)
ax.set_ylim(0, 1)
fig.savefig("figures/figure_2.pdf", dpi=300)


==> anc/source-code/figure_3.py <==
import matplotlib.pyplot as plt
import numpy as np

from inflation import SingleFieldQuadraticSlowRollInflation
from monteCarlo import MonteCarlo
from scalarPerturbation import ScalarPerturbationComovingGaugeGamma

plt.rc("text", usetex=True)
plt.rc("font", family="serif")

n_traj, n_points = 5, 5000
Hend, HGamma = 1e-8, 1e-25
rhoInflation, rhoG = 3 * Hend ** 2, 3 * HGamma ** 2
noises = np.random.normal(0, 1, (n_points, n_traj))
inflation = SingleFieldQuadraticSlowRollInflation(rhoInflation)

#############################################################""
fig, ax = plt.subplots(1, 2, figsize=(6, 3), sharex="col", sharey="row")

ax[0].set_xscale("log")
ax[1].set_xscale("log")

ax[0].set_xlim(2e-11 / inflation.HEnd, 1e-9 / inflation.HEnd)
ax[1].set_xlim(2e-11 / inflation.HEnd, 1e-9 / inflation.HEnd)

ax[0].set_ylim(-4e-28, 4e-28)
ax[1].set_ylim(-4e-28, 4e-28)

ax[0].set_xlabel(r"$(R H_\mathrm{end})^{-1}$")
ax[1].set_xlabel(r"$(R H_\mathrm{end})^{-1}$")

ax[0].set_ylabel(r"Comoving $\delta_R$")

#############################################################""
perturbation = ScalarPerturbationComovingGaugeGamma(inflation, rhoG=rhoG)
MC_delta = MonteCarlo(
    inflation, perturbation, npoints=n_points, ntrajectories=1, npackages=1
)
kicks = noises * np.sqrt(MC_delta.dSs).reshape(n_points, 1)

deltas = np.zeros((n_points, n_traj))
f_cross = np.zeros(n_traj)
for i in range(1, n_points):
    deltas[i, :] = (1 + perturbation.drift(MC_delta.lengths)) * deltas[
        i - 1, :
    ] + kicks[i, :]
    for j in range(1):
        if (deltas[i, j] > MC_delta.barrier[i]) and (f_cross[j] == 0):
            f_cross[j] = i
            ax[1].axvline(
                1 / (MC_delta.lengths[i] * inflation.HEnd),
                linestyle="--",
                color="k",
            )

for i in range(n_traj):
    ax[0].plot(1 / (MC_delta.lengths * inflation.HEnd), deltas[:, i])
ax[1].plot(1 / (MC_delta.lengths * inflation.HEnd), deltas[:, 0])
ax[0].plot(
    1 / (MC_delta.lengths * inflation.HEnd),
    MC_delta.barrier,
    "--",
    color="k",
    linewidth=2,
)
ax[1].plot(
    1 / (MC_delta.lengths * inflation.HEnd),
    MC_delta.barrier,
    "--",
    color="k",
    linewidth=2,
)

#############################################################""
fig.savefig("figures/figure_3.pdf", dpi=300, bbox_inches="tight")


==> anc/source-code/figure_4.py <==
import matplotlib.pyplot as plt
import numpy as np
from scipy.integrate import simps

from inflation import SingleFieldQuadraticNumericInflation
from monteCarlo import MonteCarlo
from scalarPerturbation import ScalarPerturbationComovingGaugeGamma
from volterraSolver import VolterraSolver

plt.rc("text", usetex=True)
plt.rc("font", family="serif")

MPL_IN_GEV = 2.435e18
MPL_IN_GRAMS = 4.33274e-6  # (g)
H_END = 1e-8
H_GAMMA = 1e-25

RHO_END, RHO_GAMMA = 3 * H_END ** 2, 3 * H_GAMMA ** 2

###################### Initialize the plot ######################
fig, ax = plt.subplots(figsize=(4, 3))
ax.set_xscale("log")
ax.set_yscale("log")
ax.set_ylim(1e-4, 1)
ax.set_xlim(1e9 * MPL_IN_GRAMS, 1e15 * MPL_IN_GRAMS)
ax.set_xlabel(r"$M$ [g]")
ax.set_ylabel(r"$\beta(M)$")
ax.grid()
fig.tight_layout()

###################### Initialize the physics ######################

inflation = SingleFieldQuadraticNumericInflation(RHO_END)
perturbation = ScalarPerturbationComovingGaugeGamma(inflation, rhoG=RHO_GAMMA)

###################### Simulate Monte-Carlo trajectories ######################
ntrajectories, npoints, npackages = 1e6, 1000, 100

monte_carlo = MonteCarlo(
    inflation,
    perturbation,
    npoints=npoints,
    ntrajectories=ntrajectories,
    npackages=npackages,
)

monte_carlo.launch()

x_range, packages = monte_carlo.lengths, monte_carlo.f_crossings
log_step = (np.log(x_range[0]) - np.log(x_range[-1])) / len(x_range)
y_range = np.sum(packages, axis=1) / np.sum(packages) / log_step
y_err = (
    5
    * np.array(
        [
            np.std(packages[i, :] / np.sum(packages[:, 0])) / log_step
            for i in range(npoints)
            if y_range[i] != 0
        ]
    )
    / np.sqrt(npackages)
)
x_range = x_range[y_range != 0]
y_range = y_range[y_range != 0]
mass_range = perturbation.pbhMass(x_range) / (2 * np.pi) ** 3 * MPL_IN_GRAMS
imf_dlogM = perturbation.dlnRdlnM(x_range) * y_range
imf_err = perturbation.dlnRdlnM(x_range) * y_err
ax.errorbar(
    mass_range[:-1], imf_dlogM[:-1], yerr=imf_err[:-1], color="k",
)

###################### Solve the Volterra equation ######################
npoints = 500
VS = VolterraSolver(inflation, perturbation, npoints=npoints)

x_rangeVS, y_rangeVS = VS.solve(full=True)
mass_range = perturbation.pbhMass(x_rangeVS) / (2 * np.pi) ** 3 * MPL_IN_GRAMS
imf_dlogM = perturbation.dlnRdlnM(x_rangeVS) * y_rangeVS
ax.plot(mass_range, imf_dlogM, color="red", label="Excursion set")

###################### Find the one-sigma region ######################

log_step = -np.log(x_rangeVS[-1] / x_rangeVS[0]) / npoints
prob_of_collapse = simps(y_rangeVS, dx=log_step)
log_mean = (
    simps(np.log(mass_range) * y_rangeVS, dx=log_step) / prob_of_collapse
)
sigma = (
    np.sqrt(
        simps((np.log(mass_range) - log_mean) ** 2 * y_rangeVS, dx=log_step)
    )
    / prob_of_collapse
)
ax.fill_between(
    [np.exp(log_mean - sigma), np.exp(log_mean + sigma),],
    1e-6,
    2e0,
    color="gray",
    alpha=0.2,
)


###################### Analytical formula ######################
mass = np.logspace(9, 14, 100)
length = (mass / (4 / 3 * np.pi * RHO_END)) ** (1 / 3)
p_zeta_end = inflation.zetaPS(inflation.kEnd)

cal_s = (
    p_zeta_end
    / 50
    * (
        5
        - 4
        / 3
        * np.log(mass * H_END / (4 * np.pi))
        * (-3 - 2 / 3 * np.log(mass * H_END / (4 * np.pi)))
    )
    * (mass * H_END / (4 * np.pi)) ** (-4 / 3)
)


delta = (3 * np.pi / 2 * H_GAMMA / H_END) ** (2 / 3)

peak_mass = (
    8
    / 3
    / H_GAMMA
    * (3 * p_zeta_end / 25) ** (3 / 4)
    * np.log(
        np.sqrt(3 * p_zeta_end / 25)
        * (2 * H_END / (3 * np.pi * H_GAMMA)) ** (2 / 3)
    )
    ** (3 / 2)
)

beta = (
    -delta
    / cal_s
    * np.exp(-(delta ** 2) / 2 / cal_s)
    / np.sqrt(2 * np.pi * cal_s)
    * np.diff(cal_s, prepend=0)
    / np.diff(np.log(mass), prepend=0)
)
ax.plot(mass[5:] * MPL_IN_GRAMS, beta[5:], color="blue")
ax.axvline(peak_mass * MPL_IN_GRAMS, linestyle="--", color="green")

###################### Save figure ######################
fig.savefig(
    "figures/figure_4.pdf", dpi=300,
)


==> anc/source-code/figure_5a.py <==
import matplotlib.pyplot as plt
import numpy as np
from scipy.integrate import simps
from scipy.special import erfc

from inflation import SingleFieldQuadraticNumericInflation
from scalarPerturbation import ScalarPerturbationComovingGaugeGamma
from volterraSolver import VolterraSolver

plt.rc("text", usetex=True)
plt.rc("font", family="serif")

RHO_INFLATION = 1e-12
H_END = np.sqrt(RHO_INFLATION / 3)


x_range = np.logspace(3, 15, 200)
y_range_full = []
y_range_num = []
y_range_anal = []
inflation = SingleFieldQuadraticNumericInflation(RHO_INFLATION)

for x in x_range:
    rho_gamma = x ** (-4) * RHO_INFLATION
    perturbation = ScalarPerturbationComovingGaugeGamma(
        inflation, rhoG=rho_gamma
    )

    ####### Analytical approximation ###########
    h_gamma = np.sqrt(rho_gamma / 3)
    y_range_anal.append(
        erfc(
            (3 * np.pi / 2 * h_gamma / H_END) ** (2 / 3)
            * np.sqrt(5 / inflation.zetaPS(inflation.kEnd))
        )
    )

    ####### Solve the full Volterra equation ######################
    npoints = 400
    VS = VolterraSolver(inflation, perturbation, npoints=npoints)
    x_rangeVS, y_rangeVS = VS.solve(full=True)
    log_step = -np.log(x_rangeVS[-1] / x_rangeVS[0]) / npoints
    y_range_full.append(simps(y_rangeVS, dx=log_step))

    ####### 1st order Volterra equation ######################
    x_rangeVS, y_rangeVS = VS.solve(full=False)
    y_range_num.append(simps(y_rangeVS, dx=log_step))

y_range_num = np.array(y_range_num)

###################### Plot the figure ######################

fig, ax = plt.subplots(figsize=(3, 3))
ax.set_xscale("log")
ax.set_xlabel(r"$\left(\rho_\Gamma / \rho_\mathrm{end}\right)^{-1/4}$")
ax.set_ylabel(r"$\Omega_{\rm PBH}$")
ax.grid()
fig.tight_layout()

ax.plot(x_range, y_range_full, label="Excursion-set", color="red")
ax.plot(
    x_range, 2 * y_range_num, "--", label=r"$2$ Press-Schechter", color="green"
)
ax.plot(x_range, y_range_anal, "--", label="Analytical", color="blue")
ax.legend()
fig.savefig("figures/figure_5a.pdf", dpi=200, bbox_inches="tight")


==> anc/source-code/figure_5b_6.py <==
import matplotlib.pyplot as plt
import numpy as np
from matplotlib import gridspec, ticker
from scipy.integrate import simps
from tqdm import tqdm

from inflation import SingleFieldQuadraticNumericInflation
from scalarPerturbation import ScalarPerturbationComovingGaugeGamma
from volterraSolver import VolterraSolver

plt.rc("text", usetex=True)
plt.rc("font", family="serif")
np.seterr(all="ignore")

MPL_IN_GEV = 2.14e18  # GeV
MPL_IN_GRAMS = 4.33274e-6 / (2 * np.pi) ** 3  # (g)


###################### Inialize data frames ######################
npoints, nVolterra = 200, 200
rhoInf_quarter_range = np.logspace(-2, 16, npoints)  # GeV
rhoGam_quarter_range = np.logspace(-2, 16, npoints)  # GeV

omegaDM = np.zeros((npoints, npoints))
log_mean = np.zeros((npoints, npoints))
sigma = np.zeros((npoints, npoints))

inflation = SingleFieldQuadraticNumericInflation(1e-12)

###################### Go through the 2d plane ######################
for i in tqdm(range(npoints)):

    rhoInflation = (rhoInf_quarter_range[i] / MPL_IN_GEV) ** 4
    inflation.update_rhoInf(rhoInflation)

    for j in range(i):

        rhoG = (rhoGam_quarter_range[j] / MPL_IN_GEV) ** 4
        perturbation = ScalarPerturbationComovingGaugeGamma(
            inflation, rhoG=rhoG
        )

        ################## Solve the full Volterra equation ##################
        VS = VolterraSolver(inflation, perturbation, npoints=nVolterra)
        x_rangeVS, y_rangeVS = VS.solve(full=True)
        mass_range = perturbation.pbhMass(x_rangeVS)  # in Planck units

        log_step = -np.log(x_rangeVS[-1] / x_rangeVS[0]) / nVolterra
        omegaDM[i, j] = simps(y_rangeVS, dx=log_step)
        log_mean[i, j] = (
            simps(np.log(mass_range) * y_rangeVS, dx=log_step) / omegaDM[i, j]
        )
        sigma[i, j] = np.sqrt(
            simps(
                (np.log(mass_range) - log_mean[i, j]) ** 2 * y_rangeVS,
                dx=log_step,
            )
            / omegaDM[i, j]
        )


###################### Plot Omega_DM ######################
fig = plt.figure(figsize=(3, 3))
gs = gridspec.GridSpec(ncols=2, nrows=1, width_ratios=[20, 1])
ax_im = fig.add_subplot(gs[0, 0])
ax_legend = fig.add_subplot(gs[0, 1])
ax_im.set_ylabel(r"$\rho_{\rm end}^{1/4}$ in GeV")
ax_im.set_xlabel(r"$\rho_{\Gamma}^{1/4}$ in GeV")
ax_im.set_xscale("log")
ax_im.set_yscale("log")
ax_im.set_xlim(1e-2, 1e16)
ax_im.grid()

# 2d contour plot
image = ax_im.contourf(
    rhoGam_quarter_range,
    rhoInf_quarter_range,
    np.minimum(1, omegaDM),
    cmap="Reds",
    levels=np.linspace(0, 1, 11),
)
cb = plt.colorbar(image, cax=ax_legend)
cb.set_label(r"$\Omega_\mathrm{PBH}$")

# Impose \rho_\Gamma < \rho_{end}
ax_im.plot(rhoGam_quarter_range, rhoInf_quarter_range, color="black")
ax_im.fill_between(
    rhoGam_quarter_range, 1e-2, rhoInf_quarter_range, color="gray", alpha=0.8
)

# Approximation (4.11) for \Omega_{pbh} = 1 / 2
rho_end = (rhoInf_quarter_range / MPL_IN_GEV) ** 4
rho_gamma = rho_end ** (5 / 2) / (
    2 ** (5 / 2) * 5 ** (3 / 2) * 3 ** (7 / 2) * np.pi ** (5)
)
guess_range = rho_gamma ** (1 / 4) * MPL_IN_GEV
ax_im.plot(
    guess_range,
    rhoInf_quarter_range,
    "--",
    label="Vincent's triangle",
    lw=2,
    color="blue",
)

# Save file
fig.savefig("figures/figure_5b.pdf", dpi=200, bbox_inches="tight")

###################### Plot mean mass ######################
fig = plt.figure(figsize=(3, 3))
gs = gridspec.GridSpec(ncols=2, nrows=1, width_ratios=[20, 1])
ax_im = fig.add_subplot(gs[0, 0])
ax_legend = fig.add_subplot(gs[0, 1])
ax_im.set_ylabel(r"$\rho_{\rm end}^{1/4}$ in GeV")
ax_im.set_xlabel(r"$\rho_{\Gamma}^{1/4}$ in GeV")
ax_im.set_xscale("log")
ax_im.set_yscale("log")
ax_im.set_xlim(1e-2, 1e16)
ax_im.grid()

# 2d contour plot
image = ax_im.contourf(
    rhoGam_quarter_range,
    rhoInf_quarter_range,
    np.ma.masked_where(
        np.exp(log_mean) * MPL_IN_GRAMS < 1e1, np.exp(log_mean) * MPL_IN_GRAMS
    ),
    cmap="Reds",
    locator=ticker.LogLocator(),
)
cb = plt.colorbar(image, cax=ax_legend)
cb.set_label(r"$\exp\left(\langle \ln M \rangle\right)$ in g")


# Impose \rho_\Gamma < \rho_{end}
ax_im.plot(rhoGam_quarter_range, rhoInf_quarter_range, color="black")
ax_im.fill_between(
    rhoGam_quarter_range, 1e-2, rhoInf_quarter_range, color="gray", alpha=0.8
)

# Save figure
fig.savefig("figures/figure_6a.pdf", dpi=200, bbox_inches="tight")

###################### Plot dispersion ######################
fig = plt.figure(figsize=(3, 3))
gs = gridspec.GridSpec(ncols=2, nrows=1, width_ratios=[20, 1])
ax_im = fig.add_subplot(gs[0, 0])
ax_legend = fig.add_subplot(gs[0, 1])
ax_im.set_ylabel(r"$\rho_{\rm end}^{1/4}$ in GeV")
ax_im.set_xlabel(r"$\rho_{\Gamma}^{1/4}$ in GeV")
ax_im.set_xscale("log")
ax_im.set_yscale("log")
ax_im.set_xlim(1e-2, 1e16)
ax_im.grid()

# Plot 2d contour plot
image = ax_im.contourf(
    rhoGam_quarter_range, rhoInf_quarter_range, sigma, cmap="Reds"
)
cb = plt.colorbar(image, cax=ax_legend)
cb.set_label(
    r"$\sqrt{\left\langle \left(\ln M - \langle\ln M\rangle \right)^2\right\rangle}$"
)

# Impose \rho_\Gamma < \rho_{end}
ax_im.plot(rhoGam_quarter_range, rhoInf_quarter_range, color="black")
ax_im.fill_between(
    rhoGam_quarter_range, 1e-2, rhoInf_quarter_range, color="gray", alpha=0.8
)

# Save figure
fig.savefig("figures/figure_6b.pdf", dpi=200, bbox_inches="tight")


==> anc/source-code/figure_7a.py <==
import matplotlib.pyplot as plt
import numpy as np
from numpy import array, log, logspace, pi, sqrt
from scipy.integrate import simps
from scipy.special import erfc

from inflation import SingleFieldQuadraticNumericInflation
from scalarPerturbation import ScalarPerturbationNewtonianGaugeDelta
from volterraSolver import VolterraSolver

plt.rc('text', usetex=True)
plt.rc('font', family='serif')

###################### Parameters ######################
RHO_INFLATION = 1e-12
NPOINTS = 400

###################### Initialization ######################
x_range = logspace(3,15,200)
y_range_full = []
y_range_num = []
cr = []
y_range_anal = []
inflation = SingleFieldQuadraticNumericInflation(RHO_INFLATION)

for x in x_range:
    rhoG = x**(-4) * RHO_INFLATION
    perturbation = ScalarPerturbationNewtonianGaugeDelta(inflation,rhoG=rhoG)

    ##################### Solve the full Volterra equation #####################
    VS = VolterraSolver(inflation, perturbation, npoints=NPOINTS)
    x_rangeVS, y_rangeVS = VS.solve(full=True)
    log_step = -log(x_rangeVS[-1]/x_rangeVS[0])/NPOINTS
    y_range_full.append(simps(y_rangeVS,dx=log_step))

    ##################### 1st order Volterra equation #####################
    x_rangeVS, y_rangeVS = VS.solve(full=False)
    y_range_num.append(simps(y_rangeVS,dx=log_step))

    # Criterion
    shift = 10
    lhs = VS.barrier[:, np.newaxis] - VS.barrier
    rhs = np.sqrt(VS.S[:, np.newaxis] - VS.S)
    cr.append(np.max(np.tril(- rhs / lhs, -shift)))

y_range_num = array(y_range_num)

###################### Plot the figure ######################
fig,ax = plt.subplots(figsize=(3, 3))
ax.set_xscale('log')
ax.set_xlabel(r'$\left(\rho_\Gamma / \rho_\mathrm{end}\right)^{-1/4}$')
ax.set_ylabel(r'$\Omega_{\rm PBH}$')
ax.grid()
fig.tight_layout()

ax.plot(x_range,y_range_full,label="Excursion-set", color='red')
ax.plot(x_range,y_range_num,label="Press-Schechter", color='blue')
ax.plot(x_range, cr, color='orange')
ax.set_ylim(0, 1)
ax.legend()
fig.savefig("figures/figure_7a.pdf",dpi=200,bbox_inches="tight")


==> anc/source-code/figure_7bcd.py <==
import matplotlib.pyplot as plt
import numpy as np
from matplotlib import gridspec, ticker
from scipy.integrate import simps
from tqdm import tqdm

from inflation import SingleFieldQuadraticNumericInflation
from scalarPerturbation import ScalarPerturbationNewtonianGaugeDelta
from volterraSolver import VolterraSolver

plt.rc("text", usetex=True)
plt.rc("font", family="serif")
np.seterr(all="ignore")

MPL_IN_GEV = 2.14e18  # GeV
MPL_IN_GRAMS = 4.33274e-6 / (2 * np.pi) ** 3  # (g)


###################### Inialize data frames ######################
npoints, nVolterra = 200, 200
rhoInf_quarter_range = np.logspace(-2, 16, npoints)  # GeV
rhoGam_quarter_range = np.logspace(-2, 16, npoints)  # GeV

omegaDM = np.zeros((npoints, npoints))
log_mean = np.zeros((npoints, npoints))
sigma = np.zeros((npoints, npoints))

inflation = SingleFieldQuadraticNumericInflation(1e-12)

###################### Go through the 2d plane ######################
for i in tqdm(range(npoints)):

    rhoInflation = (rhoInf_quarter_range[i] / MPL_IN_GEV) ** 4
    inflation.update_rhoInf(rhoInflation)

    for j in range(i):

        rhoG = (rhoGam_quarter_range[j] / MPL_IN_GEV) ** 4
        perturbation = ScalarPerturbationNewtonianGaugeDelta(
            inflation, rhoG=rhoG
        )

        ################## Solve the full Volterra equation ##################
        VS = VolterraSolver(inflation, perturbation, npoints=nVolterra)
        x_rangeVS, y_rangeVS = VS.solve(full=True)
        mass_range = perturbation.pbhMass(x_rangeVS)  # in Planck units

        log_step = -np.log(x_rangeVS[-1] / x_rangeVS[0]) / nVolterra
        omegaDM[i, j] = simps(y_rangeVS, dx=log_step)
        log_mean[i, j] = (
            simps(np.log(mass_range) * y_rangeVS, dx=log_step) / omegaDM[i, j]
        )
        sigma[i, j] = np.sqrt(
            simps(
                (np.log(mass_range) - log_mean[i, j]) ** 2 * y_rangeVS,
                dx=log_step,
            )
            / omegaDM[i, j]
        )


###################### Plot Omega_DM ######################
fig = plt.figure(figsize=(3, 3))
gs = gridspec.GridSpec(ncols=2, nrows=1, width_ratios=[20, 1])
ax_im = fig.add_subplot(gs[0, 0])
ax_legend = fig.add_subplot(gs[0, 1])
ax_im.set_ylabel(r"$\rho_{\rm end}^{1/4}$ in GeV")
ax_im.set_xlabel(r"$\rho_{\Gamma}^{1/4}$ in GeV")
ax_im.set_xscale("log")
ax_im.set_yscale("log")
ax_im.set_xlim(1e-2, 1e16)
ax_im.grid()

# 2d contour plot
image = ax_im.contourf(
    rhoGam_quarter_range,
    rhoInf_quarter_range,
    np.minimum(1, omegaDM),
    cmap="Reds",
    levels=np.linspace(0, 1, 11),
)
cb = plt.colorbar(image, cax=ax_legend)
cb.set_label(r"$\Omega_\mathrm{PBH}$")

# Impose \rho_\Gamma < \rho_{end}
ax_im.plot(rhoGam_quarter_range, rhoInf_quarter_range, color="black")
ax_im.fill_between(
    rhoGam_quarter_range, 1e-2, rhoInf_quarter_range, color="gray", alpha=0.8
)

# Approximation (4.11) for \Omega_{pbh} = 1 / 2
rho_end = (rhoInf_quarter_range / MPL_IN_GEV) ** 4
rho_gamma = rho_end ** (5 / 2) / (
    2 ** (5 / 2) * 5 ** (3 / 2) * 3 ** (7 / 2) * np.pi ** (5)
)
guess_range = rho_gamma ** (1 / 4) * MPL_IN_GEV
ax_im.plot(
    guess_range,
    rhoInf_quarter_range,
    "--",
    label="Vincent's triangle",
    lw=2,
    color="blue",
)

# Save file
fig.savefig("figures/figure_7b.pdf", dpi=200, bbox_inches="tight")

###################### Plot mean mass ######################
fig = plt.figure(figsize=(3, 3))
gs = gridspec.GridSpec(ncols=2, nrows=1, width_ratios=[20, 1])
ax_im = fig.add_subplot(gs[0, 0])
ax_legend = fig.add_subplot(gs[0, 1])
ax_im.set_ylabel(r"$\rho_{\rm end}^{1/4}$ in GeV")
ax_im.set_xlabel(r"$\rho_{\Gamma}^{1/4}$ in GeV")
ax_im.set_xscale("log")
ax_im.set_yscale("log")
ax_im.set_xlim(1e-2, 1e16)
ax_im.grid()

# 2d contour plot
image = ax_im.contourf(
    rhoGam_quarter_range,
    rhoInf_quarter_range,
    np.ma.masked_where(
        np.exp(log_mean) * MPL_IN_GRAMS < 1e1, np.exp(log_mean) * MPL_IN_GRAMS
    ),
    cmap="Reds",
    locator=ticker.LogLocator(),
)
cb = plt.colorbar(image, cax=ax_legend)
cb.set_label(r"$\exp\left(\langle \ln M \rangle\right)$ in g")


# Impose \rho_\Gamma < \rho_{end}
ax_im.plot(rhoGam_quarter_range, rhoInf_quarter_range, color="black")
ax_im.fill_between(
    rhoGam_quarter_range, 1e-2, rhoInf_quarter_range, color="gray", alpha=0.8
)

# Save figure
fig.savefig("figures/figure_7c.pdf", dpi=200, bbox_inches="tight")

###################### Plot dispersion ######################
fig = plt.figure(figsize=(3, 3))
gs = gridspec.GridSpec(ncols=2, nrows=1, width_ratios=[20, 1])
ax_im = fig.add_subplot(gs[0, 0])
ax_legend = fig.add_subplot(gs[0, 1])
ax_im.set_ylabel(r"$\rho_{\rm end}^{1/4}$ in GeV")
ax_im.set_xlabel(r"$\rho_{\Gamma}^{1/4}$ in GeV")
ax_im.set_xscale("log")
ax_im.set_yscale("log")
ax_im.set_xlim(1e-2, 1e16)
ax_im.grid()

# Plot 2d contour plot
image = ax_im.contourf(
    rhoGam_quarter_range, rhoInf_quarter_range, sigma, cmap="Reds"
)
cb = plt.colorbar(image, cax=ax_legend)
cb.set_label(
    r"$\sqrt{\left\langle \left(\ln M - \langle\ln M\rangle \right)^2\right\rangle}$"
)

# Impose \rho_\Gamma < \rho_{end}
ax_im.plot(rhoGam_quarter_range, rhoInf_quarter_range, color="black")
ax_im.fill_between(
    rhoGam_quarter_range, 1e-2, rhoInf_quarter_range, color="gray", alpha=0.8
)

# Save figure
fig.savefig("figures/figure_7d.pdf", dpi=200, bbox_inches="tight")


==> anc/source-code/figure_8.py <==
import matplotlib.pyplot as plt

import numpy as np
from volterraSolver import VolterraSolver

from inflation import SingleFieldQuadraticNumericInflation
from scalarPerturbation import ScalarPerturbationComovingGaugeGamma

plt.rc("text", usetex=True)
plt.rc("font", family="serif")

MPL_IN_GEV = 2.435e18
MPL_IN_GRAMS = 4.33274e-6  # (g)

###################### Initialize the physics ######################

H_END = np.sqrt(1e-12 / 3)
H_GAMMA = np.sqrt(1e-40 / 3)
RHO_INFLATION, RHO_GAMMA = 3 * H_END ** 2, 3 * H_GAMMA ** 2

inflation = SingleFieldQuadraticNumericInflation(RHO_INFLATION)
perturbation = ScalarPerturbationComovingGaugeGamma(inflation, rhoG=RHO_GAMMA)

###################### Initialize the figure ######################

fig, ax = plt.subplots(figsize=(4, 3))
ax.set_xscale("log")
ax.set_yscale("log")
ax.set_ylim(1e-4, 1)
ax.set_xlim(4e6 * MPL_IN_GRAMS, 1e12 * MPL_IN_GRAMS)
ax.set_xlabel(r"$M$ [g]")
ax.set_ylabel(r"$\beta(M)$")
ax.grid()
fig.tight_layout()

###################### Solve the Volterra equation ######################
npoints = 500
VS = VolterraSolver(inflation, perturbation, npoints=npoints)

x_rangeVS, y_rangeVS = VS.solve(full=True)
mass_range = perturbation.pbhMass(x_rangeVS) / (2 * np.pi) ** 3 * MPL_IN_GRAMS
imf_dlogM = perturbation.dlnRdlnM(x_rangeVS) * y_rangeVS
ax.plot(mass_range, imf_dlogM, color="red", label="Excursion set")

###################### Previous works ######################
data = np.loadtxt("data/beta_cooked_raw.txt")
ax.plot(data[:, 0] / MPL_IN_GEV * MPL_IN_GRAMS, data[:, 1], color="orange")
data = np.loadtxt("data/beta_cooked_premature_ending.txt")
ax.plot(
    data[:, 0] / MPL_IN_GEV * MPL_IN_GRAMS, data[:, 1], "--", color="purple"
)
data = np.loadtxt("data/beta_cooked_eating.txt")
ax.plot(
    data[:, 0] / MPL_IN_GEV * MPL_IN_GRAMS, data[:, 1], "--", color="olive"
)

###################### Save the plot ######################
fig.savefig(
    "figures/figure_8.pdf".format(RHO_INFLATION, RHO_GAMMA), dpi=300,
)


==> anc/source-code/inflation.py <==
"""Inflation module.

Implements single field inflation classes
Includes slow-roll approximation and numerical estimates
"""

import numpy as np
from scipy.special import lambertw

C = -0.7296


class SingleFieldQuadraticSlowRollInflation(object):
    """ Single field inflation assuming a quadratic potential and slow-roll.

    Not very precise at describing modes leaving the horizon,
    right before the end of inflation
    """

    def __init__(self, rhoInf):
        """Initialization.

        :param float rhoInf: energy density at the end of inflation :math:`\\rho_{\\rm inf}` in natural units
        """
        self.phiEnd = np.sqrt(2)
        self.HEnd = np.sqrt(rhoInf / 3)
        self.rhoInf = rhoInf
        self.kEnd = self.HEnd
        self.mass = 2 * self.HEnd / self.phiEnd

    def update_rhoInf(self, rhoInf):

        self.HEnd = np.sqrt(rhoInf / 3)
        self.rhoInf = rhoInf
        self.kEnd = self.HEnd
        self.mass = 2 * self.HEnd / self.phiEnd

    def V(self, phi):
        """ The inflaton potential :math:`V(\\phi) = \\frac{m^2 \\phi^2}{2}`.
        """
        return (self.mass * phi) ** 2 / 2

    def Vprime(self, phi):
        r"""Derivative of the inflaton potential :math:`V'(\\phi) = m^2\\phi`."""
        return self.mass ** 2 * phi

    def Vsecond(self, phi):
        """Second derivative of inflaton potential :math:`V''(\\phi) = m^2`."""
        return self.mass ** 2

    def phiStar(self, k):
        """ The value of :math:`\\phi` when the mode :math:`k` left the Hubble radius :math:`\\phi_\\star = M_{\\rm pl} \\sqrt{-2 \\mathcal{W}_{-1}\\left[ - \\frac{3 k^2}{m^2 a_{\\rm end}^2}\\exp\\left(-\\frac{\\phi_{\\rm end}^2}{2 M_{\\rm pl}}\\right)\\right]}` """
        lambert = lambertw(
            -3 * k ** 2 / self.mass ** 2 * np.exp(-self.phiEnd ** 2 / 2), k=-1
        )
        # if lambert.imag != 0:
        #     raise ValueError("Lambert function evaluated imaginary k/kEnd={}, {}".format(k/self.kEnd,lambert))
        return np.sqrt(-2 * lambert.real)

    ############## The following is model-independent and depends only on the slow-roll approximate #########################

    def H(self, phi):
        """ Value of the Hubble parameter during inflation, assuming slow roll :math:`\\mathrm{H}^2 = \\frac{V(\\phi)}{3 M_{\\rm pl}}`  """
        return np.sqrt(self.V(phi) / 3)

    def e1(self, phi):
        """ Value of the first slow-roll parameter during inflation, assuming slow-roll :math:`\\epsilon_{1} = \\frac{M_{\\rm pl}^2}{2} \\left(\\frac{V'(\\phi)}{V(\\phi)}\\right)^2` """
        return (self.Vprime(phi) / self.V(phi)) ** 2 / 2

    def e2(self, phi):
        """ Value of the second slow-roll parameter during inflation, assuming slow-roll :math:`\\epsilon_{2} = 2 M_{\\rm pl}^2 \\frac{V'(\\phi)^2 - V''(\\phi)V(\\phi)}{V(\\phi)^2}` """
        return (
            2
            * (self.Vprime(phi) ** 2 - self.Vsecond(phi) * self.V(phi))
            / self.V(phi) ** 2
        )

    def Hstar(self, k):
        """ The Hubble parameter evaluated when the mode :math:`k` left the Hubble radius"""
        return self.H(self.phiStar(k))

    def e1star(self, k):
        """ The first slow-roll parameter evaluated when the mode :math:`k` left the Hubble radius """
        return self.e1(self.phiStar(k))

    def e2star(self, k):
        """ The second slow-roll parameter evaluated when the mode :math:`k` left the Hubble radius"""
        return self.e2(self.phiStar(k))

    def zetaPS(self, k):
        """ Power spectrum of the curvature perturbation :math:`\\mathcal{P}_\\zeta`

            :param float k: Comoving Fourier mode :math:`\\frac{2 \\pi}{x}`

            :math:`\\mathcal{P}_\\zeta(k) = \\begin{cases} \\frac{H_*^2(k)}{8 \\pi^2 M_{\\rm pl}^2 \\epsilon_{1*}(k)}\\left[1+\\left(\\frac{k}{k_{\\rm end}}\\right)^2\\right][1-2(C+1)\\epsilon_{1*}(k)-C\\epsilon_{2*}(k)] \\text{ if } k<k_{\\rm end}\\\\
            \\frac{H_{\\rm end}^2(k)}{8 \\pi^2 M_{\\rm pl}^2 \\epsilon_{1{\\rm end}}(k)}\\left[1+\\left(\\frac{k}{k_{\\rm end}}\\right)^2\\right] \\text{ if } k>k_{\\rm end}
            \\end{cases}`
        """
        kEnd = self.HEnd
        if k < kEnd:
            return (
                self.Hstar(k) ** 2
                / (8 * np.pi ** 2 * self.e1star(k))
                * (1 + (k / kEnd) ** 2)
                * (1 - 2 * (C + 1) * self.e1star(k) - C * self.e2star(k))
            )
        else:
            return self.HEnd ** 2 / (8 * np.pi ** 2) * (1 + (k / kEnd) ** 2)


class SingleFieldQuadraticNumericInflation(object):
    """ Single field inflation assuming a quadratic potential and using precalculated data.
    Very precise at describing modes leaving the horizon right before the end of inflation
    """

    def __init__(self, rhoInf):
        """
        :param float rhoInf: energy density at the end of inflation :math:`\\rho_{\\rm inf}` in natural units
        """
        phiEnd = 1.0092148890710462
        piEnd = -1.4143161898870844
        self.HEnd = np.sqrt(rhoInf / 3)
        self.rhoInf = rhoInf
        self.kEnd = self.HEnd

        # Initialization - loading data precomputed with mass = 1
        self.mass = 1
        Hend_fid = self.H(phiEnd, piEnd)
        phiin = 20.0
        Nend = 100.63470000000001
        self.N_k_interpol = 10 ** (4)
        self.k_over_kend_min_interpol = (
            self.H(phiin, 0.0) / (np.exp(Nend) * Hend_fid) / 100.0
        )
        self.k_over_kend_max_interpol = 100.0
        dt = np.dtype(
            [
                ("k_over_kend", np.dtype(float)),
                ("calPzeta_end", np.dtype(float)),
            ]
        )
        power_spectrum_interpolate_data = np.loadtxt(
            "./power_spectrum_interpolated.dat", dtype=dt
        )
        self.calPzeta_end_SR_array_interpol = power_spectrum_interpolate_data[
            "calPzeta_end"
        ]

        # End of initialization
        self.mass = 2 * np.sqrt(3) * self.HEnd / phiEnd

    def update_rhoInf(self, rhoInf):
        phiEnd = 1.0092148890710462

        self.HEnd = np.sqrt(rhoInf / 3)
        self.rhoInf = rhoInf
        self.kEnd = self.HEnd
        self.mass = 2 * np.sqrt(3) * self.HEnd / phiEnd

    def V(self, phi):
        """ The inflaton potential :math:`V(\\phi) = \\frac{m^2 \\phi^2}{2}`
        """
        return (self.mass * phi) ** 2 / 2

    def H(self, phi, pi):
        """ Value of the Hubble parameter during inflation, assuming slow roll :math:`\\mathrm{H}^2 = \\frac{V(\\phi)}{3 M_{\\rm pl}}`  """
        return np.sqrt(self.V(phi) / (3.0 - 0.5 * pi ** 2))

    def zetaPS(self, k):
        k_over_kend = k / self.kEnd
        index = (
            np.log(k_over_kend / self.k_over_kend_min_interpol)
            / np.log(
                self.k_over_kend_max_interpol / self.k_over_kend_min_interpol
            )
            * float(self.N_k_interpol)
        )
        if index < 1.0:
            index = 1.0
        if index > self.N_k_interpol - 2:
            index = self.N_k_interpol - 2
        lnP1 = np.log(self.calPzeta_end_SR_array_interpol[int(index)])
        lnP2 = np.log(self.calPzeta_end_SR_array_interpol[int(index) + 1])
        lnP = lnP1 + (index - int(index)) * (lnP2 - lnP1)
        return np.exp(lnP) * self.mass ** 2


==> anc/source-code/monteCarlo.py <==
from numpy import logspace, pi, log, sqrt, e
from numpy import array, insert, zeros
from numpy import savetxt, loadtxt
from numpy.random import normal
from numba import njit, prange


class MonteCarlo(object):
    """ Wrapper for a MonteCarlo exploration of the first crossing distribution

    """

    def __init__(
        self,
        inflation,
        perturbation,
        npoints=1000,
        ntrajectories=1000,
        npackages=100,
    ):
        """ :param inflation: Inflation model
        :param perturbation: Perturbation model
        :param int npoints: Sampling size of the space of lengths
        :param int ntrajectories: Number of independent ramdom paths generated
        :param int npackages: Number of independent packages of trajectories, used to estimate error bars with Jack's knife

        """
        rmin = 2 * pi / inflation.kEnd
        rmax = 2 * pi / perturbation.kMin
        self.lengths = logspace(log(rmax), log(rmin), npoints, base=e)
        self.perturbation = perturbation
        self.inflation = inflation

        self.npackages = npackages
        self.ntrajectories = ntrajectories
        self.npoints = npoints

        self.f_crossings = zeros((npoints, npackages))
        self.dSs = self.perturbation.dS(self.lengths)
        self.barrier = self.perturbation.barrier(self.lengths)
        self.drift = self.perturbation.drift(self.lengths)

    @staticmethod
    @njit(cache=True)
    def propagate_static(dSs, barrier, drift):
        """ Static method to propagate a single trajectory
        Optimized using Numba

        :param [float] dSs: Variance increments along the trajectory
        :param [float] barrier: Critical density contrast leading to gravitational collapse along the trajectory

        """
        f_crossing = -1
        delta_0 = 0
        for i in range(len(barrier)):
            dS = dSs[i]
            b = barrier[i]
            delta_0 = normal(delta_0 * (1 + drift), sqrt(dS))
            if delta_0 >= b:
                f_crossing = i
                break
        return f_crossing

    @staticmethod
    @njit(parallel=True)
    def launch_static(
        f_crossings, dSs, barrier, drift, propagate, ntrajectories, npackages
    ):
        """ Static method to launch all the trajectories
        Optimized and parallelized using Numba

        :param [[float]] f_crossings: Histogram of the first crossings, filled in the method
        :param [float] dSs: Variance increments along the trajectory
        :param [float] barrier: Critical density contrast leading to gravitational collapse along the trajectory
        :param function propagate: The static method used to propagate a single trajectory
        :param int ntrajectories: Number of trajectories
        :param int npackages: Number of packages
        """

        for i in prange(npackages):
            for j in range(ntrajectories // npackages):
                f_crossing = propagate(dSs, barrier, drift)
                f_crossings[f_crossing, i] += 1

    def launch(self):
        """ Object oriented wrapper to launch the trajectories
        """
        self.launch_static(
            self.f_crossings,
            self.dSs,
            self.barrier,
            self.drift,
            self.propagate_static,
            self.ntrajectories,
            self.npackages,
        )

    def save(self):
        """ Saves the result of the MonteCarlo sampling in a datafile"""

        header = """ First crossing distribution
    Units assume a_end = M_pl = 1
    Number of :
    - trajectories = {}
    - points = {}
    - packages = {}
    Columns :
    Lengths; m * first crossing distribution in log-length bins""".format(
            self.ntrajectories, self.npoints, self.npackages
        )

        data = insert(self.f_crossings, 0, self.lengths, axis=1)
        savetxt(
            "data/fCrossing_rhoInf-{:1.1e}_rhoG-{:1.1e}_ntraj-{}_npoints-{}_npackages-{}.dat".format(
                self.inflation.rhoInf,
                self.perturbation.rhoG,
                self.ntrajectories,
                self.npoints,
                self.npackages,
            ),
            data,
            comments="#",
            header=header,
            delimiter=";",
        )


==> anc/source-code/power_spectrum_interpolated.dat <==
3.190730030460543350e-45 5.255885724332099579e-03
3.225073901735012518e-45 5.255885724332099579e-03
3.259787438096422810e-45 5.255885724332099579e-03
3.294874618486910074e-45 5.255885724332099579e-03
3.330339464676513356e-45 5.255885724332099579e-03
3.366186041724157194e-45 5.255885724332099579e-03
3.402418458443600521e-45 5.255885724332099579e-03
3.439040867874397563e-45 5.255885724332099579e-03
3.476057467757925531e-45 5.255885724332099579e-03
3.513472501018543804e-45 5.255885724332099579e-03
3.551290256249923197e-45 5.255885724332099579e-03
3.589515068206615005e-45 5.255885724332099579e-03
3.628151318300910854e-45 5.255885724332099579e-03
3.667203435105051239e-45 5.255885724332099579e-03
3.706675894858833766e-45 5.255885724332099579e-03
3.746573221982693297e-45 5.255885724332099579e-03
3.786899989596302524e-45 5.255885724332099579e-03
3.827660820042747752e-45 5.255885724332099579e-03
3.868860385418356417e-45 5.255885724332099579e-03
3.910503408108221156e-45 5.255885724332099579e-03
3.952594661327490744e-45 5.255885724332099579e-03
3.995138969668485151e-45 5.255885724332099579e-03
4.038141209653704418e-45 5.255885724332099579e-03
4.081606310294781755e-45 5.255885724332099579e-03
4.125539253657461141e-45 5.255885724332099579e-03
4.169945075432652322e-45 5.255885724332099579e-03
4.214828865513631035e-45 5.255885724332099579e-03
4.260195768579454781e-45 5.255885724332099579e-03
4.306050984684658240e-45 5.255885724332099579e-03
4.352399769855293677e-45 5.255885724332099579e-03
4.399247436691388516e-45 5.255885724332099579e-03
4.446599354975888546e-45 5.255885724332099579e-03
4.494460952290152090e-45 5.255885724332099579e-03
4.542837714636071687e-45 5.255885724332099579e-03
4.591735187064895477e-45 5.255885724332099579e-03
4.641158974312808017e-45 5.255885724332099579e-03
4.691114741443359530e-45 5.255885724332099579e-03
4.741608214496810172e-45 5.255885724332099579e-03
4.792645181146457756e-45 5.255885724332099579e-03
4.844231491362035456e-45 5.255885724332099579e-03
4.896373058080249790e-45 5.255885724332099579e-03
4.949075857882530460e-45 5.255885724332099579e-03
5.002345931680082278e-45 5.255885724332099579e-03
5.056189385406309490e-45 5.255885724332099579e-03
5.110612390716685956e-45 5.255885724332099579e-03
5.165621185696167603e-45 5.255885724332099579e-03
5.221222075574216261e-45 5.255885724332099579e-03
5.277421433447515770e-45 5.255885724332099579e-03
5.334225701010474313e-45 5.255885724332099579e-03
5.391641389293580202e-45 5.255885724332099579e-03
5.449675079409716900e-45 5.255885724332099579e-03
5.508333423308500131e-45 5.255885724332099579e-03
5.567623144538740380e-45 5.255885724332099579e-03
5.627551039019111683e-45 5.255885724332099579e-03
5.688123975817115700e-45 5.255885724332099579e-03
5.749348897936422585e-45 5.255885724332099579e-03
5.811232823112706895e-45 5.255885724332099579e-03
5.873782844618017745e-45 5.255885724332099579e-03
5.937006132073844377e-45 5.255885724332099579e-03
6.000909932272900176e-45 5.255885724332099579e-03
6.065501570009771999e-45 5.255885724332099579e-03
6.130788448920502009e-45 5.255885724332099579e-03
6.196778052331209071e-45 5.255885724332099579e-03
6.263477944115849261e-45 5.255885724332099579e-03
6.330895769563193913e-45 5.255885724332099579e-03
6.399039256253158357e-45 5.255885724332099579e-03
6.467916214942551075e-45 5.255885724332099579e-03
6.537534540460355252e-45 5.255885724332099579e-03
6.607902212612660993e-45 5.255885724332099579e-03
6.679027297097321619e-45 5.255885724332099579e-03
6.750917946428460997e-45 5.255885724332099579e-03
6.823582400870937694e-45 5.255885724332099579e-03
6.897028989384858052e-45 5.255885724332099579e-03
6.971266130580261415e-45 5.255885724332099579e-03
7.046302333682083276e-45 5.255885724332099579e-03
7.122146199505490949e-45 5.255885724332099579e-03
7.198806421441741124e-45 5.255885724332099579e-03
7.276291786454628978e-45 5.255885724332099579e-03
7.354611176087665782e-45 5.255885724332099579e-03
7.433773567482113166e-45 5.255885724332099579e-03
7.513788034405942515e-45 5.255885724332099579e-03
7.594663748293911164e-45 5.255885724332099579e-03
7.676409979298807655e-45 5.255885724332099579e-03
7.759036097354001722e-45 5.255885724332099579e-03
7.842551573247467036e-45 5.255885724332099579e-03
7.926965979707333942e-45 5.255885724332099579e-03
8.012288992499132758e-45 5.255885724332099579e-03
8.098530391534862051e-45 5.255885724332099579e-03
8.185700061993978957e-45 5.255885724332099579e-03
8.273807995456452201e-45 5.255885724332099579e-03
8.362864291048032137e-45 5.255885724332099579e-03
8.452879156597831160e-45 5.255885724332099579e-03
8.543862909808356364e-45 5.255885724332099579e-03
8.635825979438167468e-45 5.255885724332099579e-03
8.728778906497224697e-45 5.255885724332099579e-03
8.822732345455133253e-45 5.255885724332099579e-03
8.917697065462380191e-45 5.255885724332099579e-03
9.013683951584723020e-45 5.255885724332099579e-03
9.110704006050844521e-45 5.255885724332099579e-03
9.208768349513471689e-45 5.255885724332099579e-03
9.307888222324035951e-45 5.255885724332099579e-03
9.408074985821071311e-45 5.255885724332099579e-03
9.509340123632483606e-45 5.255885724332099579e-03
9.611695242991809086e-45 5.255885724332099579e-03
9.715152076068686371e-45 5.255885724332099579e-03
9.819722481313607738e-45 5.255885724332099579e-03
9.925418444817158826e-45 5.255885724332099579e-03
1.003225208168390235e-44 5.255885724332099579e-03
1.014023563742103524e-44 5.255885724332099579e-03
1.024938148934198353e-44 5.255885724332099579e-03
1.035970214798513407e-44 5.255885724332099579e-03
1.047121025854780893e-44 5.255885724332099579e-03
1.058391860233569155e-44 5.255885724332099579e-03
1.069784009822784147e-44 5.255885724332099579e-03
1.081298780415749825e-44 5.255885724332099579e-03
1.092937491860879123e-44 5.255885724332099579e-03
1.104701478212959441e-44 5.255885724332099579e-03
1.116592087886064951e-44 5.255885724332099579e-03
1.128610683808113020e-44 5.255885724332099579e-03
1.140758643577088529e-44 5.255885724332099579e-03
1.153037359618945045e-44 5.255885724332099579e-03
1.165448239347209232e-44 5.255885724332099579e-03
1.177992705324300944e-44 5.255885724332099579e-03
1.190672195424590670e-44 5.255885724332099579e-03
1.203488162999211355e-44 5.255885724332099579e-03
1.216442077042646537e-44 5.255885724332099579e-03
1.229535422361106464e-44 5.255885724332099579e-03
1.242769699742723331e-44 5.255885724332099579e-03
1.256146426129572853e-44 5.255885724332099579e-03
1.269667134791550034e-44 5.255885724332099579e-03
1.283333375502115834e-44 5.255885724332099579e-03
1.297146714715936127e-44 5.255885724332099579e-03
1.311108735748431373e-44 5.255885724332099579e-03
1.325221038957260407e-44 5.255885724332099579e-03
1.339485241925757001e-44 5.255885724332099579e-03
1.353902979648340129e-44 5.255885724332099579e-03
1.368475904717920816e-44 5.255885724332099579e-03
1.383205687515326993e-44 5.255885724332099579e-03
1.398094016400764761e-44 5.255885724332099579e-03
1.413142597907343221e-44 5.255885724332099579e-03
1.428353156936680517e-44 5.255885724332099579e-03
1.443727436956614759e-44 5.255885724332099579e-03
1.459267200201047444e-44 5.255885724332099579e-03
1.474974227871930088e-44 5.255885724332099579e-03
1.490850320343432646e-44 5.255885724332099579e-03
1.506897297368306910e-44 5.255885724332099579e-03
1.523116998286466799e-44 5.255885724332099579e-03
1.539511282235822621e-44 5.255885724332099579e-03
1.556082028365374793e-44 5.255885724332099579e-03
1.572831136050609074e-44 5.255885724332099579e-03
1.589760525111207015e-44 5.255885724332099579e-03
1.606872136031097502e-44 5.255885724332099579e-03
1.624167930180882506e-44 5.255885724332099579e-03
1.641649890042651727e-44 5.255885724332099579e-03
1.659320019437219728e-44 5.255885724332099579e-03
1.677180343753807475e-44 5.255885724332099579e-03
1.695232910182198139e-44 5.255885724332099579e-03
1.713479787947390085e-44 5.255885724332099579e-03
1.731923068546776385e-44 5.255885724332099579e-03
1.750564865989873548e-44 5.255885724332099579e-03
1.769407317040640250e-44 5.255885724332099579e-03
1.788452581462392817e-44 5.255885724332099579e-03
1.807702842265363246e-44 5.255885724332099579e-03
1.827160305956922163e-44 5.255885724332099579e-03
1.846827202794492875e-44 5.255885724332099579e-03
1.866705787041185114e-44 5.255885724332099579e-03
1.886798337224189820e-44 5.255885724332099579e-03
1.907107156395944156e-44 5.255885724332099579e-03
1.927634572398114305e-44 5.255885724332099579e-03
1.948382938128417455e-44 5.255885724332099579e-03
1.969354631810317076e-44 5.255885724332099579e-03
1.990552057265616380e-44 5.255885724332099579e-03
2.011977644189995514e-44 5.255885724332099579e-03
2.033633848431504687e-44 5.255885724332099579e-03
2.055523152272059776e-44 5.255885724332099579e-03
2.077648064711967548e-44 5.255885724332099579e-03
2.100011121757510858e-44 5.255885724332099579e-03
2.122614886711634407e-44 5.255885724332099579e-03
2.145461950467753453e-44 5.255885724332099579e-03
2.168554931806729296e-44 5.255885724332099579e-03
2.191896477697039157e-44 5.255885724332099579e-03
2.215489263598178291e-44 5.255885724332099579e-03
2.239335993767324457e-44 5.255885724332099579e-03
2.263439401569309542e-44 5.255885724332099579e-03
2.287802249789921001e-44 5.255885724332099579e-03
2.312427330952580153e-44 5.255885724332099579e-03
2.337317467638426952e-44 5.255885724332099579e-03
2.362475512809850319e-44 5.255885724332099579e-03
2.387904350137499635e-44 5.255885724332099579e-03
2.413606894330819941e-44 5.255885724332099579e-03
2.439586091472141241e-44 5.255885724332099579e-03
2.465844919354364197e-44 5.255885724332099579e-03
2.492386387822283062e-44 5.255885724332099579e-03
2.519213539117579191e-44 5.255885724332099579e-03
2.546329448227527952e-44 5.255885724332099579e-03
2.573737223237466327e-44 5.255885724332099579e-03
2.601440005687042117e-44 5.255885724332099579e-03
2.629440970930307478e-44 5.255885724332099579e-03
2.657743328499685656e-44 5.255885724332099579e-03
2.686350322473850267e-44 5.255885724332099579e-03
2.715265231849575346e-44 5.255885724332099579e-03
2.744491370917575104e-44 5.255885724332099579e-03
2.774032089642399097e-44 5.255885724332099579e-03
2.803890774046410688e-44 5.255885724332099579e-03
2.834070846597902570e-44 5.255885724332099579e-03
2.864575766603383206e-44 5.255885724332099579e-03
2.895409030604095411e-44 5.255885724332099579e-03
2.926574172776793471e-44 5.255885724332099579e-03
2.958074765338843021e-44 5.255885724332099579e-03
2.989914418957669062e-44 5.255885724332099579e-03
3.022096783164628792e-44 5.255885724332099579e-03
3.054625546773316724e-44 5.255885724332099579e-03
3.087504438302395170e-44 5.255885724332099579e-03
3.120737226402961561e-44 5.255885724332099579e-03
3.154327720290517308e-44 5.255885724332099579e-03
3.188279770181592480e-44 5.255885724332099579e-03
3.222597267735062626e-44 5.255885724332099579e-03
3.257284146498218995e-44 5.255885724332099579e-03
3.292344382357645906e-44 5.255885724332099579e-03
3.327781993994939623e-44 5.255885724332099579e-03
3.363601043347341921e-44 5.255885724332099579e-03
3.399805636073326671e-44 5.255885724332099579e-03
3.436399922023198697e-44 5.255885724332099579e-03
3.473388095714761645e-44 5.255885724332099579e-03
3.510774396814100178e-44 5.255885724332099579e-03
3.548563110621542209e-44 5.255885724332099579e-03
3.586758568562847473e-44 5.255885724332099579e-03
3.625365148685687151e-44 5.255885724332099579e-03
3.664387276161459358e-44 5.255885724332099579e-03
3.703829423792522643e-44 5.255885724332099579e-03
3.743696112524868390e-44 5.255885724332099579e-03
3.783991911966329233e-44 5.255885724332099579e-03
3.824721440910350829e-44 5.255885724332099579e-03
3.865889367865415630e-44 5.255885724332099579e-03
3.907500411590147026e-44 5.255885724332099579e-03
3.949559341634196407e-44 5.255885724332099579e-03
3.992070978884929578e-44 5.255885724332099579e-03
4.035040196120014088e-44 5.255885724332099579e-03
4.078471918565944808e-44 5.255885724332099579e-03
4.122371124462579944e-44 5.255885724332099579e-03
4.166742845633767647e-44 5.255885724332099579e-03
4.211592168064097550e-44 5.255885724332099579e-03
4.256924232481868368e-44 5.255885724332099579e-03
4.302744234948332759e-44 5.255885724332099579e-03
4.349057427453279722e-44 5.255885724332099579e-03
4.395869118517023700e-44 5.255885724332099579e-03
4.443184673798888028e-44 5.255885724332099579e-03
4.491009516712225034e-44 5.255885724332099579e-03
4.539349129046056438e-44 5.255885724332099579e-03
4.588209051593414683e-44 5.255885724332099579e-03
4.637594884786434008e-44 5.255885724332099579e-03
4.687512289338285341e-44 5.255885724332099579e-03
4.737966986892025704e-44 5.255885724332099579e-03
4.788964760676421385e-44 5.255885724332099579e-03
4.840511456168831487e-44 5.255885724332099579e-03
4.892612981765235509e-44 5.255885724332099579e-03
4.945275309457462683e-44 5.255885724332099579e-03
4.998504475517714701e-44 5.255885724332099579e-03
5.052306581190459466e-44 5.255885724332099579e-03
5.106687793391766585e-44 5.255885724332099579e-03
5.161654345416174190e-44 5.255885724332099579e-03
5.217212537651162790e-44 5.255885724332099579e-03
5.273368738299318762e-44 5.255885724332099579e-03
5.330129384108272143e-44 5.255885724332099579e-03
5.387500981108490351e-44 5.255885724332099579e-03
5.445490105359016453e-44 5.255885724332099579e-03
5.504103403701230651e-44 5.255885724332099579e-03
5.563347594520722588e-44 5.255885724332099579e-03
5.623229468517366094e-44 5.255885724332099579e-03
5.683755889483694927e-44 5.255885724332099579e-03
5.744933795091633298e-44 5.255885724332099579e-03
5.806770197687717565e-44 5.255885724332099579e-03
5.869272185096856901e-44 5.255885724332099579e-03
5.932446921434766366e-44 5.255885724332099579e-03
5.996301647929119154e-44 5.255885724332099579e-03
6.060843683749567400e-44 5.255885724332099579e-03
6.126080426846671347e-44 5.255885724332099579e-03
6.192019354799876280e-44 5.255885724332099579e-03
6.258668025674601953e-44 5.255885724332099579e-03
6.326034078888568955e-44 5.255885724332099579e-03
6.394125236087442674e-44 5.255885724332099579e-03
6.462949302029907371e-44 5.255885724332099579e-03
6.532514165482266942e-44 5.255885724332099579e-03
6.602827800122671941e-44 5.255885724332099579e-03
6.673898265455074414e-44 5.255885724332099579e-03
6.745733707733032032e-44 5.255885724332099579e-03
6.818342360893446140e-44 5.255885724332099579e-03
6.891732547500359192e-44 5.255885724332099579e-03
6.965912679698901170e-44 5.255885724332099579e-03
7.040891260179505485e-44 5.255885724332099579e-03
7.116676883152516796e-44 5.255885724332099579e-03
7.193278235333258491e-44 5.255885724332099579e-03
7.270704096937746993e-44 5.255885724332099579e-03
7.348963342689084757e-44 5.255885724332099579e-03
7.428064942834703224e-44 5.255885724332099579e-03
7.508017964174552307e-44 5.255885724332099579e-03
7.588831571100361863e-44 5.255885724332099579e-03
7.670515026646075721e-44 5.255885724332099579e-03
7.753077693549608607e-44 5.255885724332099579e-03
7.836529035326020563e-44 5.255885724332099579e-03
7.920878617352246260e-44 5.255885724332099579e-03
8.006136107963500678e-44 5.255885724332099579e-03
8.092311279561486611e-44 5.255885724332099579e-03
8.179414009734518496e-44 5.255885724332099579e-03
8.267454282389726867e-44 5.255885724332099579e-03
8.356442188897432025e-44 5.255885724332099579e-03
8.446387929247833318e-44 5.255885724332099579e-03
8.537301813220166347e-44 5.255885724332099579e-03
8.629194261564409760e-44 5.255885724332099579e-03
8.722075807195762666e-44 5.255885724332099579e-03
8.815957096401937474e-44 5.255885724332099579e-03
8.910848890063454363e-44 5.255885724332099579e-03
9.006762064887089705e-44 5.255885724332099579e-03
9.103707614652580007e-44 5.255885724332099579e-03
9.201696651472750650e-44 5.255885724332099579e-03
9.300740407067230701e-44 5.255885724332099579e-03
9.400850234049826508e-44 5.255885724332099579e-03
9.502037607229798999e-44 5.255885724332099579e-03
9.604314124927152225e-44 5.255885724332099579e-03
9.707691510302010810e-44 5.255885724332099579e-03
9.812181612698404930e-44 5.255885724332099579e-03
9.917796409002426963e-44 5.255885724332099579e-03
1.002454800501508442e-43 5.255885724332099579e-03
1.013244863683986110e-43 5.255885724332099579e-03
1.024151067228525926e-43 5.255885724332099579e-03
1.035174661228244833e-43 5.255885724332099579e-03
1.046316909231809771e-43 5.255885724332099579e-03
1.057579088388274228e-43 5.255885724332099579e-03
1.068962489593463673e-43 5.255885724332099579e-03
1.080468417637941134e-43 5.255885724332099579e-03
1.092098191356569257e-43 5.255885724332099579e-03
1.103853143779672025e-43 5.255885724332099579e-03
1.115734622285835970e-43 5.255885724332099579e-03
1.127743988756343312e-43 5.255885724332099579e-03
1.139882619731278032e-43 5.255885724332099579e-03
1.152151906567308690e-43 5.255885724332099579e-03
1.164553255597163092e-43 5.255885724332099579e-03
1.177088088290833863e-43 5.255885724332099579e-03
1.189757841418501166e-43 5.255885724332099579e-03
1.202563967215227140e-43 5.255885724332099579e-03
1.215507933547406726e-43 5.255885724332099579e-03
1.228591224081022069e-43 5.255885724332099579e-03
1.241815338451704678e-43 5.255885724332099579e-03
1.255181792436622082e-43 5.255885724332099579e-03
1.268692118128225607e-43 5.255885724332099579e-03
1.282347864109856505e-43 5.255885724332099579e-03
1.296150595633250438e-43 5.255885724332099579e-03
1.310101894797953087e-43 5.255885724332099579e-03
1.324203360732657224e-43 5.255885724332099579e-03
1.338456609778506055e-43 5.255885724332099579e-03
1.352863275674354877e-43 5.255885724332099579e-03
1.367425009744037039e-43 5.255885724332099579e-03
1.382143481085644369e-43 5.255885724332099579e-03
1.397020376762838000e-43 5.255885724332099579e-03
1.412057401998228816e-43 5.255885724332099579e-03
1.427256280368827526e-43 5.255885724332099579e-03
1.442618754003612159e-43 5.255885724332099579e-03
1.458146583783207994e-43 5.255885724332099579e-03
1.473841549541726732e-43 5.255885724332099579e-03
1.489705450270777244e-43 5.255885724332099579e-03
1.505740104325663843e-43 5.255885724332099579e-03
1.521947349633817865e-43 5.255885724332099579e-03
1.538329043905457588e-43 5.255885724332099579e-03
1.554887064846526871e-43 5.255885724332099579e-03
1.571623310373924065e-43 5.255885724332099579e-03
1.588539698833039306e-43 5.255885724332099579e-03
1.605638169217646607e-43 5.255885724332099579e-03
1.622920681392149731e-43 5.255885724332099579e-03
1.640389216316227475e-43 5.255885724332099579e-03
1.658045776271900441e-43 5.255885724332099579e-03
1.675892385093029069e-43 5.255885724332099579e-03
1.693931088397298285e-43 5.255885724332099579e-03
1.712163953820681805e-43 5.255885724332099579e-03
1.730593071254449200e-43 5.255885724332099579e-03
1.749220553084703997e-43 5.255885724332099579e-03
1.768048534434515524e-43 5.255885724332099579e-03
1.787079173408653080e-43 5.255885724332099579e-03
1.806314651340946503e-43 5.255885724332099579e-03
1.825757173044322154e-43 5.255885724332099579e-03
1.845408967063518662e-43 5.255885724332099579e-03
1.865272285930527074e-43 5.255885724332099579e-03
1.885349406422789028e-43 5.255885724332099579e-03
1.905642629824153575e-43 5.255885724332099579e-03
1.926154282188668110e-43 5.255885724332099579e-03
1.946886714607183893e-43 5.255885724332099579e-03
1.967842303476855029e-43 5.255885724332099579e-03
1.989023450773516560e-43 5.255885724332099579e-03
2.010432584327007390e-43 5.255885724332099579e-03
2.032072158099458744e-43 5.255885724332099579e-03
2.053944652466562518e-43 5.255885724332099579e-03
2.076052574501889191e-43 5.255885724332099579e-03
2.098398458264243774e-43 5.255885724332099579e-03
2.120984865088128678e-43 5.255885724332099579e-03
2.143814383877335424e-43 5.255885724332099579e-03
2.166889631401679913e-43 5.255885724332099579e-03
2.190213252596952958e-43 5.255885724332099579e-03
2.213787920868078904e-43 5.255885724332099579e-03
2.237616338395553231e-43 5.255885724332099579e-03
2.261701236445174668e-43 5.255885724332099579e-03
2.286045375681099301e-43 5.255885724332099579e-03
2.310651546482286382e-43 5.255885724332099579e-03
2.335522569262324669e-43 5.255885724332099579e-03
2.360661294792728923e-43 5.255885724332099579e-03
2.386070604529687043e-43 5.255885724332099579e-03
2.411753410944346252e-43 5.255885724332099579e-03
2.437712657856653076e-43 5.255885724332099579e-03
2.463951320772765032e-43 5.255885724332099579e-03
2.490472407226126426e-43 5.255885724332099579e-03
2.517278957122184774e-43 5.255885724332099579e-03
2.544374043086838229e-43 5.255885724332099579e-03
2.571760770818631169e-43 5.255885724332099579e-03
2.599442279444722218e-43 5.255885724332099579e-03
2.627421741880714724e-43 5.255885724332099579e-03
2.655702365194329765e-43 5.255885724332099579e-03
2.684287390973013312e-43 5.255885724332099579e-03
2.713180095695497430e-43 5.255885724332099579e-03
2.742383791107347799e-43 5.255885724332099579e-03
2.771901824600576015e-43 5.255885724332099579e-03
2.801737579597310680e-43 5.255885724332099579e-03
2.831894475937627667e-43 5.255885724332099579e-03
2.862375970271526796e-43 5.255885724332099579e-03
2.893185556455145744e-43 5.255885724332099579e-03
2.924326765951240249e-43 5.255885724332099579e-03
2.955803168233953719e-43 5.255885724332099579e-03
2.987618371197973812e-43 5.255885724332099579e-03
3.019776021572065647e-43 5.255885724332099579e-03
3.052279805337070041e-43 5.255885724332099579e-03
3.085133448148407816e-43 5.255885724332099579e-03
3.118340715763108088e-43 5.255885724332099579e-03
3.151905414471462490e-43 5.255885724332099579e-03
3.185831391533295387e-43 5.255885724332099579e-03
3.220122535618961982e-43 1.687081280654900581e+02
3.254782777255060390e-43 1.687275047803927919e+02
3.289816089274963998e-43 1.687451144829776126e+02
3.325226487274205997e-43 1.687610129402632708e+02
3.361018030070733588e-43 1.687752542177316286e+02
3.397194820170164505e-43 1.687878906977132942e+02
3.433761004236003620e-43 1.687989731797428874e+02
3.470720773564951475e-43 1.688091789699478511e+02
3.508078364567327437e-43 1.688171977755064006e+02
3.545838059252639328e-43 1.688238090833472427e+02
3.584004185720415446e-43 1.688290573793229612e+02
3.622581118656285816e-43 1.688329857717662321e+02
3.661573279833423004e-43 1.688356359471410144e+02
3.700985138619383909e-43 1.688370483104347954e+02
3.740821212488383605e-43 1.688372619656296081e+02
3.781086067539115128e-43 1.688363148333164645e+02
3.821784319018104861e-43 1.688342436155371900e+02
3.862920631848745701e-43 1.688310838169873023e+02
3.904499721165981718e-43 1.688268699552936596e+02
3.946526352856775735e-43 1.688216355638566881e+02
3.989005344106390107e-43 1.688154132225095339e+02
4.031941563950530070e-43 1.688082346201649671e+02
4.075339933833461191e-43 1.688001306090966409e+02
4.119205428172096927e-43 1.687911312534725141e+02
4.163543074926188524e-43 1.687812658970833297e+02
4.208357956174645930e-43 1.687705631994944042e+02
4.253655208698038308e-43 1.687590500305807666e+02
4.299440024567407979e-43 1.687467497673365813e+02
4.345717651739374681e-43 1.687336873427513240e+02
4.392493394657673538e-43 1.687198870963410968e+02
4.439772614861179295e-43 1.687053726902879021e+02
4.487560731598429572e-43 1.686901671001451746e+02
4.535863222448818403e-43 1.686742927041535154e+02
4.584685623950424194e-43 1.686577712669800064e+02
4.634033532234642581e-43 1.686406240354991724e+02
4.683912603667606655e-43 1.686228717166513320e+02
4.734328555498541114e-43 1.686045336654376285e+02
4.785287166515098947e-43 1.685856269536574246e+02
4.836794277705711694e-43 1.685661696688975155e+02
4.888855792929123763e-43 1.685461793923445555e+02
4.941477679591082912e-43 1.685256732199478336e+02
4.994665969328349391e-43 1.685046677161624018e+02
5.048426758700061994e-43 1.684831790153534143e+02
5.102766209886518346e-43 1.684612227728225946e+02
5.157690551395524782e-43 1.684388142682804244e+02
5.213206078776295871e-43 1.684159683563214571e+02
5.269319155341072490e-43 1.683926990164955271e+02
5.326036212894516557e-43 1.683690189826897097e+02
5.383363752470906351e-43 1.683449414338434451e+02
5.441308345079333135e-43 1.683204791633291961e+02
5.499876632456851283e-43 1.682956446301921289e+02
5.559075327829803368e-43 1.682704499278958963e+02
5.618911216683274788e-43 1.682449068526809981e+02
5.679391157538871511e-43 1.682190268807907501e+02
5.740522082740878269e-43 1.681928212287281781e+02
5.802310999250820323e-43 1.681663008381233055e+02
5.864764989450658186e-43 1.681394757481128295e+02
5.927891211954553179e-43 1.681123549171841773e+02
5.991696902429416506e-43 1.680849478832635668e+02
6.056189374424288834e-43 1.680572639020304280e+02
6.121376020208610120e-43 1.680293119651669542e+02
6.187264311619565285e-43 1.680011007969782213e+02
6.253861800918496176e-43 1.679726388832582700e+02
6.321176121656582931e-43 1.679439344727964283e+02
6.389214989549801118e-43 1.679149956015834562e+02
6.457986203363313971e-43 1.678858300986683219e+02
6.527497645805405641e-43 1.678564451557174095e+02
6.597757284430981773e-43 1.678268473783192292e+02
6.668773172554863602e-43 1.677970436603999360e+02
6.740553450174842935e-43 1.677670406965887651e+02
6.813106344904724224e-43 1.677368449882628170e+02
6.886440172917402310e-43 1.677064628566682245e+02
6.960563339898051541e-43 1.676759004501488164e+02
7.035484342007637310e-43 1.676451637599171818e+02
7.111211766856735707e-43 1.676142586247563315e+02
7.187754294489873148e-43 1.675831907491051993e+02
7.265120698380472812e-43 1.675497294679998674e+02
7.343319846436455673e-43 1.675183413686779375e+02
7.422360702016728727e-43 1.674868058581275818e+02
7.502252324958558815e-43 1.674551277605883399e+02
7.583003872616064629e-43 1.674233117557588173e+02
7.664624600909817356e-43 1.673913623923249361e+02
7.747123865387787319e-43 1.673592840909782069e+02
7.830511122297719455e-43 1.673270811555192381e+02
7.914795929670991809e-43 1.672947577781295365e+02
7.999987948418213513e-43 1.672623180483114425e+02
8.086096943436551114e-43 1.672297659601608473e+02
8.173132784729011051e-43 1.671971053912892842e+02
8.261105448535786625e-43 1.671643395708458684e+02
8.350025018477704496e-43 1.671314717971135337e+02
8.439901686712092515e-43 1.670985054430569505e+02
8.530745755100976504e-43 1.670654437799451557e+02
8.622567636391921400e-43 1.670322899870942592e+02
8.715377855411582083e-43 1.669990471521281279e+02
8.809187050272045148e-43 1.669657182819283321e+02
8.904005973590230837e-43 1.669323063017429547e+02
8.999845493720342398e-43 1.668988140671798135e+02
9.096716595999665549e-43 1.668652443623194870e+02
9.194630384007687793e-43 1.668315998699808347e+02
9.293598080838840251e-43 1.667978828376293166e+02
9.393631030388920975e-43 1.667640956302633128e+02
9.494740698655327181e-43 1.667302406092871649e+02
9.596938675051351294e-43 1.666963200724061380e+02
9.700236673734547186e-43 1.666623362480293054e+02
9.804646534949448575e-43 1.666282913088014936e+02
9.910180226384754291e-43 1.665941873654616643e+02
1.001684984454502343e-42 1.665600264808511781e+02
1.012466761613728183e-42 1.665258106633193620e+02
1.023364589947240452e-42 1.664915418810898871e+02
1.034379718588168822e-42 1.664572219918668452e+02
1.045513410114865388e-42 1.664228525323046881e+02
1.056766940695618270e-42 1.663884351717993582e+02
1.068141600234936003e-42 1.663539715669242582e+02
1.079638692521392516e-42 1.663194633216944567e+02
1.091259535377075887e-42 1.662849119983838477e+02
1.103005460808635597e-42 1.662503191125965429e+02
1.114877815159962227e-42 1.662156861428515242e+02
1.126877959266510115e-42 1.661810145268175063e+02
1.139007268611273958e-42 1.661463056697695038e+02
1.151267133482456796e-42 1.661115609418859265e+02
1.163658959132821425e-42 1.660767832383114353e+02
1.176184165940766325e-42 1.660419697487996018e+02
1.188844189573135032e-42 1.660071241637267860e+02
1.201640481149770108e-42 1.659722475705961244e+02
1.214574507409849301e-42 1.659373410392977917e+02
1.227647750880000550e-42 1.659024056194459149e+02
1.240861710044239174e-42 1.658674423427219438e+02
1.254217899515721018e-42 1.658324522209254610e+02
1.267717850210353791e-42 1.657974362476354884e+02
1.281363109522276133e-42 1.657623953969125239e+02
1.295155241501217979e-42 1.657273306243390891e+02
1.309095827031781543e-42 1.656922427771679054e+02
1.323186464014640229e-42 1.656571325931374190e+02
1.337428767549695930e-42 1.656220009152844455e+02
1.351824370121208577e-42 1.655868485665583592e+02
1.366374921784907171e-42 1.655516763478713074e+02
1.381082090357132649e-42 1.655164850376071399e+02
1.395947561605997601e-42 1.654812753923814626e+02
1.410973039444617328e-42 1.654460481461348706e+02
1.426160246126418288e-42 1.654108040112911340e+02
1.441510922442539870e-42 1.653755436774694090e+02
1.457026827921376003e-42 1.653402678130045160e+02
1.472709741030246895e-42 1.653049770633176649e+02
1.488561459379260788e-42 1.652671497365584798e+02
1.504583799927351406e-42 1.652318301133438467e+02
1.520778599190545726e-42 1.651964974354577009e+02
1.537147713452472274e-42 1.651611522368810654e+02
1.553693018977124926e-42 1.651257950447941596e+02
1.570416412223933500e-42 1.650904263638544478e+02
1.587319810065131908e-42 1.650550466764966018e+02
1.604405150005478028e-42 1.650196564428550801e+02
1.621674390404338047e-42 1.649842561007333757e+02
1.639129510700149605e-42 1.649488460658531324e+02
1.656772511637319184e-42 1.649134267315085651e+02
1.674605415495543549e-42 1.648779984691212235e+02
1.692630266321611312e-42 1.648425616275984282e+02
1.710849130163699275e-42 1.648071165341728204e+02
1.729264095308179172e-42 1.647716634934880631e+02
1.747877272518992793e-42 1.647362027888051443e+02
1.766690795279580514e-42 1.647007349613452334e+02
1.785706820037436835e-42 1.646652605867720638e+02
1.804927526451278274e-42 1.646297800008519516e+02
1.824355117640883826e-42 1.645942935258042610e+02
1.843991820439627116e-42 1.645588014687042175e+02
1.863839885649709797e-42 1.645233041232185087e+02
1.883901588300165012e-42 1.644878017678098558e+02
1.904179227907615954e-42 1.644522946676657398e+02
1.924675128739857703e-42 1.644167830727149351e+02
1.945391640082271261e-42 1.643812672197382483e+02
1.966331136507096228e-42 1.643457473302074163e+02
1.987496018145620755e-42 1.643102236125724858e+02
2.008888710963276012e-42 1.642746962599242124e+02
2.030511667037720585e-42 1.642391654531977849e+02
2.052367364839889921e-42 1.642036315670705733e+02
2.074458309518091135e-42 1.641680949723346430e+02
2.096787033185151139e-42 1.641325558881790414e+02
2.119356095208643893e-42 1.640970145261114226e+02
2.142168082504260831e-42 1.640614710877673588e+02
2.165225609832320315e-42 1.640259257669909232e+02
2.188531320097481427e-42 1.639903787479069592e+02
2.212087884651683149e-42 1.639548302067457257e+02
2.235898003600330568e-42 1.639192803101659024e+02
2.259964406111799180e-42 1.638837292168333875e+02
2.284289850730247413e-42 1.638481770759830454e+02
2.308877125691811594e-42 1.638126240287684823e+02
2.333729049244203761e-42 1.637770702070434368e+02
2.358848469969735909e-42 1.637415252765009086e+02
2.384238267111842648e-42 1.637059678933149485e+02
2.409901350905093066e-42 1.636704107844079772e+02
2.435840662908781942e-42 1.636348540057345247e+02
2.462059176344086301e-42 1.635992976135115384e+02
2.488559896434867286e-42 1.635637416636221815e+02
2.515345860752140278e-42 1.635281862121244956e+02
2.542420139562236845e-42 1.634926313148293673e+02
2.569785836178738507e-42 1.634570770276362737e+02
2.597446087318174645e-42 1.634215234062828870e+02
2.625404063459564233e-42 1.633859705065117112e+02
2.653662969207819853e-42 1.633504183839862094e+02
2.682226043661081237e-42 1.633148670942927367e+02
2.711096560781964307e-42 1.632793166930196378e+02
2.740277829772846477e-42 1.632437672374509532e+02
2.769773195455169086e-42 1.632082188832472980e+02
2.799586038652826444e-42 1.631726717554949460e+02
2.829719776579697859e-42 1.631371259272306418e+02
2.860177863231312156e-42 1.631015814711624614e+02
2.890963789780768929e-42 1.630660384602106205e+02
2.922081084978901247e-42 1.630304969668931960e+02
2.953533315558741296e-42 1.629949570640125103e+02
2.985324086644368621e-42 1.629568804437357414e+02
3.017457042164108785e-42 1.629213440657484568e+02
3.049935865268227403e-42 1.628858095006115150e+02
3.082764278751090587e-42 1.628502768206791131e+02
3.115946045477898185e-42 1.628147460981393237e+02
3.149484968815966266e-42 1.627792174051554639e+02
3.183384893070692648e-42 1.627436908137989349e+02
3.217649703926198474e-42 1.627081663960437368e+02
3.252283328890706373e-42 1.626726442238430366e+02
3.287289737746740581e-42 1.626371243669646560e+02
3.322672943006122919e-42 1.626016068055702419e+02
3.358437000369914351e-42 1.625660915501612749e+02
3.394586009193288770e-42 1.625305786566239306e+02
3.431124112955394423e-42 1.624950681805519821e+02
3.468055499734320245e-42 1.624595601777461980e+02
3.505384402687103379e-42 1.624240547036498583e+02
3.543115100534969670e-42 1.623885518139785518e+02
3.581251918053761920e-42 1.623530515640251224e+02
3.619799226569650184e-42 1.623175540094196663e+02
3.658761444460202513e-42 1.622820592053038240e+02
3.698143037660803378e-42 1.622465672072221139e+02
3.737948520176560626e-42 1.622110780701677015e+02
3.778182454599715600e-42 1.621755918495972537e+02
3.818849452632602963e-42 1.621401086003564274e+02
3.859954175616285112e-42 1.621046283778134125e+02
3.901501335064802559e-42 1.620691512366668974e+02
3.943495693205249297e-42 1.620336772306369824e+02
3.985942063523618337e-42 1.619982062684491666e+02
4.028845311316529589e-42 1.619627382908345226e+02
4.072210354248924817e-42 1.619272733252513774e+02
4.116042162917709294e-42 1.618918113998878425e+02
4.160345761421507744e-42 1.618563525421605505e+02
4.205126227936540299e-42 1.618208967801674305e+02
4.250388695298683486e-42 1.617854441413001609e+02
4.296138351591832841e-42 1.617499946535644142e+02
4.342380440742536574e-42 1.617145483443283354e+02
4.389120263121088896e-42 1.616791052415061074e+02
4.436363176149058177e-42 1.616436653724411769e+02
4.484114594913393919e-42 1.616082287649558964e+02
4.532379992787073706e-42 1.615727954463702645e+02
4.581164902056504212e-42 1.615373654444150873e+02
4.630474914555630414e-42 1.615019387863850397e+02
4.680315682306885529e-42 1.614665154999213428e+02
4.730692918169058805e-42 1.614311064924570758e+02
4.781612396492079233e-42 1.613956881625417736e+02
4.833079953778908914e-42 1.613602733910766460e+02
4.885101489354529511e-42 1.613248621808060363e+02
4.937682966042130107e-42 1.612894545342620347e+02
4.990830410846609273e-42 1.612540504541548785e+02
5.044549915645354374e-42 1.612186499430430899e+02
5.098847637886542188e-42 1.611832530036025730e+02
5.153729801294906657e-42 1.611478596384198170e+02
5.209202696585110791e-42 1.611124698501352270e+02
5.265272682182832956e-42 1.610770836413623215e+02
5.321946184953535692e-42 1.610417010147076837e+02
5.379229700939161113e-42 1.610063219728118895e+02
5.437129796102710210e-42 1.609709465182471888e+02
5.495653107080843682e-42 1.609355746536804190e+02
5.554806341944616458e-42 1.609002063816500936e+02
5.614596280968326160e-42 1.608648417048508463e+02
5.675029777406714462e-42 1.608294806257852088e+02
5.736113758280492032e-42 1.607941231595128784e+02
5.797855225170324074e-42 1.607587693206225765e+02
5.860261255019400717e-42 1.607208942358859929e+02
5.923339000944554669e-42 1.606855479192275880e+02
5.987095693056210959e-42 1.606502052379781844e+02
6.051538639287092328e-42 1.606148661946479592e+02
6.116675226229911558e-42 1.605795307918599519e+02
6.182512919983982573e-42 1.605441990321506296e+02
6.249059267011039608e-42 1.605088709181085846e+02
6.316321895000216023e-42 1.604735464522983364e+02
6.384308513742342063e-42 1.604382256372734901e+02
6.453026916013694117e-42 1.604029084756259067e+02
6.522484978469161059e-42 1.603675949698744319e+02
6.592690662545127180e-42 1.603322851226375292e+02
6.663652015372013076e-42 1.602969789364009614e+02
6.735377170696650372e-42 1.602616764138095391e+02
6.807874349814629211e-42 1.602263775573144926e+02
6.881151862512577700e-42 1.601910823718021959e+02
6.955218108020693239e-42 1.601557909102550354e+02
7.030081575975470897e-42 1.601205031963735905e+02
7.105750847392784344e-42 1.600852192324813927e+02
7.182234595651514327e-42 1.600499390212433752e+02
7.259541587487641845e-42 1.600146625649497025e+02
7.337680683999153955e-42 1.599793898662912852e+02
7.416660841661712517e-42 1.599441209275255176e+02
7.496491113355251536e-42 1.599088557513687761e+02
7.577180649401682829e-42 1.598735943400450594e+02
7.658738698613667932e-42 1.598383366962976027e+02
7.741174609354765968e-42 1.598030828223164690e+02
7.824497830610970208e-42 1.597678327208714961e+02
7.908717913073742928e-42 1.597325863941184139e+02
7.993844510234800918e-42 1.596973438448544300e+02
8.079887379492531831e-42 1.596621050752013957e+02
8.166856383270469606e-42 1.596268700879700759e+02
8.254761490147732092e-42 1.595916388852863577e+02
8.343612776001624807e-42 1.595564114719436191e+02
8.433420425162610902e-42 1.595211878674795969e+02
8.524194731581591272e-42 1.594859680786476019e+02
8.615946100009869504e-42 1.594507521076056378e+02
8.708685047191734103e-42 1.594155399570533405e+02
8.802422203069972811e-42 1.593803316291750036e+02
8.897168312004214499e-42 1.593451271266362426e+02
8.992934234002529405e-42 1.593099264516475557e+02
9.089730945966211251e-42 1.592747296068411629e+02
9.187569542947957907e-42 1.592395365944548473e+02
9.286461239423671070e-42 1.592043474170863533e+02
9.386417370577795958e-42 1.591691620769997826e+02
9.487449393602647070e-42 1.591339805767595124e+02
9.589568889011637180e-42 1.590988029186563324e+02
9.692787561966645344e-42 1.590636291052209685e+02
9.797117243619755865e-42 1.590284591387706428e+02
9.902569892469273912e-42 1.589932930218020601e+02
1.000915759573049827e-41 1.589581307566591875e+02
1.011689257072116966e-41 1.589229723431909633e+02
1.022578716626183163e-41 1.588878177723574368e+02
1.033585386409133484e-41 1.588526670452700671e+02
1.044710528029743991e-41 1.588175201643371395e+02
1.055955416676295745e-41 1.587823771319706054e+02
1.067321341262737678e-41 1.587472379506062907e+02
1.078809604576423944e-41 1.587121026226210461e+02
1.090421523427448444e-41 1.586769711504776978e+02
1.102158428799570529e-41 1.586418435365199286e+02
1.114021666002782358e-41 1.586067197832362581e+02
1.126012594827508971e-41 1.585690914772290512e+02
1.138132589700469403e-41 1.585339757286234885e+02
1.150383039842222632e-41 1.584988638479731264e+02
1.162765349426394060e-41 1.584637558377897619e+02
1.175280937740630178e-41 1.584286517003758377e+02
1.187931239349278229e-41 1.583935514382102383e+02
1.200717704257826173e-41 1.583584550523943335e+02
1.213641798079093785e-41 1.583233625261807731e+02
1.226705002201232727e-41 1.582882738553499564e+02
1.239908813957524159e-41 1.582531890423380503e+02
1.253254746798005194e-41 1.582181080895491050e+02
1.266744330462949990e-41 1.581830309993852666e+02
1.280379111158201872e-41 1.581479577742776712e+02
1.294160651732410542e-41 1.581128884165939041e+02
1.308090531856165966e-41 1.580778229287921022e+02
1.322170348203063330e-41 1.580427613132064835e+02
1.336401714632724328e-41 1.580077035723209349e+02
1.350786262375769402e-41 1.579726497084367054e+02
1.365325640220801366e-41 1.579375997240637730e+02
1.380021514703390708e-41 1.579025536214700196e+02
1.394875570297095981e-41 1.578675114031912017e+02
1.409889509606549853e-41 1.578324730714623172e+02
1.425065053562603181e-41 1.577974386288456117e+02
1.440403941619589555e-41 1.577624080640555917e+02
1.455907931954704954e-41 1.577273813632010331e+02
1.471578801669529542e-41 1.576923585284356477e+02
1.487418346993733142e-41 1.576573395623986471e+02
1.503428383490949612e-41 1.576223244672519570e+02
1.519610746266889198e-41 1.575873132456620169e+02
1.535967290179680957e-41 1.575523058997562771e+02
1.552499890052477628e-41 1.575173024322275808e+02
1.569210440888361181e-41 1.574823028451699827e+02
1.586100858087538852e-41 1.574473071413021330e+02
1.603173077666900521e-41 1.574123153226853731e+02
1.620429056481921884e-41 1.573773273920542977e+02
1.637870772450976641e-41 1.573423433514667522e+02
1.655500224782032708e-41 1.573073632036385163e+02
1.673319434201816830e-41 1.572723869506493486e+02
1.691330443187431795e-41 1.572374145951811499e+02
1.709535316200467536e-41 1.572024461335221588e+02
1.727936139923643588e-41 1.571674815439257600e+02
1.746535023499975774e-41 1.571325208258416524e+02
1.765334098774538989e-41 1.570975639819155845e+02
1.784335520538822266e-41 1.570626110143346921e+02
1.803541466777713586e-41 1.570276619257112429e+02
1.822954138919155227e-41 1.569927167182579524e+02
1.842575762086460464e-41 1.569577753945544032e+02
1.862408585353373443e-41 1.569228379568391460e+02
1.882454882001859495e-41 1.568879044076582545e+02
1.902716949782670227e-41 1.568529747492770809e+02
1.923197111178730302e-41 1.568180489842075360e+02
1.943897713671327289e-41 1.567831271147418022e+02
1.964821130009195345e-41 1.567482091433582241e+02
1.985969758480484289e-41 1.567132950723741374e+02
2.007346023187652591e-41 1.566783849042363101e+02
2.028952374325333943e-41 1.566434786412873734e+02
2.050791288461169549e-41 1.566085762859401029e+02
2.072865268819686140e-41 1.565736778405642724e+02
2.095176845569219728e-41 1.565387833075386652e+02
2.117728576111926900e-41 1.565014006521295471e+02
2.140523045376930045e-41 1.564665142307862595e+02
2.163562866116590137e-41 1.564316317291980454e+02
2.186850679205999854e-41 1.563967531495494256e+02
2.210389153945681244e-41 1.563618784943862750e+02
2.234180988367544753e-41 1.563270077659195749e+02
2.258228909544156547e-41 1.562921409666616057e+02
2.282535673901301866e-41 1.562572780988496675e+02
2.307104067533945367e-41 1.562224191649625880e+02
2.331936906525574172e-41 1.561875641672638153e+02
2.357037037270995245e-41 1.561527131081993502e+02
2.382407336802575641e-41 1.561178659900578509e+02
2.408050713120029352e-41 1.560830228152527752e+02
2.433970105523733937e-41 1.560481835860985598e+02
2.460168484951634541e-41 1.560133483049752101e+02
2.486648854319798518e-41 1.559785169742234245e+02
2.513414248866588532e-41 1.559436895961905520e+02
2.540467736500586699e-41 1.559088661732429273e+02
2.567812418152242730e-41 1.558740467076940774e+02
2.595451428129299112e-41 1.558392312019366557e+02
2.623387934476076410e-41 1.558044196582514758e+02
2.651625139336570266e-41 1.557696120790570262e+02
2.680166279321509460e-41 1.557348084666009242e+02
2.709014625879336804e-41 1.557000088233274084e+02
2.738173485671186272e-41 1.556652131514510700e+02
2.767646200949916523e-41 1.556304214534420680e+02
2.797436149943181963e-41 1.555956337286984308e+02
2.827546747240669800e-41 1.555608497942685631e+02
2.857981444185482705e-41 1.555260695404180353e+02
2.888743729269736421e-41 1.554912929699295319e+02
2.919837128534434491e-41 1.554565200851653231e+02
2.951265205973606371e-41 1.554217508889341843e+02
2.983031563942835328e-41 1.553869853835644506e+02
3.015139843572167470e-41 1.553522235718917273e+02
3.047593725183457478e-41 1.553174654562099875e+02
3.080396928712236167e-41 1.552827110393819510e+02
3.113553214134069800e-41 1.552479603236671437e+02
3.147066381895554409e-41 1.552132133119544335e+02
3.180940273349924220e-41 1.551784700287965109e+02
3.215178771197371045e-41 1.551437306090490438e+02
3.249785799930063416e-41 1.551089950764749688e+02
3.284765326281996485e-41 1.550742634338148491e+02
3.320121359683665050e-41 1.550395356831635070e+02
3.355857952721629528e-41 1.550048118272287923e+02
3.391979201603046775e-41 1.549700918681315898e+02
3.428489246625163701e-41 1.549353758085453023e+02
3.465392272649902156e-41 1.549006636506179007e+02
3.502692509583533552e-41 1.548659553969891647e+02
3.540394232861515611e-41 1.548312510498327867e+02
3.578501763938571788e-41 1.547965506117558050e+02
3.617019470783996039e-41 1.547618540830730467e+02
3.655951768382338410e-41 1.547271614633219770e+02
3.695303119239455144e-41 1.546924727546918916e+02
3.735078033894009458e-41 1.546577879597274716e+02
3.775281071434493842e-41 1.546231070806856280e+02
3.815916840021776955e-41 1.545884301200786695e+02
3.856989997417319884e-41 1.545537570801886034e+02
3.898505251517053102e-41 1.545166117481672075e+02
3.940467360891001820e-41 1.544819468375559950e+02
3.982881135328745868e-41 1.544472858548854504e+02
4.025751436390695261e-41 1.544126288028333818e+02
4.069083177965352223e-41 1.543779756812874098e+02
4.112881326832551505e-41 1.543433264601092390e+02
4.157150903232752418e-41 1.543086811305318804e+02
4.201896981442498807e-41 1.542740396952072501e+02
4.247124690356002615e-41 1.542394021563244735e+02
4.292839214073058010e-41 1.542047685165016730e+02
4.339045792493245302e-41 1.541701387779539232e+02
4.385749721916534741e-41 1.541355129432666615e+02
4.432956355650384030e-41 1.541008910146805988e+02
4.480671104623309642e-41 1.540662729947474929e+02
4.528899438005124654e-41 1.540316588857341458e+02
4.577646883833813537e-41 1.539970486901596587e+02
4.626919029649195293e-41 1.539624424103166405e+02
4.676721523133337228e-41 1.539278400486903990e+02
4.727060072757935506e-41 1.538932416075996912e+02
4.777940448438623743e-41 1.538586470894966567e+02
4.829368482196325357e-41 1.538240564967261435e+02
4.881350068825762855e-41 1.537894698317070379e+02
4.933891166571089897e-41 1.537548870726407984e+02
4.986997797808864330e-41 1.537203081951427350e+02
5.040676049738342808e-41 1.536857332016366797e+02
5.094932075079197959e-41 1.536511620945186962e+02
5.149772092776787565e-41 1.536165948762552205e+02
5.205202388714942114e-41 1.535820315492098018e+02
5.261229316436491981e-41 1.535474721158753368e+02
5.317859297871517914e-41 1.535129165785809846e+02
5.375098824073444124e-41 1.534783649398462444e+02
5.432954455963080009e-41 1.534438172019668514e+02
5.491432825080608473e-41 1.534092733674884812e+02
5.550540634345733941e-41 1.533747334386734451e+02
5.610284658825977821e-41 1.533401974180925436e+02
5.670671746513247856e-41 1.533056653079758860e+02
5.731708819108799621e-41 1.532711371109201082e+02
5.793402872816565710e-41 1.532366128291218672e+02
5.855760979145116671e-41 1.532020924652033216e+02
5.918790285718193550e-41 1.531675760122206498e+02
5.982498017093989428e-41 1.531330634400334816e+02
6.046891475593262563e-41 1.530985547478543651e+02
6.111978042136308639e-41 1.530640499383986821e+02
6.177765177089001162e-41 1.530295490138004482e+02
6.244260421117902020e-41 1.529950519768007950e+02
6.311471396054628804e-41 1.529605588295007124e+02
6.379405805769420764e-41 1.529260695746612271e+02
6.448071437054223562e-41 1.528915842143668726e+02
6.517476160515210216e-41 1.528571027513734464e+02
6.587627931474918719e-41 1.528226251877818527e+02
6.658534790884150085e-41 1.527881515263143228e+02
6.730204866243580938e-41 1.527536817690988755e+02
6.802646372535391432e-41 1.527192159188229539e+02
6.875867613164884010e-41 1.526847539776406961e+02
6.949876980912212324e-41 1.526502959482070310e+02
7.024682958894436435e-41 1.526158418327020456e+02
7.100294121537804397e-41 1.525789310520095512e+02
7.176719135560622161e-41 1.525444850127213101e+02
7.253966760966631265e-41 1.525100428497852647e+02
7.332045852049097195e-41 1.524756045659281369e+02
7.410965358405747084e-41 1.524411701632890299e+02
7.490734325964531261e-41 1.524067396446193641e+02
7.571361898020524722e-41 1.523723130120257565e+02
7.652857316283946079e-41 1.523378902682781870e+02
7.735229921939453063e-41 1.523034714154706819e+02
7.818489156716883806e-41 1.522690564563641828e+02
7.902644563973437809e-41 1.522346453930705081e+02
7.987705789787589196e-41 1.522002382283171187e+02
8.073682584064730226e-41 1.521658349642415828e+02
8.160584801654724501e-41 1.521314356035378808e+02
8.248422403481529956e-41 1.520970401483701835e+02
8.337205457684877339e-41 1.520626486013989904e+02
8.426944140774342700e-41 1.520282609648139100e+02
8.517648738795796541e-41 1.519938772412421031e+02
8.609329648510395831e-41 1.519594974328996955e+02
8.701997378586338080e-41 1.519251215423801966e+02
8.795662550803307139e-41 1.518907495719253973e+02
8.890335901270023645e-41 1.518563815240960935e+02
8.986028281654804265e-41 1.518220174011594850e+02
9.082750660429468256e-41 1.517876572056428301e+02
9.180514124126481214e-41 1.517533009385360856e+02
9.279329878609773406e-41 1.517189485599777186e+02
9.379209250359164396e-41 1.516846000519115591e+02
9.480163687768622323e-41 1.516502554168544350e+02
9.582204762458554632e-41 1.516159146572071563e+02
9.685344170602084358e-41 1.515815777754532689e+02
9.789593734265759581e-41 1.515472447740202995e+02
9.894965402764600185e-41 1.515129156553581424e+02
1.000147125403174296e-40 1.514785904219193924e+02
1.010912349600289912e-40 1.514442690761216284e+02
1.021793446801557536e-40 1.514099516204429960e+02
1.032791664222347642e-40 1.513756380572672526e+02
1.043908262502609733e-40 1.513413283890992602e+02
1.055144515851366234e-40 1.513070226182886415e+02
1.066501712192772670e-40 1.512727207473666340e+02
1.077981153313732689e-40 1.512384227786493511e+02
1.089584155013117302e-40 1.512041287146939510e+02
1.101312047252584651e-40 1.511698385577831232e+02
1.113166174309019074e-40 1.511355523105000884e+02
1.125147894928624335e-40 1.511012699750938850e+02
1.137258582482654706e-40 1.510669915541737680e+02
1.149499625124840792e-40 1.510327170499559202e+02
1.161872425950500310e-40 1.509984464650746929e+02
1.174378403157364009e-40 1.509641798017135272e+02
1.187018990208137519e-40 1.509299170625007491e+02
1.199795635994799544e-40 1.508956582160471953e+02
1.212709805004682488e-40 1.508614032354089431e+02
1.225762977488332238e-40 1.508271521227558765e+02
1.238956649629185253e-40 1.507929048808582024e+02
1.252292333715053354e-40 1.507586615118520399e+02
1.265771558311471912e-40 1.507244220185290544e+02
1.279395868436907325e-40 1.506877411503970450e+02
1.293166825739847058e-40 1.506535096926169217e+02
1.307086008677807498e-40 1.506192821179572547e+02
1.321155012698248640e-40 1.505850584287217089e+02
1.335375450421455118e-40 1.505508386275201644e+02
1.349748951825377691e-40 1.505166227166226349e+02
1.364277164432460667e-40 1.504824106986639265e+02
1.378961753498494607e-40 1.504482025758813677e+02
1.393804402203479037e-40 1.504139983509361400e+02
1.408806811844559391e-40 1.503797980260315512e+02
1.423970702031032671e-40 1.503456016038542487e+02
1.439297810881449775e-40 1.503114090865749972e+02
1.454789895222851807e-40 1.502772204769057964e+02
1.470448730792128122e-40 1.502430357769848399e+02
1.486276112439563412e-40 1.502088549895490246e+02
1.502273854334567098e-40 1.501746781167030633e+02
1.518443790173611942e-40 1.501405051612059935e+02
1.534787773390428793e-40 1.501063361251428319e+02
1.551307677368435827e-40 1.500721709860184490e+02
1.568005395655479182e-40 1.500380097132622552e+02
1.584882842180872949e-40 1.500038523095178959e+02
1.601941951474777049e-40 1.499696987769605130e+02
1.619184678889945433e-40 1.499355491183330287e+02
1.636613000825839296e-40 1.499014033358372728e+02
1.654228914955175041e-40 1.498672614321816354e+02
1.672034440452901706e-40 1.498331234095946627e+02
1.690031618227637600e-40 1.497989892707513491e+02
1.708222511155616543e-40 1.497648590179058488e+02
1.726609204317122484e-40 1.497307326536991070e+02
1.745193805235496927e-40 1.496966101804121081e+02
1.763978444118702847e-40 1.496624916006523449e+02
1.782965274103503621e-40 1.496283769167260687e+02
1.802156471502245149e-40 1.495942661312078883e+02
1.821554236052319878e-40 1.495601592464294924e+02
1.841160791168302933e-40 1.495260562649322935e+02
1.860978384196801758e-40 1.494919571890739292e+02
1.881009286674063512e-40 1.494578620213621605e+02
1.901255794586327175e-40 1.494237707641806878e+02
1.921720228633004775e-40 1.493896834200037915e+02
1.942404934492682575e-40 1.493555999912413483e+02
1.963312283091985634e-40 1.493215204803339589e+02
1.984444670877348993e-40 1.492874448897170225e+02
2.005804520089688133e-40 1.492533732217980003e+02
2.027394279042051899e-40 1.492193054625131765e+02
2.049216422400249747e-40 1.491852415715000575e+02
2.071273451466502650e-40 1.491511815491130051e+02
2.093567894466158454e-40 1.491171253977452977e+02
2.116102306837464737e-40 1.490830731199658032e+02
2.138879271524491366e-40 1.490490247181351435e+02
2.161901399273189265e-40 1.490149801948473964e+02
2.185171328930637617e-40 1.489809395524298736e+02
2.208691727747526800e-40 1.489469027935025451e+02
2.232465291683864820e-40 1.489128699203595261e+02
2.256494745718008397e-40 1.488764104427033033e+02
2.280782844159001139e-40 1.488423856267314136e+02
2.305332370962275531e-40 1.488083647042004714e+02
2.330146140048772128e-40 1.487743476775453644e+02
2.355226995627452322e-40 1.487403345492256221e+02
2.380577812521324986e-40 1.487063253217017973e+02
2.406201496496956809e-40 1.486723199974010470e+02
2.432100984597553612e-40 1.486383185788086223e+02
2.458279245479585713e-40 1.486043210683186828e+02
2.484739279753079700e-40 1.485703274684423150e+02
2.511484120325549288e-40 1.485363377815405102e+02
2.538516832749632135e-40 1.485023520101497354e+02
2.565840515574482380e-40 1.484683701565976719e+02
2.593458300700913608e-40 1.484343922234466504e+02
2.621373353740396216e-40 1.484004182129912408e+02
2.649588874377907579e-40 1.483664481163775122e+02
2.678108096738677401e-40 1.483324818897618229e+02
2.706934289758910250e-40 1.482985195309531719e+02
2.736070757560453041e-40 1.482645610422326001e+02
2.765520839829536350e-40 1.482306064262976122e+02
2.795287912199573247e-40 1.481966556853950294e+02
2.825375386638078034e-40 1.481627088222482769e+02
2.855786711837768532e-40 1.481287658390713489e+02
2.886525373611840064e-40 1.480948267386126815e+02
2.917594895293531058e-40 1.480608915230533569e+02
2.948998838139973731e-40 1.480269601951674758e+02
2.980740801740387773e-40 1.479930327571023838e+02
3.012824424428690441e-40 1.479591092116557434e+02
3.045253383700504700e-40 1.479251895609488088e+02
3.078031396634697976e-40 1.478912738077831648e+02
3.111162220319439672e-40 1.478573619542932818e+02
3.144649652282841083e-40 1.478234540032471784e+02
3.178497530928256014e-40 1.477895499568051889e+02
3.212709735974216806e-40 1.477556498177017943e+02
3.247290188899157485e-40 1.477217535881236472e+02
3.282242853390896317e-40 1.476878612707710090e+02
3.317571735800956864e-40 1.476539728678570782e+02
3.353280885603807087e-40 1.476200883820485217e+02
3.389374395860986714e-40 1.475862078155840891e+02
3.425856403690283160e-40 1.475523311710969949e+02
3.462731090739929888e-40 1.475184584457751953e+02
3.500002683667932027e-40 1.474845895966390970e+02
3.537675454626508237e-40 1.474507246151833897e+02
3.575753721751793609e-40 1.474168635040308857e+02
3.614241849658786854e-40 1.473830062655509323e+02
3.653144249941630725e-40 1.473491529023323778e+02
3.692465381679296186e-40 1.473153034167713713e+02
3.732209751946663028e-40 1.472814578114226549e+02
3.772381916331149831e-40 1.472476160887080994e+02
3.812986479454879843e-40 1.472137782511496482e+02
3.854028095502468811e-40 1.471799443011944390e+02
3.895511468754521642e-40 1.471461142413306789e+02
3.937441354126809335e-40 1.471098720682743703e+02
3.979822557715314616e-40 1.470760500742578358e+02
4.022659937347109558e-40 1.470422319780228975e+02
4.065958403137164706e-40 1.470084177818322928e+02
4.109722918051181874e-40 1.469746074883395011e+02
4.153958498474423696e-40 1.469408010998330099e+02
4.198670214786725899e-40 1.469069986189325903e+02
4.243863191943671918e-40 1.468732000479531337e+02
4.289542610064019564e-40 1.468394053894804188e+02
4.335713705023479259e-40 1.468056146458553997e+02
4.382381769054828344e-40 1.467718278196306301e+02
4.429552151354542536e-40 1.467380449131721889e+02
4.477230258695924950e-40 1.467042659289999449e+02
4.525421556048838743e-40 1.466704908695051870e+02
4.574131567206134701e-40 1.466367197371743885e+02
4.623365875416768097e-40 1.466029525154917224e+02
4.673130124025784239e-40 1.465691891600077952e+02
4.723430017121159664e-40 1.465354296710278561e+02
4.774271320187643357e-40 1.465016740510309887e+02
4.825659860767571886e-40 1.464679223025481747e+02
4.877601529128857485e-40 1.464341744280247326e+02
4.930102278940141722e-40 1.464004304300167405e+02
4.983168127953206140e-40 1.463666903109369457e+02
5.036805158692771159e-40 1.463329540733668068e+02
5.091019519153648187e-40 1.462992217196853630e+02
5.145817423505458636e-40 1.462654932525003346e+02
5.201205152804914955e-40 1.462317686741568536e+02
5.257189055715759095e-40 1.461980479872886463e+02
5.313775549236489756e-40 1.461643311942070511e+02
5.370971119435847395e-40 1.461306182975716013e+02
5.428782322196293552e-40 1.460969092996606378e+02
5.487215783965454307e-40 1.460632042031589322e+02
5.546278202515645330e-40 1.460295030103116574e+02
5.605976347711621262e-40 1.459958057238291076e+02
5.666317062286505374e-40 1.459621123459230319e+02
5.727307262626148297e-40 1.459284228793295881e+02
5.788953939561890524e-40 1.458947373262271014e+02
5.851264159171859193e-40 1.458610556893768546e+02
5.914245063590937820e-40 1.458273779709248004e+02
5.977903871829351876e-40 1.457937041736568347e+02
6.042247880600168749e-40 1.457600342996866516e+02
6.107284465155653358e-40 1.457263683518036714e+02
6.173021080132626242e-40 1.456927062972559952e+02
6.239465260406963598e-40 1.456590481058670434e+02
6.306624621957215618e-40 1.456253937798441029e+02
6.374506862737592718e-40 1.455917433219806867e+02
6.443119763560309861e-40 1.455580967345106274e+02
6.512471188987478232e-40 1.455244540201929624e+02
6.582569088232496923e-40 1.454908151812874451e+02
6.653421496071255422e-40 1.454571802205198878e+02
6.725036533763077570e-40 1.454235491401762204e+02
6.797422409981598654e-40 1.453875201488878588e+02
6.870587421755693919e-40 1.453538971148346377e+02
6.944539955420447896e-40 1.453202779688178623e+02
7.019288487578445941e-40 1.452866627136285160e+02
7.094841586071385545e-40 1.452530513514368238e+02
7.171207910962115080e-40 1.452194438850593201e+02
7.248396215527323477e-40 1.451858403166367282e+02
7.326415347260788654e-40 1.451522406489915511e+02
7.405274248887545235e-40 1.451186448842769607e+02
7.484981959388904660e-40 1.450850530252824058e+02
7.565547615038512029e-40 1.450514650741867229e+02
7.646980450449614247e-40 1.450178810337458515e+02
7.729289799633483161e-40 1.449843009061639236e+02
7.812485097069340377e-40 1.449507246941638243e+02
7.896575878785755179e-40 1.449171523999754640e+02
7.981571783453665660e-40 1.448835840262878776e+02
8.067482553491238377e-40 1.448500195753568960e+02
8.154318036180491504e-40 1.448164590456318024e+02
8.242088184796058311e-40 1.447829023904357086e+02
8.330803059746042034e-40 1.447493495984087701e+02
8.420472829725152998e-40 1.447158006719184016e+02
8.511107772880313966e-40 1.446822556136132505e+02
8.602718277988686409e-40 1.446487144258866522e+02
8.695314845648510830e-40 1.446151771113540860e+02
8.788908089482692660e-40 1.445816436724341543e+02
8.883508737355345753e-40 1.445481141117087702e+02
8.979127632601500703e-40 1.445145884316226272e+02
9.075775735269901281e-40 1.444810666347239874e+02
9.173464123379339246e-40 1.444475487234828108e+02
9.272203994188398662e-40 1.444140347004144473e+02
9.372006665478980022e-40 1.443805245680140104e+02
9.472883576853465527e-40 1.443470183287635109e+02
9.574846291046036112e-40 1.443135159851842388e+02
9.677906495247975465e-40 1.442800175397238718e+02
9.782076002447282410e-40 1.442465229949301317e+02
9.887366752782761306e-40 1.442130323532167608e+02
9.993790814912526845e-40 1.441795456171570038e+02
1.010136038739741754e-39 1.441460627891313209e+02
1.021008780009918413e-39 1.441125838717389342e+02
1.031998551559377427e-39 1.440791088673264539e+02
1.043106613059986038e-39 1.440456377785188522e+02
1.054334237742262846e-39 1.440121706076293719e+02
1.065682712541323261e-39 1.439787073512811162e+02
1.077153338244389883e-39 1.439452479684082959e+02
1.088747429639889837e-39 1.439117924531604729e+02
1.100466315668165160e-39 1.438783408078349737e+02
1.112311339573789235e-39 1.438448930351873116e+02
1.124283859059538850e-39 1.438114491374811053e+02
1.136385246442015698e-39 1.437780091174977031e+02
1.148616888808942265e-39 1.437445729774672429e+02
1.160980188178159847e-39 1.437087528503843430e+02
1.173476561658321022e-39 1.436753247557733175e+02
1.186107441611327809e-39 1.436419005489219671e+02
1.198874275816511591e-39 1.436084802324244549e+02
1.211778527636577640e-39 1.435750638086777542e+02
1.224821676185347370e-39 1.435416512803020055e+02
1.238005216497286234e-39 1.435082426496607013e+02
1.251330659698874865e-39 1.434748379193994197e+02
1.264799533181814628e-39 1.434414370918486838e+02
1.278413380778107907e-39 1.434080401696789977e+02
1.292173762937004134e-39 1.433746471551875459e+02
1.306082256903869146e-39 1.433412580510705254e+02
1.320140456900971853e-39 1.433078728595916687e+02
1.334349974310213963e-39 1.432744915834733490e+02
1.348712437857839167e-39 1.432411142249449654e+02
1.363229493801108889e-39 1.432077407867548402e+02
1.377902806117008055e-39 1.431743712710989200e+02
1.392734056692972071e-39 1.431410056688293082e+02
1.407724945519665854e-39 1.431076439380480281e+02
1.422877190885849164e-39 1.430742860774869030e+02
1.438192529575318283e-39 1.430409320893273559e+02
1.453672717065987834e-39 1.430075819764371374e+02
1.469319527731106214e-39 1.429742357410056854e+02
1.485134755042635140e-39 1.429408933858695434e+02
1.501120211776830837e-39 1.429075549132433025e+02
1.517277730222014622e-39 1.428742203259296275e+02
1.533609162388603697e-39 1.428408896261695133e+02
1.550116380221389093e-39 1.428075628167312061e+02
1.566801275814100726e-39 1.427742398998815361e+02
1.583665761626292212e-39 1.427409208783552685e+02
1.600711770702537257e-39 1.427076057544451260e+02
1.617941256894010075e-39 1.426742945308518529e+02
1.635356195082435144e-39 1.426409872098940639e+02
1.652958581406452629e-39 1.426076837942389943e+02
1.670750433490428504e-39 1.425743842862310942e+02
1.688733790675705148e-39 1.425410886885037769e+02
1.706910714254364179e-39 1.425077970034267594e+02
1.725283287705495002e-39 1.424745092336003722e+02
1.743853616934004312e-39 1.424412253814202813e+02
1.762623830512009949e-39 1.424079454494529102e+02
1.781596079922807347e-39 1.423746694401195043e+02
1.800772539807486566e-39 1.423413973559528927e+02
1.820155408214192396e-39 1.423081291824752270e+02
1.839746906850075173e-39 1.422748648782360021e+02
1.859549281335936544e-39 1.422416044434952767e+02
1.879564801463634785e-39 1.422083478807760741e+02
1.899795761456252928e-39 1.421750951926333357e+02
1.920244480231062662e-39 1.421418463815570590e+02
1.940913301665337830e-39 1.421086014501282762e+02
1.961804594864994360e-39 1.420729861887502921e+02
1.982920754436157453e-39 1.420397493017190129e+02
2.004264200759631548e-39 1.420065163019807244e+02
2.025837380268325599e-39 1.419732871921909236e+02
2.047642765727685213e-39 1.419400619747444239e+02
2.069682856519101957e-39 1.419068406522633552e+02
2.091960178926413377e-39 1.418736232271681104e+02
2.114477286425478391e-39 1.418404097020467702e+02
2.137236759976832625e-39 1.418072000793459040e+02
2.160241208321565951e-39 1.417739943616195717e+02
2.183493268280296925e-39 1.417407925513402631e+02
2.206995605055450338e-39 1.417075946510279891e+02
2.230750912536734455e-39 1.416744006631813875e+02
2.254761913609895909e-39 1.416412105902874430e+02
2.279031360468873950e-39 1.416080244348688666e+02
2.303562034931205281e-39 1.415748421993798161e+02
2.328356748756932326e-39 1.415416638863696619e+02
2.353418343970871704e-39 1.415084894982576884e+02
2.378749693188353190e-39 1.414753190366874662e+02
2.404353699944532576e-39 1.414421524613576651e+02
2.430233299027147944e-39 1.414089897517322640e+02
2.456391456812957515e-39 1.413758309102242094e+02
2.482831171607733456e-39 1.413426759395211718e+02
2.509555473989912151e-39 1.413095248420016503e+02
2.536567427158016086e-39 1.412763776203789803e+02
2.563870127281706100e-39 1.412432342769981801e+02
2.591466703856722711e-39 1.412100948145985626e+02
2.619360320063574595e-39 1.411769592354910969e+02
2.647554173130084502e-39 1.411438275424404196e+02
2.676051494697918225e-39 1.411106997377250423e+02
2.704855551192939338e-39 1.410775758241341293e+02
2.733969644199668696e-39 1.410444558039123137e+02
2.763397110839697276e-39 1.410113396798752490e+02
2.793141324154168858e-39 1.409782274542336040e+02
2.823205693490461737e-39 1.409451191298285551e+02
2.853593664892911557e-39 1.409120147088375177e+02
2.884308721497862378e-39 1.408789141941151399e+02
2.915354383932885130e-39 1.408458175878408269e+02
2.946734210720295263e-39 1.408127248928444715e+02
2.978451798685088357e-39 1.407796361113281591e+02
3.010510783367194174e-39 1.407465512460877619e+02
3.042914839438157806e-39 1.407134702993515134e+02
3.075667681122407458e-39 1.406803932738817480e+02
3.108773062622907889e-39 1.406473201719319661e+02
3.142234778551546006e-39 1.406142509869907542e+02
3.176056664364046319e-39 1.405811856721514346e+02
3.210242596799572221e-39 1.405481242229233771e+02
3.244796494325150772e-39 1.405127055340165612e+02
3.279722317584743501e-39 1.404796520999193206e+02
3.315024069853287529e-39 1.404466025393177802e+02
3.350705797495532798e-39 1.404135568544457442e+02
3.386771590429816333e-39 1.403805150481725832e+02
3.423225582596926258e-39 1.403474771226984217e+02
3.460071952433861078e-39 1.403144430809054484e+02
3.497314923352846413e-39 1.402814129249988184e+02
3.534958764225399045e-39 1.402483866578324978e+02
3.573007789871601430e-39 1.402153642816362833e+02
3.611466361554751093e-39 1.401823457992293527e+02
3.650338887481175461e-39 1.401493312128671391e+02
3.689629823305580807e-39 1.401163205253360218e+02
3.729343672641740194e-39 1.400833137389165870e+02
3.769484987578673767e-39 1.400503108563613637e+02
3.810058369202496934e-39 1.400173118799769156e+02
3.851068468123715858e-39 1.399843168124817510e+02
3.892519985010370284e-39 1.399513256562083541e+02
3.934417671126804437e-39 1.399183384138415249e+02
3.976766328878227824e-39 1.398853550877388443e+02
4.019570812361259086e-39 1.398523756805525977e+02
4.062836027920222561e-39 1.398194001946646097e+02
4.106566934709604078e-39 1.397864286326940260e+02
4.150768545262448048e-39 1.397534609669635302e+02
4.195445926064865492e-39 1.397204971656453836e+02
4.240604198136850090e-39 1.396875372311935735e+02
4.286248537619169285e-39 1.396545811662175822e+02
4.332384176366740886e-39 1.396216289732364828e+02
4.379016402548294194e-39 1.395886806548264190e+02
4.426150561252465076e-39 1.395557362135316168e+02
4.473792055100554032e-39 1.395227956518944836e+02
4.521946344865683617e-39 1.394898589724855356e+02
4.570618950098815932e-39 1.394569261778126190e+02
4.619815449761375667e-39 1.394239972704723982e+02
4.669541482864680348e-39 1.393910722529386703e+02
4.719802749116397028e-39 1.393581511278335370e+02
4.770605009573739624e-39 1.393252338975979114e+02
4.821954087303913250e-39 1.392923205648787075e+02
4.873855868051528233e-39 1.392594111320831587e+02
4.926316300913188695e-39 1.392265056018846963e+02
4.979341399019495848e-39 1.391936039766558224e+02
5.032937240224167125e-39 1.391607062590954342e+02
5.087109967800799706e-39 1.391278124515436616e+02
5.141865791146980239e-39 1.390949225567236169e+02
5.197210986495970430e-39 1.390620365769421767e+02
5.253151897636214524e-39 1.390291545149485728e+02
5.309694936638355445e-39 1.389962763730157747e+02
5.366846584590302519e-39 1.389610541455226382e+02
5.424613392340070825e-39 1.389281841149035017e+02
5.483001981246595781e-39 1.388953179511922542e+02
5.542019043938811370e-39 1.388624556548172393e+02
5.601671345082633124e-39 1.388295972282743946e+02
5.661965722156462501e-39 1.387967426742108898e+02
5.722909086234859636e-39 1.387638919950885850e+02
5.784508422780655926e-39 1.387310451935805986e+02
5.846770792445745919e-39 1.386982022721146848e+02
5.909703331880344480e-39 1.386653632333895132e+02
5.973313254550950671e-39 1.386325280797999255e+02
6.037607851567296979e-39 1.385996968140692331e+02
6.102594492517924993e-39 1.385668694385589674e+02
6.168280626315038105e-39 1.385340459560180477e+02
6.234673782048248856e-39 1.385012263687738709e+02
6.301781569847533488e-39 1.384684106796017602e+02
6.369611681755641659e-39 1.384355988907944095e+02
6.438171892609635060e-39 1.384027910051528067e+02
6.507470060932183971e-39 1.383699870249371031e+02
6.577514129832270702e-39 1.383371869529726723e+02
6.648312127915589628e-39 1.383043907914864974e+02
6.719872170204941385e-39 1.382715985433287358e+02
6.792202459070236229e-39 1.382388102106934866e+02
6.865311285168803460e-39 1.382060257964462267e+02
6.939207028395629751e-39 1.381732453027782981e+02
7.013898158843820016e-39 1.381404687325339751e+02
7.089393237775595342e-39 1.381076960818212740e+02
7.165700918603449516e-39 1.380749273056703146e+02
7.242829947882154518e-39 1.380421623961994726e+02
7.320789166311258711e-39 1.380094013562464852e+02
7.399587509748356996e-39 1.379766441881322692e+02
7.479234010233491839e-39 1.379438908946613651e+02
7.559737797024247959e-39 1.379111414781802409e+02
7.641108097642327646e-39 1.378783959414587912e+02
7.723354238931160358e-39 1.378456542868703707e+02
7.806485648124893763e-39 1.378129165171498585e+02
7.890511853929130325e-39 1.377801826346968426e+02
7.975442487612940922e-39 1.377474526422126075e+02
8.061287284112990734e-39 1.377147265421217242e+02
8.148056083149297139e-39 1.376820043370914561e+02
8.235758830353018965e-39 1.376492860295727780e+02
8.324405578406608581e-39 1.376165716221995012e+02
8.414006488195887035e-39 1.375838611174469861e+02
8.504571829974868317e-39 1.375511545179156769e+02
8.596111984542889050e-39 1.375184518261067979e+02
8.688637444434402493e-39 1.374857530445871134e+02
8.782158815121838808e-39 1.374507229779492832e+02
8.876686816231014797e-39 1.374180323043043757e+02
8.972232282770024917e-39 1.373853455488404336e+02
9.068806166371096768e-39 1.373526627138729452e+02
9.166419536545813016e-39 1.373199838021333221e+02
9.265083581954104320e-39 1.372873088145707641e+02
9.364809611686510811e-39 1.372546377110738263e+02
9.465609056560641332e-39 1.372219704738433848e+02
9.567493470431312317e-39 1.371893071056036035e+02
9.670474531514802221e-39 1.371566476088050308e+02
9.774564043727620832e-39 1.371239919861386625e+02
9.879773938039281879e-39 1.370913402400802852e+02
9.986116273840052533e-39 1.370586923732871298e+02
1.009360324032314209e-38 1.370260483882607900e+02
1.020224715788176705e-38 1.369934082876242485e+02
1.031206047952154675e-38 1.369607720739046783e+02
1.042305579228765659e-38 1.369281397496916099e+02
1.053524581870779606e-38 1.368955113175377676e+02
1.064864341825037501e-38 1.368628867799981492e+02
1.076326158879841289e-38 1.368302661396519682e+02
1.087911346813959201e-38 1.367976493990202300e+02
1.099621233547189328e-38 1.367650365607073013e+02
1.111457161292590794e-38 1.367324276272004795e+02
1.123420486710321596e-38 1.366998226011296254e+02
1.135512581063132561e-38 1.366672214849488682e+02
1.147734830373563631e-38 1.366346242813129663e+02
1.160088635582803312e-38 1.366020309926423408e+02
1.172575412711257362e-38 1.365694416216176705e+02
1.185196593020879575e-38 1.365368561706251569e+02
1.197953623179200185e-38 1.365042746423708593e+02
1.210847965425168048e-38 1.364716970392080100e+02
1.223881097736747341e-38 1.364391233638678216e+02
1.237054514000314728e-38 1.364065536001043881e+02
1.250369724181917806e-38 1.363739877019185371e+02
1.263828254500320957e-38 1.363414256690832076e+02
1.277431647601969901e-38 1.363088675044476190e+02
1.291181462737802654e-38 1.362763132103257249e+02
1.305079275941962217e-38 1.362437627895925516e+02
1.319126680212472073e-38 1.362112162445280603e+02
1.333325285693798294e-38 1.361786735780325159e+02
1.347676719861435514e-38 1.361461347923528820e+02
1.362182627708439034e-38 1.361135998904057942e+02
1.376844671933966698e-38 1.360810688744300876e+02
1.391664533133888263e-38 1.360485417473269933e+02
1.406643909993387329e-38 1.360160185113555542e+02
1.421784519481696257e-38 1.359811765082395993e+02
1.437088097048887874e-38 1.359486613410793723e+02
1.452556396824782407e-38 1.359161500729915701e+02
1.468191191820040667e-38 1.358836427067396357e+02
1.483994274129356026e-38 1.358511392446693264e+02
1.499967455136896576e-38 1.358186396895695225e+02
1.516112565723920489e-38 1.357861440437522162e+02
1.532431456478618839e-38 1.357536523100314696e+02
1.548925997908268128e-38 1.357211644906854815e+02
1.565598080653594114e-38 1.356886805885539786e+02
1.582449615705513185e-38 1.356562006058819065e+02
1.599482534624162035e-38 1.356237245455336620e+02
1.616698789760281410e-38 1.355912524097206244e+02
1.634100354479034053e-38 1.355587841977456662e+02
1.651689223386155567e-38 1.355263198619626053e+02
1.669467412556615707e-38 1.354938593892798053e+02
1.687436959765690892e-38 1.354614027819853845e+02
1.705599924722523387e-38 1.354289500429743782e+02
1.723958389306244401e-38 1.353965011745617915e+02
1.742514457804562971e-38 1.353640561796080135e+02
1.761270257155000730e-38 1.353316150604537427e+02
1.780227937188670490e-38 1.352991778199254043e+02
1.799389670876678527e-38 1.352667444603894467e+02
1.818757654579231996e-38 1.352343149846384449e+02
1.838334108297349419e-38 1.352018893950638585e+02
1.858121275927357211e-38 1.351694676944244122e+02
1.878121425518076994e-38 1.351370498851377704e+02
1.898336849530774669e-38 1.351046359699287223e+02
1.918769865101968879e-38 1.350722259512398296e+02
1.939422814308979322e-38 1.350398198317618039e+02
1.960298064438422148e-38 1.350074176139636393e+02
1.981398008257535771e-38 1.349750193005018843e+02
2.002725064288426628e-38 1.349426248938706010e+02
2.024281677085329103e-38 1.349102343966929141e+02
2.046070317514755122e-38 1.348778478114883512e+02
2.068093483038755529e-38 1.348454651408460450e+02
2.090353698001163790e-38 1.348130863873108751e+02
2.112853513916925385e-38 1.347807115534382092e+02
2.135595509764600060e-38 1.347483406417990182e+02
2.158582292281921058e-38 1.347159736549143929e+02
2.181816496264628219e-38 1.346836105709438129e+02
2.205300784868456988e-38 1.346512513487406011e+02
2.229037849914372841e-38 1.346188959901273279e+02
2.253030412197155542e-38 1.345865444976211620e+02
2.277281221797242139e-38 1.345518864774904557e+02
2.301793058395925535e-38 1.345195430017349167e+02
2.326568731594017727e-38 1.344872034001875249e+02
2.351611081233836260e-38 1.344548676753468897e+02
2.376922977724760280e-38 1.344225358298967024e+02
2.402507322372225682e-38 1.343902078663606119e+02
2.428367047710254889e-38 1.343578837873888574e+02
2.454505117837642102e-38 1.343255635955308094e+02
2.480924528757645515e-38 1.342932472934023167e+02
2.507628308721448538e-38 1.342609348835782725e+02
2.534619518575240747e-38 1.342286263686407608e+02
2.561901252111039651e-38 1.341963217511904247e+02
2.589476636421356131e-38 1.341640210337747590e+02
2.617348832257571469e-38 1.341317242190202421e+02
2.645521034392282285e-38 1.340994313094409733e+02
2.673996471985468778e-38 1.340671423076884707e+02
2.702778408954603737e-38 1.340348572162428127e+02
2.731870144348829152e-38 1.340025760377808979e+02
2.761275012727032362e-38 1.339702987747497502e+02
2.790996384540117178e-38 1.339380254298507964e+02
2.821037666517312876e-38 1.339057560031326943e+02
2.851402302056630139e-38 1.338734904554703462e+02
2.882093771619611705e-38 1.338412287739095632e+02
2.913115593130206999e-38 1.338089709612607123e+02
2.944471322378055787e-38 1.337767170199229554e+02
2.976164553426042514e-38 1.337444669527321253e+02
3.008198919022224673e-38 1.337122207620538461e+02
3.040578091016290271e-38 1.336799784507490187e+02
3.073305780780363228e-38 1.336477400211496160e+02
3.106385739634467320e-38 1.336155054761418626e+02
3.139821759276490502e-38 1.335832748180236820e+02
3.173617672216762874e-38 1.335510480497068500e+02
3.207777352217416914e-38 1.335188251734554399e+02
3.242304714736332135e-38 1.334866061921993321e+02
3.277203717375996158e-38 1.334543911081909471e+02
3.312478360337107339e-38 1.334221799243483702e+02
3.348132686877058846e-38 1.333899726429421548e+02
3.384170783773451389e-38 1.333577692668561383e+02
3.420596781792451910e-38 1.333255697983869652e+02
3.457414856162339107e-38 1.332933742403839688e+02
3.494629227052049945e-38 1.332611825951699416e+02
3.532244160054870200e-38 1.332289948655593435e+02
3.570263966677441821e-38 1.331968110539010866e+02
3.608693004833870468e-38 1.331623327493767306e+02
3.647535679345316917e-38 1.331301570620006203e+02
3.686796442444853600e-38 1.330979852843531717e+02
3.726479794287756991e-38 1.330658173760024567e+02
3.766590283467400264e-38 1.330336533368678715e+02
3.807132507536537418e-38 1.330014931698854923e+02
3.848111113534360995e-38 1.329693368773388045e+02
3.889530798519124576e-38 1.329371844621808236e+02
3.931396310106492406e-38 1.329050359266864803e+02
3.973712447013805121e-38 1.328728912737936696e+02
4.016484059610024577e-38 1.328407505057971605e+02
4.059716050471776449e-38 1.328086136256002590e+02
4.103413374945260381e-38 1.327764806355234271e+02
4.147581041714203088e-38 1.327443515384358079e+02
4.192224113374052787e-38 1.327122263366832442e+02
4.237347707012166464e-38 1.326801050331016540e+02
4.282956994794426911e-38 1.326479876300613512e+02
4.329057204558052547e-38 1.326158741303647730e+02
4.375653620410784283e-38 1.325837645364079549e+02
4.422751583336636843e-38 1.325516588509589724e+02
4.470356491808059501e-38 1.325195570764393551e+02
4.518473802404677457e-38 1.324874592155829305e+02
4.567109030438832061e-38 1.324553652708376603e+02
4.616267750587649989e-38 1.324232752449026691e+02
4.665955597532119561e-38 1.323911891402512140e+02
4.716178266602911605e-38 1.323591069595489671e+02
4.766941514433146901e-38 1.323270287050318075e+02
4.818251159618331029e-38 1.322949543416360427e+02
4.870113083383184621e-38 1.322628838450932847e+02
4.922533230255861313e-38 1.322308172180626684e+02
4.975517608749278277e-38 1.321987544631541596e+02
5.029072292049781192e-38 1.321666955829927588e+02
5.083203418713373349e-38 1.321346405802134996e+02
5.137917193369205073e-38 1.321025894574081292e+02
5.193219887430872628e-38 1.320705422172368628e+02
5.249117839815212347e-38 1.320384988622567448e+02
5.305617457668839517e-38 1.320064593951546215e+02
5.362725217102653352e-38 1.319744238184526921e+02
5.420447663934019906e-38 1.319423921348630984e+02
5.478791414437177910e-38 1.319103643468747009e+02
5.537763156101566849e-38 1.318783404572249083e+02
5.597369648398309065e-38 1.318463204683684182e+02
5.657617723555108975e-38 1.318120176692448524e+02
5.718514287339248891e-38 1.317800057690576239e+02
5.780066319849256705e-38 1.317479977777465194e+02
5.842280876314938497e-38 1.317159936978616770e+02
5.905165087905998437e-38 1.316839935320238055e+02
5.968726162549562341e-38 1.316519972828078267e+02
6.032971385756223796e-38 1.316200049528004001e+02
6.097908121455244495e-38 1.315880165446023398e+02
6.163543812838574711e-38 1.315560320607667393e+02
6.229885983213955936e-38 1.315240515039190825e+02
6.296942236867377164e-38 1.314920748558077719e+02
6.364720259934563229e-38 1.314601020730319476e+02
6.433227821282090326e-38 1.314281331564579602e+02
6.502472773397826968e-38 1.313961681088273679e+02
6.572463053290939477e-38 1.313642069326554918e+02
6.643206683401783570e-38 1.313322496307091569e+02
6.714711772521306189e-38 1.313002962054697207e+02
6.786986516720620533e-38 1.312683466597296160e+02
6.860039200290407689e-38 1.312364009959355258e+02
6.933878196690411069e-38 1.312044592169056614e+02
7.008511969509370299e-38 1.311725213250529407e+02
7.083949073434968577e-38 1.311405873232203021e+02
7.160198155234534773e-38 1.311086572137870974e+02
7.237267954746094147e-38 1.310767309996220433e+02
7.315167305880084018e-38 1.310448086830697605e+02
7.393905137632064314e-38 1.310128902670247442e+02
7.473490475106005375e-38 1.309809757537975656e+02
7.553932440548921443e-38 1.309490651463078734e+02
7.635240254396415492e-38 1.309171584468327865e+02
7.717423236329473693e-38 1.308852556583104274e+02
7.800490806342873873e-38 1.308533567830034201e+02
7.884452485824739195e-38 1.308214618238406786e+02
7.969317898648059767e-38 1.307895707831026755e+02
8.055096772273739506e-38 1.307576836636839630e+02
8.141798938865503394e-38 1.307258004678896839e+02
8.229434336417021153e-38 1.306939211933019180e+02
8.318013009890957080e-38 1.306620457924318828e+02
8.407545112370272843e-38 1.306301742558551098e+02
8.498040906222160139e-38 1.305983065859895760e+02
8.589510764274145901e-38 1.305664427856941643e+02
8.681965171003217856e-38 1.305345828574117490e+02
8.775414723737509972e-38 1.305027268039669366e+02
8.869870133870903844e-38 1.304685996209020971e+02
8.965342228090984495e-38 1.304367516019944446e+02
9.061841949619803539e-38 1.304049074660934195e+02
9.159380359468402888e-38 1.303730672155000150e+02
9.257968637704569702e-38 1.303412308531810311e+02
9.357618084734241223e-38 1.303093983814262913e+02
9.458340122596976086e-38 1.302775698031904597e+02
9.560146296274945008e-38 1.302457451207810664e+02
9.663048275016447331e-38 1.302139243371193231e+02
9.767057853673372926e-38 1.301821074545380839e+02
9.872186954053075097e-38 1.301502944759238574e+02
9.978447626285067934e-38 1.301184854036354182e+02
1.008585205020201878e-37 1.300866802405253679e+02
1.019441253673601723e-37 1.300548789889778902e+02
1.030414152932960905e-37 1.300230816518109407e+02
1.041505160536198549e-37 1.299912882314344813e+02
1.052715547759085639e-37 1.299594987306321912e+02
1.064046599560935326e-37 1.299277131518397539e+02
1.075499614731911315e-37 1.298959314975708708e+02
1.087075906041887290e-37 1.298641537320123689e+02
1.098776800390910822e-37 1.298323798301280476e+02
1.110603638961317097e-37 1.298006097944650605e+02
1.122557777371433556e-37 1.297688436277699395e+02
1.134640585830985295e-37 1.297370813326152188e+02
1.146853449298142960e-37 1.297053229117126421e+02
1.159197767638258450e-37 1.296735683676614315e+02
1.171674955784345859e-37 1.296418177031382868e+02
1.184286443899234554e-37 1.296100709207677824e+02
1.197033677539524504e-37 1.295783280231930519e+02
1.209918117821266157e-37 1.295465890130635103e+02
1.222941241587427944e-37 1.295148538929885831e+02
1.236104541577199637e-37 1.294831226656424974e+02
1.249409526597063905e-37 1.294513953336014538e+02
1.262857721693766162e-37 1.294196718995648325e+02
1.276450668329106281e-37 1.293879523660737050e+02
1.290189924556613769e-37 1.293562367358537415e+02
1.304077065200161534e-37 1.293245250114125326e+02
1.318113682034445156e-37 1.292928171955000778e+02
1.332301383967462558e-37 1.292611132905896341e+02
1.346641797224919736e-37 1.292294132994577467e+02
1.361136565536619345e-37 1.291977172245427994e+02
1.375787350324896464e-37 1.291637614932198801e+02
1.390595830895023423e-37 1.291320735390023060e+02
1.405563704627723203e-37 1.291003895088414311e+02
1.420692687173714757e-37 1.290687093673833488e+02
1.435984512650351863e-37 1.290370330905151093e+02
1.451440933840422104e-37 1.290053606809132702e+02
1.467063722393018715e-37 1.289736921412092840e+02
1.482854669026642507e-37 1.289420274741047194e+02
1.498815583734445143e-37 1.289103666821974059e+02
1.514948295991679943e-37 1.288787097682140086e+02
1.531254654965432901e-37 1.288470567347183930e+02
1.547736529726541392e-37 1.288154075844623208e+02
1.564395809463863457e-37 1.287837623199758355e+02
1.581234403700806612e-37 1.287521209440355392e+02
1.598254242514188863e-37 1.287204834591376823e+02
1.615457276755494546e-37 1.286888498680845601e+02
1.632845478274473029e-37 1.286572201733380325e+02
1.650420840145140796e-37 1.286255943777254060e+02
1.668185376894266504e-37 1.285939724836744915e+02
1.686141124732241052e-37 1.285623544940382885e+02
1.704290141786506834e-37 1.285307404112106440e+02
1.722634508337450517e-37 1.284991302380694549e+02
1.741176327056834122e-37 1.284675239769742063e+02
1.759917723248843316e-37 1.284359216308288865e+02
1.778860845093653332e-37 1.284043232019588174e+02
1.798007863893694375e-37 1.283727286932924017e+02
1.817360974322515249e-37 1.283411381071219353e+02
1.836922394676327061e-37 1.283095514463673794e+02
1.856694367128304670e-37 1.282779686785063120e+02
1.876679157985547956e-37 1.282463897754876143e+02
1.896879057948887915e-37 1.282148147396609943e+02
1.917296382375436515e-37 1.281832435740006702e+02
1.937933471543959651e-37 1.281516762808820147e+02
1.958792690923167393e-37 1.281201128632444863e+02
1.979876431442799564e-37 1.280885533234897764e+02
2.001187109767723603e-37 1.280569976645222710e+02
2.022727168574917772e-37 1.280254458887690419e+02
2.044499076833440748e-37 1.279938979991004686e+02
2.066505330087469474e-37 1.279623539979692595e+02
2.088748450742298766e-37 1.279308138882116452e+02
2.111230988353504383e-37 1.278992776723048621e+02
2.133955519919162656e-37 1.278654931936631556e+02
2.156924650175212710e-37 1.278339650522990354e+02
2.180141011894058986e-37 1.278024408128214588e+02
2.203607266186298813e-37 1.277709204782053121e+02
2.227326102805783842e-37 1.277394040507503377e+02
2.251300240457911757e-37 1.277078915334225542e+02
2.275532427111227211e-37 1.276763829285386436e+02
2.300025440312448072e-37 1.276448782390311294e+02
2.324782087504778756e-37 1.276133774672413210e+02
2.349805206349754109e-37 1.275818806160676786e+02
2.375097665052478961e-37 1.275503876878771194e+02
2.400662362690364402e-37 1.275188986854870734e+02
2.426502229545478556e-37 1.274874135757969071e+02
2.452620227440362764e-37 1.274559323309878494e+02
2.479019350077574598e-37 1.274244549535399784e+02
2.505702623382808629e-37 1.273929814463136694e+02
2.532673105851714789e-37 1.273615118118142107e+02
2.559933888900521255e-37 1.273300460528674023e+02
2.587488097220317761e-37 1.272985841720042259e+02
2.615338889135269963e-37 1.272671261720164750e+02
2.643489456964609510e-37 1.272356720554599434e+02
2.671943027388520910e-37 1.272042218250925174e+02
2.700702861818047159e-37 1.271727754834949309e+02
2.729772256768854164e-37 1.271413330333914189e+02
2.759154544239143392e-37 1.271098944773877548e+02
2.788853092091546093e-37 1.270784598181740677e+02
2.818871304439132752e-37 1.270470290583812130e+02
2.849212622035656362e-37 1.270156022006653131e+02
2.879880522669872502e-37 1.269841792476830875e+02
2.910878521564231476e-37 1.269527602020552166e+02
2.942210171777774200e-37 1.269213450664642693e+02
2.973879064613365917e-37 1.268899338434973885e+02
3.005888830029399676e-37 1.268585265358616567e+02
3.038243137055802145e-37 1.268271231461103525e+02
3.070945694214644500e-37 1.267957236769763512e+02
3.104000249945198879e-37 1.267643281309781997e+02
3.137410593033560674e-37 1.267329365108731878e+02
3.171180553046986154e-37 1.267015488191472201e+02
3.205314000772816813e-37 1.266701650334149889e+02
3.239814848662130331e-37 1.266387851105950091e+02
3.274687051278258055e-37 1.266051680535502868e+02
3.309934605749993180e-37 1.265737961393052160e+02
3.345561552229814129e-37 1.265424280953885869e+02
3.381571974356949805e-37 1.265110639244645512e+02
3.417969999725424127e-37 1.264797036292176955e+02
3.454759800357238117e-37 1.264483472123372394e+02
3.491945593180500360e-37 1.264169946764733652e+02
3.529531640512845784e-37 1.263856460243411277e+02
3.567522250549967350e-37 1.263543012585560206e+02
3.605921777859394298e-37 1.263229603818587208e+02
3.644734623879699864e-37 1.262916233968305875e+02
3.683965237424915042e-37 1.262602903062367830e+02
3.723618115194540952e-37 1.262289611126251714e+02
3.763697802288934718e-37 1.261976358187862246e+02
3.804208892730246761e-37 1.261663144272332886e+02
3.845156029989077394e-37 1.261349969407822300e+02
3.886543907516628448e-37 1.261036833619123030e+02
3.928377269282757541e-37 1.260723736934638737e+02
3.970660910319710293e-37 1.260410679378830849e+02
4.013399677271700886e-37 1.260097660980353282e+02
4.056598468950526396e-37 1.259784681763321288e+02
4.100262236896986867e-37 1.259471741756641165e+02
4.144395985948521228e-37 1.259158840984090943e+02
4.189004774812842743e-37 1.258845979474826322e+02
4.234093716647739350e-37 1.258533157072734525e+02
4.279667979647240199e-37 1.258220373304934157e+02
4.325732787633906155e-37 1.257907628165245910e+02
4.372293420657687788e-37 1.257594921684000298e+02
4.419355215601093598e-37 1.257282253884739447e+02
4.466923566790878107e-37 1.256969624797768859e+02
4.515003926616445281e-37 1.256657034446775185e+02
4.563601806154702494e-37 1.256344482861716472e+02
4.612722775801848651e-37 1.256031970066536871e+02
4.662372465911830026e-37 1.255719496090854648e+02
4.712556567441653405e-37 1.255407060958863923e+02
4.763280832603797932e-37 1.255094664699839058e+02
4.814551075525434146e-37 1.254782307338224143e+02
4.866373172914951367e-37 1.254469988902955606e+02
4.918753064735516114e-37 1.254157709418729638e+02
4.971696754885877901e-37 1.253823167512692862e+02
5.025210311888655428e-37 1.253510968800966907e+02
5.079299869585803320e-37 1.253198809121711292e+02
5.133971627841792302e-37 1.252886688504661237e+02
5.189231853254205461e-37 1.252574606973190328e+02
5.245086879871983621e-37 1.252262564557227478e+02
5.301543109921555380e-37 1.251950561279962386e+02
5.358607014540554454e-37 1.251638597171277638e+02
5.416285134519656382e-37 1.251326672254512999e+02
5.474584081052261464e-37 1.251014786559211274e+02
5.533510536492226893e-37 1.250702940108963759e+02
5.593071255119934585e-37 1.250391132813106196e+02
5.653273063916345545e-37 1.250079364170194367e+02
5.714122863345638003e-37 1.249767634148051485e+02
5.775627628146109389e-37 1.249455942771441670e+02
5.837794408129581052e-37 1.249144290069578318e+02
5.900630328989583840e-37 1.248832676067472391e+02
5.964142593117982098e-37 1.248521100794002194e+02
6.028338480430652500e-37 1.248209564274425674e+02
6.093225349201868567e-37 1.247898066537274531e+02
6.158810636907671528e-37 1.247586607608073592e+02
6.225101861078472239e-37 1.247275187514998294e+02
6.292106620160678694e-37 1.246963806283823573e+02
6.359832594387592185e-37 1.246652463942394604e+02
6.428287546659856925e-37 1.246341160516731748e+02
6.497479323435113166e-37 1.246029896034334854e+02
6.567415855627511152e-37 1.245718670521480078e+02
6.638105159516710047e-37 1.245407484005319247e+02
6.709555337666661678e-37 1.245096336512389144e+02
6.781774579854483147e-37 1.244785228069495133e+02
6.854771164009033229e-37 1.244474158703425246e+02
6.928553457159878323e-37 1.244163128440643362e+02
7.003129916396283771e-37 1.243852137308184211e+02
7.078509089836524552e-37 1.243541185332177719e+02
7.154699617607831078e-37 1.243230272539907020e+02
7.231710232836573347e-37 1.242919398950412102e+02
7.309549762649418465e-37 1.242608564205551005e+02
7.388227129185052275e-37 1.242297768107504936e+02
7.467751350616790825e-37 1.241964815206391535e+02
7.548131542186415783e-37 1.241654099250026348e+02
7.629376917248798630e-37 1.241343422024758638e+02
7.711496788328130501e-37 1.241032783556843953e+02
7.794500568185255692e-37 1.240722183873972710e+02
7.878397770896531463e-37 1.240411623002653272e+02
7.963198012944501466e-37 1.240101100970232295e+02
8.048911014319978530e-37 1.239790617803472372e+02
8.135546599636336979e-37 1.239480173529370433e+02
8.223114699255555080e-37 1.239169768174941737e+02
8.311625350426388513e-37 1.238859401766848691e+02
8.401088698435027314e-37 1.238549074332352831e+02
8.491514997767776925e-37 1.238238785897771095e+02
8.582914613286621966e-37 1.237928536490620104e+02
8.675298021417199988e-37 1.237618326136879006e+02
8.768675811349546030e-37 1.237308154864307141e+02
8.863058686252038967e-37 1.236998022698540893e+02
8.958457464498013412e-37 1.236687929667596677e+02
9.054883080905955959e-37 1.236377875796768819e+02
9.152346587992818003e-37 1.236067861114322142e+02
9.250859157240787615e-37 1.235757885645208489e+02
9.350432080377978158e-37 1.235447949417943505e+02
9.451076770672497438e-37 1.235138052260693371e+02
9.552804764240859578e-37 1.234828193776036898e+02
9.655627721370179998e-37 1.234518373974088661e+02
9.759557427854632948e-37 1.234208592884505009e+02
9.864605796346562463e-37 1.233898850531816578e+02
9.970784867721700511e-37 1.233589146945929400e+02
1.007810681245953136e-36 1.233279482151030635e+02
1.018658393203819912e-36 1.232969856177272732e+02
1.029622866034445631e-36 1.232660269048510884e+02
1.040705356509905423e-36 1.232350720795113261e+02
1.051907134929706084e-36 1.232041211440678836e+02
1.063229485266410322e-36 1.231731741015589421e+02
1.074673705312800519e-36 1.231422309543584674e+02
1.086241106830624267e-36 1.231112917054695970e+02
1.097933015700974468e-36 1.230803563572912367e+02
1.109750772076238016e-36 1.230494249127926594e+02
1.121695730533730313e-36 1.230162884141154649e+02
1.133769260230950836e-36 1.229853650639599181e+02
1.145972745062507325e-36 1.229544456257100506e+02
1.158307583818766090e-36 1.229235301018139097e+02
1.170775190346155917e-36 1.228926184951979792e+02
1.183376993709250869e-36 1.228617108082763991e+02
1.196114438354562819e-36 1.228308070440001956e+02
1.208988984276095669e-36 1.227999072047492461e+02
1.222002107182715047e-36 1.227690112875639130e+02
1.235155298667286706e-36 1.227381192452012755e+02
1.248450066377634068e-36 1.227072310695815247e+02
1.261887934189375732e-36 1.226763467630899100e+02
1.275470442380564085e-36 1.226454663287898796e+02
1.289199147808262169e-36 1.226145897690819311e+02
1.303075624086983639e-36 1.225837170869944970e+02
1.317101461769050921e-36 1.225528482849531997e+02
1.331278268526935565e-36 1.225219833659521669e+02
1.345607669337502609e-36 1.224911223324424867e+02
1.360091306668295595e-36 1.224602651873835981e+02
1.374730840665788411e-36 1.224294119332517710e+02
1.389527949345662580e-36 1.223985625729719828e+02
1.404484328785174328e-36 1.223677171090458415e+02
1.419601693317528385e-36 1.223368755443639202e+02
1.434881775728409552e-36 1.223060378814530935e+02
1.450326327454584148e-36 1.222752041231693170e+02
1.465937118784641854e-36 1.222443742720647037e+02
1.481715939061939731e-36 1.222135483309608333e+02
1.497664596889666255e-36 1.221827263024349008e+02
1.513784920338177699e-36 1.221519081892747067e+02
1.530078757154522671e-36 1.221210939940815052e+02
1.546547974974221299e-36 1.220902837196092179e+02
1.563194461535369723e-36 1.220594773684851049e+02
1.580020124894980015e-36 1.220286749434274896e+02
1.597026893647717577e-36 1.219978764444878720e+02
1.614216717146948132e-36 1.219670818252728992e+02
1.631591565728162483e-36 1.219362910698776972e+02
1.649153430934852523e-36 1.219055041810217972e+02
1.666904325746750645e-36 1.218747211614760317e+02
1.684846284810592901e-36 1.218417436516147063e+02
1.702981364673322742e-36 1.218109686557495337e+02
1.721311644017799789e-36 1.217801975374823087e+02
1.739839223901099871e-36 1.217494302996963285e+02
1.758566227995301045e-36 1.217186669449749132e+02
1.777494802830939730e-36 1.216879074761671546e+02
1.796627118043036354e-36 1.216571518958815261e+02
1.815965366619766709e-36 1.216264002069324306e+02
1.835511765153863877e-36 1.215956524119535089e+02
1.855268554096647468e-36 1.215649085137249301e+02
1.875237998014866292e-36 1.215341685149053745e+02
1.895422385850251541e-36 1.215034324182408056e+02
1.915824031181864010e-36 1.214727002264143891e+02
1.936445272491320230e-36 1.214419719421386645e+02
1.957288473430789578e-36 1.214112475681212544e+02
1.978356023093961835e-36 1.213805271070403933e+02
1.999650336289871270e-36 1.213498105616289422e+02
2.021173853819672109e-36 1.213190979345304328e+02
2.042929042756449272e-36 1.212883892285030356e+02
2.064918396727949775e-36 1.212576844461562189e+02
2.087144436202453287e-36 1.212269835889781291e+02
2.109609708777653563e-36 1.211962866141109885e+02
2.132316789472652310e-36 1.211655935018820145e+02
2.155268281023154686e-36 1.211349042548980179e+02
2.178466814179754521e-36 1.211042188760614806e+02
2.201915048009516726e-36 1.210735373679459457e+02
2.225615670200750316e-36 1.210428597334784371e+02
2.249571397371053892e-36 1.210121859751977240e+02
2.273784975378748863e-36 1.209815160960561400e+02
2.298259179637562408e-36 1.209508500985582486e+02
2.322996815434796395e-36 1.209201879856808688e+02
2.348000718252858635e-36 1.208895297598951402e+02
2.373273754094248357e-36 1.208588754242020116e+02
2.398818819810107474e-36 1.208282249810383462e+02
2.424638843432241777e-36 1.207975784334307008e+02
2.450736784508719285e-36 1.207669357837811646e+02
2.477115634443145983e-36 1.207341087023499426e+02
2.503778416837494006e-36 1.207034741361341617e+02
2.530728187838721130e-36 1.206728434763214750e+02
2.557968036489054631e-36 1.206422167257497762e+02
2.585501085080036726e-36 1.206115938869854887e+02
2.613330489510466562e-36 1.205809749628924550e+02
2.641459439648071060e-36 1.205503599560027794e+02
2.669891159695191575e-36 1.205197488692052872e+02
2.698628908558324355e-36 1.204891417049972233e+02
2.727675980221639076e-36 1.204585384658429916e+02
2.757035704124600405e-36 1.204279391131615569e+02
2.786711445543529884e-36 1.203973436232061687e+02
2.816706605977398468e-36 1.203667519984717131e+02
2.847024623537689013e-36 1.203361642419903603e+02
2.877668973342457019e-36 1.203055803562226771e+02
2.908643167914712882e-36 1.202750003442256599e+02
2.939950757584966995e-36 1.202444242084255421e+02
2.971595330898238020e-36 1.202138519519018445e+02
3.003580515025354293e-36 1.201832835770545529e+02
3.035909976178679322e-36 1.201527190869642112e+02
3.068587420032406378e-36 1.201221584840448315e+02
3.101616592147236081e-36 1.200916017713420985e+02
3.135001278399765743e-36 1.200610489512954615e+02
3.168745305416409374e-36 1.200305000269153197e+02
3.202852541011981671e-36 1.199999550006668159e+02
3.237326894633107006e-36 1.199694138755257597e+02
3.272172317806246958e-36 1.199388766539819926e+02
3.307392804590704532e-36 1.199083433389775308e+02
3.342992392036399927e-36 1.198778139330268715e+02
3.378975160646580236e-36 1.198472884390372997e+02
3.415345234845600705e-36 1.198167668595490767e+02
3.452106783451599838e-36 1.197862491974345858e+02
3.489264020154404423e-36 1.197557354552594830e+02
3.526821203998486755e-36 1.197252256358610509e+02
3.564782639871108363e-36 1.196947197393881339e+02
3.603152678995836660e-36 1.196642177219750067e+02
3.641935719431199977e-36 1.196337195684510846e+02
3.681136206574879238e-36 1.196010472663140263e+02
3.720758633673222442e-36 1.195705571255248145e+02
3.760807542336229626e-36 1.195400708570060289e+02
3.801287523058204757e-36 1.195095884637929800e+02
3.842203215743837346e-36 1.194791099483775554e+02
3.883559310240116707e-36 1.194486353137606471e+02
3.925360546873861016e-36 1.194181645624592960e+02
3.967611716995026235e-36 1.193876976974402311e+02
4.010317663525985320e-36 1.193572347212449927e+02
4.053483281516540503e-36 1.193267756368058343e+02
4.097113518705083613e-36 1.192963204466898048e+02
4.141213376085686585e-36 1.192658691537942701e+02
4.185787908481287878e-36 1.192354217607113753e+02
4.230842225123171253e-36 1.192049782703035987e+02
4.276381490236499696e-36 1.191745386851889634e+02
4.322410923632339485e-36 1.191441030081953301e+02
4.368935801305924489e-36 1.191136712419651218e+02
4.415961456041369856e-36 1.190832433892920079e+02
4.463493278023010811e-36 1.190528194528433801e+02
4.511536715453140052e-36 1.190223994353787731e+02
4.560097275176577404e-36 1.189919833395901350e+02
4.609180523311845882e-36 1.189615711682029655e+02
4.658792085889124537e-36 1.189311629155655368e+02
4.708937649495199284e-36 1.189007585335231170e+02
4.759622961925235950e-36 1.188703580162909077e+02
4.810853832841555302e-36 1.188399613665933572e+02
4.862636134439656612e-36 1.188095685872641383e+02
4.914975802121178385e-36 1.187791796809922573e+02
4.967878835174337478e-36 1.187487946506368530e+02
5.021351297461530566e-36 1.187184134988530388e+02
5.075399318114345175e-36 1.186880362285243962e+02
5.130029092236199457e-36 1.186576628422711082e+02
5.185246881612316696e-36 1.186272933430025631e+02
5.241059015427571111e-36 1.185969277333039997e+02
5.297471890991910943e-36 1.185665660161095900e+02
5.354491974473577998e-36 1.185362081939702250e+02
5.412125801640392924e-36 1.185036862815936445e+02
5.470379978608765453e-36 1.184733365367795415e+02
5.529261182601017597e-36 1.184429906955515150e+02
5.588776162710692410e-36 1.184126487606554718e+02
5.648931740676099534e-36 1.183823107348069215e+02
5.709734811662356798e-36 1.183519766207756874e+02
5.771192345051591770e-36 1.183216464212435426e+02
5.833311385241908638e-36 1.182913201390056912e+02
5.896099052454781650e-36 1.182609977767086207e+02
5.959562543551137049e-36 1.182306793371728446e+02
6.023709132856393435e-36 1.182003648230104886e+02
6.088546172994126488e-36 1.181700542192112096e+02
6.154081095728960726e-36 1.181397474806195191e+02
6.220321412818366258e-36 1.181094446075634039e+02
6.287274716873614430e-36 1.180791456026532416e+02
6.354948682230187703e-36 1.180488504688528337e+02
6.423351065827287635e-36 1.180185592087380968e+02
6.492489708097071710e-36 1.179882718252971756e+02
6.562372533863298313e-36 1.179579883210722926e+02
6.633007553249616368e-36 1.179277086990763053e+02
6.704402862597848445e-36 1.178974329618168468e+02
6.776566645395849050e-36 1.178671611123316296e+02
6.849507173215659737e-36 1.178368931530934702e+02
6.923232806661545433e-36 1.178066290871657600e+02
6.997751996328248739e-36 1.177763689169865415e+02
7.073073283769764243e-36 1.177461126456415741e+02
7.149205302478218542e-36 1.177158602755405212e+02
7.226156778873605709e-36 1.176856118097742012e+02
7.303936533303969256e-36 1.176553672507633195e+02
7.382553481056345987e-36 1.176251266015641193e+02
7.462016633378803157e-36 1.175948898646233545e+02
7.542335098513157336e-36 1.175646570429619260e+02
7.623518082739130038e-36 1.175344281390513004e+02
7.705574891429533845e-36 1.175042031558783577e+02
7.788514930116796400e-36 1.174739820959396042e+02
7.872347705571211156e-36 1.174416067457393211e+02
7.957082826890436452e-36 1.174113938215431148e+02
8.042730006601072820e-36 1.173811847986111445e+02
8.129299061771872158e-36 1.173509796372469225e+02
8.216799915138907525e-36 1.173207783396503316e+02
8.305242596243116501e-36 1.172905809089192957e+02
8.394637242579712965e-36 1.172603873475219558e+02
8.484994100760339931e-36 1.172301976585777794e+02
8.576323527687485036e-36 1.172000118445288734e+02
8.668635991741535533e-36 1.171698299084967090e+02
8.761942073980864344e-36 1.171396518529358701e+02
8.856252469354455390e-36 1.171094776809332814e+02
8.951577987927948875e-36 1.170793073949689926e+02
9.047929556122656157e-36 1.170491409980946713e+02
9.145318217967874303e-36 1.170189784928157621e+02
9.243755136366946661e-36 1.169888198821489169e+02
9.343251594376691278e-36 1.169586651686245915e+02
9.443818996500619437e-36 1.169285143552252890e+02
9.545468869996322527e-36 1.168983674445058369e+02
9.648212866196543465e-36 1.168682244394146750e+02
9.752062761844865467e-36 1.168380853425313575e+02
9.857030460445506338e-36 1.168079501567695075e+02
9.963127993627643244e-36 1.167778188847339749e+02
1.007036752252469562e-35 1.167476915293036654e+02
1.017876133916803697e-35 1.167175680931084116e+02
1.028832186789613927e-35 1.166874485789924307e+02
1.039906166677858722e-35 1.166573329896104667e+02
1.051099342905542221e-35 1.166272213277516130e+02
1.062412998459228361e-35 1.165971135579543585e+02
1.073848430135074608e-35 1.165670096482852358e+02
1.085406948687495809e-35 1.165369096015210744e+02
1.097089878979396153e-35 1.165068134204759929e+02
1.108898560134018689e-35 1.164767211079520024e+02
1.120834345688459979e-35 1.164466326667283198e+02
1.132898603748790946e-35 1.164165480996319531e+02
1.145092717146894437e-35 1.163843189370939513e+02
1.157418083598958440e-35 1.163542424038436991e+02
1.169876115865675580e-35 1.163241697531852452e+02
1.182468241914200638e-35 1.162941009880625245e+02
1.195195905081799653e-35 1.162640361111134837e+02
1.208060564241312506e-35 1.162339751252468147e+02
1.221063693968362543e-35 1.162039180331254045e+02
1.234206784710364313e-35 1.161738648376239809e+02
1.247491342957386732e-35 1.161438155414300155e+02
1.260918891414801658e-35 1.161137701473835904e+02
1.274490969177845890e-35 1.160837286581970602e+02
1.288209131908024183e-35 1.160536910766758893e+02
1.302074952011410975e-35 1.160236574055575005e+02
1.316090018818909934e-35 1.159936276476125130e+02
1.330255938768396184e-35 1.159636018056032469e+02
1.344574335588875678e-35 1.159335798822663151e+02
1.359046850486590605e-35 1.159035618803880823e+02
1.373675142333125094e-35 1.158735478026707710e+02
1.388460887855576971e-35 1.158435376503368417e+02
1.403405781828715371e-35 1.158135313778516888e+02
1.418511537269268554e-35 1.157835289654750710e+02
1.433779885632261187e-35 1.157535304159119107e+02
1.449212577009464184e-35 1.157235357320968774e+02
1.464811380330025792e-35 1.156935449167001622e+02
1.480578083563193041e-35 1.156635579726814456e+02
1.496514493923285268e-35 1.156335749026761306e+02
1.512622438076826966e-35 1.156035957096686957e+02
1.528903762351911596e-35 1.155736203962595710e+02
1.545360332949862095e-35 1.155436489654588428e+02
1.561994036159103640e-35 1.155136814198321531e+02
1.578806778571405815e-35 1.154837177624137041e+02
1.595800487300407320e-35 1.154537579957353444e+02
1.612977110202490838e-35 1.154238021228557756e+02
1.630338616100084244e-35 1.153938501462725270e+02
1.647886995007292729e-35 1.153617630699020822e+02
1.665624258358033431e-35 1.153318191734627902e+02
1.683552439236575025e-35 1.153018791819592650e+02
1.701673592610559505e-35 1.152719430982602375e+02
1.719989795566581540e-35 1.152420109250281399e+02
1.738503147548229973e-35 1.152120826651569558e+02
1.757215770596765205e-35 1.151821583212739313e+02
1.776129809594336513e-35 1.151522378962979047e+02
1.795247432509818396e-35 1.151223213928211635e+02
1.814570830647338678e-35 1.150924087815701000e+02
1.834102218897435531e-35 1.150625000333102292e+02
1.853843835990917202e-35 1.150325951510755544e+02
1.873797944755506228e-35 1.150026941374533749e+02
1.893966832375168705e-35 1.149727969955027334e+02
1.914352810652312778e-35 1.149429037277759136e+02
1.934958216272756907e-35 1.149130143373568131e+02
1.955785411073549716e-35 1.148831288267636950e+02
1.976836782313726402e-35 1.148532471991043877e+02
1.998114742947898808e-35 1.148233694568628067e+02
2.019621731902871340e-35 1.147934956031704559e+02
2.041360214357180347e-35 1.147636256404807682e+02
2.063332682023640632e-35 1.147337595719303351e+02
2.085541653434991570e-35 1.147038973999849389e+02
2.107989674232529499e-35 1.146740391277458855e+02
2.130679317457936744e-35 1.146441847577038828e+02
2.153613183848193677e-35 1.146143342929254203e+02
2.176793902133656658e-35 1.145844877359265297e+02
2.200224129339419474e-35 1.145546450897386848e+02
2.223906551089810465e-35 1.145248063569028147e+02
2.247843881916274974e-35 1.144949715404155484e+02
2.272038865568497183e-35 1.144651406428427265e+02
2.296494275328878681e-35 1.144353136671467439e+02
2.321212914330461419e-35 1.144054906159180263e+02
2.346197615878177460e-35 1.143756714747112539e+02
2.371451243773655369e-35 1.143437266854963497e+02
2.396976692643455235e-35 1.143139155538836178e+02
2.422776888270836013e-35 1.142841082923310267e+02
2.448854787931164509e-35 1.142543049033182854e+02
2.475213380730827023e-35 1.142245053900045235e+02
2.501855687949900772e-35 1.141947097548819130e+02
2.528784763388433275e-35 1.141649180010754350e+02
2.556003693716458000e-35 1.141351301311017750e+02
2.583515598827844355e-35 1.141053461480507139e+02
2.611323632197846785e-35 1.140755660544644741e+02
2.639430981244618654e-35 1.140457898533979488e+02
2.667840867694536418e-35 1.140160175474177890e+02
2.696556547951456494e-35 1.139862491395442987e+02
2.725581313470029940e-35 1.139564846323693672e+02
2.754918491132908128e-35 1.139267240288786240e+02
2.784571443632138249e-35 1.138969673316880460e+02
2.814543569854573853e-35 1.138672145437490002e+02
2.844838305271443127e-35 1.138374656677027446e+02
2.875459122332181848e-35 1.138077207064648064e+02
2.906409530862391478e-35 1.137779796627020659e+02
2.937693078466200903e-35 1.137482425392954895e+02
2.969313350932874128e-35 1.137185093389362436e+02
3.001273972647795965e-35 1.136887800644710325e+02
3.033578607007967736e-35 1.136590547093632324e+02
3.066230956841844084e-35 1.136293332249042578e+02
3.099234764833822003e-35 1.135996156059370890e+02
3.132593813953206743e-35 1.135699018553092685e+02
3.166311927887799994e-35 1.135401919758547677e+02
3.200392971482239179e-35 1.135104859703869522e+02
3.234840851180924817e-35 1.134807838417649180e+02
3.269659515475849198e-35 1.134510855927669724e+02
3.304852955359152644e-35 1.134213912262767820e+02
3.340425204780551690e-35 1.133917007450382783e+02
3.376380341109787245e-35 1.133620141519594142e+02
3.412722485603902446e-35 1.133302114056990604e+02
3.449455803879700326e-35 1.133005328755165806e+02
3.486584506391186187e-35 1.132708582420294334e+02
3.524112848912148635e-35 1.132411875081438950e+02
3.562045133024026269e-35 1.132115206765804061e+02
3.600385706608933344e-35 1.131818577502111509e+02
3.639138964347995148e-35 1.131521987317809845e+02
3.678309348225145977e-35 1.131225436241272604e+02
3.717901348036196726e-35 1.130928924300192620e+02
3.757919501903537212e-35 1.130632451522600945e+02
3.798368396796279705e-35 1.130336017936442090e+02
3.839252669055985332e-35 1.130039623569392262e+02
3.880577004928178085e-35 1.129743268449641960e+02
3.922346141099396266e-35 1.129446952604529315e+02
3.964564865240206863e-35 1.129150675906750081e+02
4.007238016553940723e-35 1.128854437859754398e+02
4.050370486331336657e-35 1.128558238450391258e+02
4.093967218511282140e-35 1.128262077706035882e+02
4.138033210247391313e-35 1.127965955656351298e+02
4.182573512480885909e-35 1.127669872328367404e+02
4.227593230519500053e-35 1.127373827751995918e+02
4.273097524622629171e-35 1.127077821953915020e+02
4.319091610592896748e-35 1.126781854964286111e+02
4.365580760373899982e-35 1.126485926809439775e+02
4.412570302654580680e-35 1.126190037519781981e+02
4.460065623479973385e-35 1.125894187121298700e+02
4.508072166868526348e-35 1.125598375644641891e+02
4.556595435436199043e-35 1.125302603115452769e+02
4.605640991027076946e-35 1.125006869564625447e+02
4.655214455350977727e-35 1.124711175017458089e+02
4.705321510627783195e-35 1.124415519505089947e+02
4.755967900238704924e-35 1.124119903052471159e+02
4.807159429384702734e-35 1.123824325690981851e+02
4.858901965751776454e-35 1.123507679068587635e+02
4.911201440183632377e-35 1.123212182766139335e+02
4.964063847361446438e-35 1.122916725639894366e+02
5.017495246490942217e-35 1.122621307716435837e+02
5.071501761997020572e-35 1.122325929025263775e+02
5.126089584225624441e-35 1.122030589592616678e+02
5.181264970153405985e-35 1.121735289223176437e+02
5.237034244104862503e-35 1.121440027470650023e+02
5.293403798477201978e-35 1.121144804350737019e+02
5.350380094473162777e-35 1.120849619889699937e+02
5.407969662841478522e-35 1.120554474118515600e+02
5.466179104625568670e-35 1.120259367063092952e+02
5.525015091920109458e-35 1.119964298754656511e+02
5.584484368635755726e-35 1.119669269218774588e+02
5.644593751272261630e-35 1.119374278486910015e+02
5.705350129699666686e-35 1.119079326584286207e+02
5.766760467948143715e-35 1.118784413542597207e+02
5.828831805006189019e-35 1.118489539386765728e+02
5.891571255627383581e-35 1.118194704148534271e+02
5.954986011146031050e-35 1.117899907852946910e+02
6.019083340301302598e-35 1.117605150531393292e+02
6.083870590070519430e-35 1.117310432209158932e+02
6.149355186511223344e-35 1.117015752917295544e+02
6.215544635612319719e-35 1.116721112681333778e+02
6.282446524154551665e-35 1.116426511531970078e+02
6.350068520579969625e-35 1.116131949494987055e+02
6.418418375871033624e-35 1.115837426600737103e+02
6.487503924438996425e-35 1.115542942875245700e+02
6.557333085021835941e-35 1.115248498348514374e+02
6.627913861592043729e-35 1.114954093046823260e+02
6.699254344273985194e-35 1.114659726999819611e+02
6.771362710271167195e-35 1.114365399973078041e+02
6.844247224803650396e-35 1.114071111560540999e+02
6.917916242055273877e-35 1.113755845421586201e+02
6.992378206131371936e-35 1.113461637070295183e+02
7.067641652026590753e-35 1.113167467415448044e+02
7.143715206603133096e-35 1.112873336482388424e+02
7.220607589579725101e-35 1.112579244302782797e+02
7.298327614530930924e-35 1.112285190902220791e+02
7.376884189897523012e-35 1.111991176312027676e+02
7.456286320007533823e-35 1.111697200558034382e+02
7.536543106108279768e-35 1.111403263671212187e+02
7.617663747409716611e-35 1.111109365677647389e+02
7.699657542138705093e-35 1.110815506607963243e+02
7.782533888604941578e-35 1.110521686488491042e+02
7.866302286278157060e-35 1.110227905349501469e+02
7.950972336876882840e-35 1.109934163217576071e+02
8.036553745469196600e-35 1.109640460122640633e+02
8.123056321584944252e-35 1.109346796091515159e+02
8.210489980340298213e-35 1.109053171153780539e+02
8.298864743574175262e-35 1.108759585336508735e+02
8.388190740996893521e-35 1.108466038668927780e+02
8.478478211351430994e-35 1.108172531178357900e+02
8.569737503586814176e-35 1.107879062893676831e+02
8.661979078044513402e-35 1.107585633842450790e+02
8.755213507657355296e-35 1.107292244022304146e+02
8.849451479161338253e-35 1.106998892970928097e+02
8.944703794320749732e-35 1.106705580547429548e+02
9.040981371166082899e-35 1.106412306780568571e+02
9.138295245245660259e-35 1.106119071698897471e+02
9.236656570890488557e-35 1.105825875331427000e+02
9.336076622492697729e-35 1.105532717706356323e+02
9.436566795798035392e-35 1.105239598852943601e+02
9.538138609211844899e-35 1.104946518799041826e+02
9.640803705119536188e-35 1.104653477574152305e+02
9.744573851220963566e-35 1.104339547952840519e+02
9.849460941879193654e-35 1.104046587249304281e+02
9.955476999484054792e-35 1.103753665461405831e+02
1.006263417582994297e-34 1.103460782618631271e+02
1.017094475350888818e-34 1.103167938748589449e+02
1.028042114731832739e-34 1.102875133880417167e+02
1.039107590568402672e-34 1.102582368041972387e+02
1.050292171209861690e-34 1.102289641262044455e+02
1.061597138657516243e-34 1.101996953568733062e+02
1.073023788711683152e-34 1.101704304990484644e+02
1.084573431120208941e-34 1.101411695555638772e+02
1.096247389728584496e-34 1.101119125292298975e+02
1.108047002631711695e-34 1.100826594229051807e+02
1.119973622327251470e-34 1.100534102393645810e+02
1.132028615870673022e-34 1.100241649814918503e+02
1.144213365031940276e-34 1.099949236330443370e+02
1.156529266453881521e-34 1.099656861484494641e+02
1.168977731812300423e-34 1.099364525280620626e+02
1.181560187977757828e-34 1.099072227748877850e+02
1.194278077179146464e-34 1.098779968916681611e+02
1.207132857168993306e-34 1.098487748814332150e+02
1.220126001390538809e-34 1.098195567468903704e+02
1.233258999146650288e-34 1.097903424910938526e+02
1.246533355770502748e-34 1.097611321167159559e+02
1.259950592798146262e-34 1.097319256268355758e+02
1.273512248142898731e-34 1.097027230240902043e+02
1.287219876271613226e-34 1.096735243115835914e+02
1.301075048382875910e-34 1.096443294919182989e+02
1.315079352587090511e-34 1.096151385682218518e+02
1.329234394088498734e-34 1.095859515430627624e+02
1.343541795369198823e-34 1.095567684195930838e+02
1.358003196375088309e-34 1.095275892003462985e+02
1.372620254703864139e-34 1.094963300871558971e+02
1.387394645795009637e-34 1.094671589647224437e+02
1.402328063121823663e-34 1.094379917553489463e+02
1.417422218385560626e-34 1.094088284619982545e+02
1.432678841711594515e-34 1.093796690873672190e+02
1.448099681847759428e-34 1.093505136344429332e+02
1.463686506364783404e-34 1.093213621058875873e+02
1.479441101858877569e-34 1.092922145036384904e+02
1.495365274156549032e-34 1.092630707849924221e+02
1.511460848521555835e-34 1.092339309290712919e+02
1.527729669864151712e-34 1.092047949385388677e+02
1.544173602952541979e-34 1.091756628165301493e+02
1.560794532626612555e-34 1.091465345656740311e+02
1.577594364014006735e-34 1.091174101891300694e+02
1.594575022748459063e-34 1.090882896894922567e+02
1.611738455190546883e-34 1.090591730699444071e+02
1.629086628650773823e-34 1.090300603330463218e+02
1.646621531615052130e-34 1.090009514820041403e+02
1.664345173972661500e-34 1.089718465193471957e+02
1.682259587246586646e-34 1.089427454482873827e+02
1.700366824826411762e-34 1.089136482713652754e+02
1.718668962203668139e-34 1.088845549917570423e+02
1.737168097209716216e-34 1.088554656120284250e+02
1.755866350256240305e-34 1.088263801353207469e+02
1.774765864578253152e-34 1.087972985642240360e+02
1.793868806479794428e-34 1.087682209018446144e+02
1.813177365582221808e-34 1.087391471507974927e+02
1.832693755075175021e-34 1.087100773141539491e+02
1.852420211970291995e-34 1.086810113945530674e+02
1.872358997357579384e-34 1.086519493950316928e+02
1.892512396664619422e-34 1.086228913182533375e+02
1.912882719918516264e-34 1.085917620209643673e+02
1.933472302010658557e-34 1.085627120791952365e+02
1.954283502964388921e-34 1.085336660502666177e+02
1.975318708205470197e-34 1.085046238841795940e+02
1.996580328835549052e-34 1.084755855801817717e+02
2.018070801908502743e-34 1.084465511415173040e+02
2.039792590709763129e-34 1.084175205707616811e+02
2.061748185038704739e-34 1.083884938711237851e+02
2.083940101493984002e-34 1.083594710452035770e+02
2.106370883762039178e-34 1.083304520961750228e+02
2.129043102908634682e-34 1.083014370266627111e+02
2.151959357673544719e-34 1.082724258398053365e+02
2.175122274768468625e-34 1.082434185382523566e+02
2.198534509178062002e-34 1.082144151251072941e+02
2.222198744464299188e-34 1.081854156030444045e+02
2.246117693074052028e-34 1.081564199751320245e+02
2.270294096649976030e-34 1.081274282440687244e+02
2.294730726344808676e-34 1.080984404128880669e+02
2.319430383138952887e-34 1.080694564843133065e+02
2.344395898161579552e-34 1.080404764613429762e+02
2.369630133015114422e-34 1.080115003467249011e+02
2.395135980103223972e-34 1.079825281434225985e+02
2.420916362962395170e-34 1.079535598542083079e+02
2.446974236596983852e-34 1.079245954820109290e+02
2.473312587817970331e-34 1.078956350296266749e+02
2.499934435585297364e-34 1.078666784999500692e+02
2.526842831353883275e-34 1.078377258958016540e+02
2.554040859423433408e-34 1.078087772190895635e+02
2.581531637291947247e-34 1.077798324253369486e+02
2.609318316013028578e-34 1.077508914910702629e+02
2.637404080557121824e-34 1.077219544192377896e+02
2.665792150176515059e-34 1.076930212127060855e+02
2.694485778774396640e-34 1.076620256412518586e+02
2.723488255277798682e-34 1.076331004507007378e+02
2.752802904014557810e-34 1.076041791344855056e+02
2.782433085094412486e-34 1.075752616953635226e+02
2.812382194794082978e-34 1.075463481363653528e+02
2.842653665946615345e-34 1.075174384602729276e+02
2.873250968334838064e-34 1.074885326700812840e+02
2.904177609089048461e-34 1.074596307685973500e+02
2.935437133089069223e-34 1.074307327587808203e+02
2.967033123370498374e-34 1.074018386434635772e+02
2.998969201535470014e-34 1.073729484255703426e+02
3.031249028167741954e-34 1.073440621079567023e+02
3.063876303252250918e-34 1.073151796935130591e+02
3.096854766599280310e-34 1.072863011851192141e+02
3.130188198273049362e-34 1.072574265856308244e+02
3.163880419025058103e-34 1.072285558979521056e+02
3.197935290732002533e-34 1.071996891249035571e+02
3.232356716838402422e-34 1.071708262694139364e+02
3.267148642804090975e-34 1.071419673342689833e+02
3.302315056556373061e-34 1.071131123224216992e+02
3.337859988947199697e-34 1.070842612366229929e+02
3.373787514215163767e-34 1.070554140623028871e+02
3.410101750452467936e-34 1.070265707491875702e+02
3.446806860077018290e-34 1.069977312967388059e+02
3.483907050309453393e-34 1.069688957077140969e+02
3.521406573655450882e-34 1.069400639852182024e+02
3.559309728393131984e-34 1.069112361319731690e+02
3.597620859065707642e-34 1.068824121511083831e+02
3.636344356979533042e-34 1.068535920453113732e+02
3.675484660707362690e-34 1.068247758177353575e+02
3.715046256597186659e-34 1.067959634710331329e+02
3.755033679286431170e-34 1.067650974096833068e+02
3.795451512221698862e-34 1.067362931115281981e+02
3.836304388184206535e-34 1.067074927032686276e+02
3.877596989820718956e-34 1.066786961878675299e+02
3.919334050180362320e-34 1.066499035681404166e+02
3.961520353257100118e-34 1.066211148470754040e+02
4.004160734538057023e-34 1.065923300274532437e+02
4.047260081557846437e-34 1.065635491122858980e+02
4.090823334458701582e-34 1.065347721043193729e+02
4.134855486556805686e-34 1.065059990065899171e+02
4.179361584914604892e-34 1.064772298218088196e+02
4.224346730919275795e-34 1.064484645530365867e+02
4.269816080867537474e-34 1.064197032029494636e+02
4.315774846556589084e-34 1.063909457746323710e+02
4.362228295881576681e-34 1.063621922581793626e+02
4.409181753439377188e-34 1.063334426074424073e+02
4.456640601138875679e-34 1.063046968200799682e+02
4.504610278817942106e-34 1.062759548992975311e+02
4.553096284866855166e-34 1.062472168477350891e+02
4.602104176858626603e-34 1.062184826686220447e+02
4.651639572185990744e-34 1.061897523645638444e+02
4.701708148705235458e-34 1.061610259388129407e+02
4.752315645387107175e-34 1.061323033939434310e+02
4.803467862974517124e-34 1.061035847332132391e+02
4.855170664647530332e-34 1.060748699592078736e+02
4.907429976695373075e-34 1.060461590751500864e+02
4.960251789195677759e-34 1.060174520836491894e+02
5.013642156701161929e-34 1.059887489878930467e+02
5.067607198933572073e-34 1.059600497905160239e+02
5.122153101485098331e-34 1.059313544946705576e+02
5.177286116527479070e-34 1.059006138674356094e+02
5.233012563528522494e-34 1.058719266621732658e+02
5.289338829976561871e-34 1.058432433673348498e+02
5.346271372112562130e-34 1.058145639855493840e+02
5.403816715670095948e-34 1.057858885199768793e+02
5.461981456623451867e-34 1.057572169732121523e+02
5.520772261943547757e-34 1.057285493484391168e+02
5.580195870362233746e-34 1.056998856482178013e+02
5.640259093144644255e-34 1.056712258658330370e+02
5.700968814869871940e-34 1.056425699524466921e+02
5.762331994220219288e-34 1.056139179039981144e+02
5.824355664778666932e-34 1.055852697231001258e+02
5.887046935835212985e-34 1.055566254130017114e+02
5.950412993201693366e-34 1.055279849763404059e+02
6.014461100035391045e-34 1.054993484163290844e+02
6.079198597671671950e-34 1.054707157356304776e+02
6.144632906465327681e-34 1.054420869374219905e+02
6.210771526641234838e-34 1.054134620243909382e+02
6.277622039153993981e-34 1.053848409996795681e+02
6.345192106556823628e-34 1.053562238659992687e+02
6.413489473879983836e-34 1.053276106264576271e+02
6.482521969518381260e-34 1.052990012837905454e+02
6.552297506129009990e-34 1.052703958410695719e+02
6.622824081537859533e-34 1.052417943010557195e+02
6.694109779656586720e-34 1.052131966667858478e+02
6.766162771409243207e-34 1.051846029410447727e+02
6.838991315668695051e-34 1.051560131268341536e+02
6.912603760203404920e-34 1.051274272269635759e+02
6.987008542634217716e-34 1.050988452443994703e+02
7.062214191401432700e-34 1.050702671819755238e+02
7.138229326742497405e-34 1.050396521828388074e+02
7.215062661679917065e-34 1.050110822500189016e+02
7.292723003020098859e-34 1.049825162385028534e+02
7.371219252362752939e-34 1.049539540982680847e+02
7.450560407121140172e-34 1.049253958217665996e+02
7.530755561553536945e-34 1.048968414121680865e+02
7.611813907805453464e-34 1.048682908722152405e+02
7.693744736963419778e-34 1.048397442050422370e+02
7.776557440119881952e-34 1.048112014134167964e+02
7.860261509449562477e-34 1.047826625004377803e+02
7.944866539297631302e-34 1.047541274688967974e+02
8.030382227279250449e-34 1.047255963218579780e+02
8.116818375391293601e-34 1.046970690621370608e+02
8.204184891135808750e-34 1.046685456927635300e+02
8.292491788655562599e-34 1.046400262165770272e+02
8.381749189882051588e-34 1.046115106365715945e+02
8.471967325695509152e-34 1.045829989556115720e+02
8.563156537097754214e-34 1.045544911766563700e+02
8.655327276397443027e-34 1.045259873025942454e+02
8.748490108408039089e-34 1.044974873363490673e+02
8.842655711658971560e-34 1.044689912808340466e+02
8.937834879619412534e-34 1.044404991389376676e+02
9.034038521935641383e-34 1.044120109135976975e+02
9.131277665681445332e-34 1.043835266076671786e+02
9.229563456621990782e-34 1.043550462241081362e+02
9.328907160491562212e-34 1.043265697657393360e+02
9.429320164284652075e-34 1.042980972355462939e+02
9.530813977561347639e-34 1.042696286161067292e+02
9.633400233766510143e-34 1.042411638590228335e+02
9.737090691563131157e-34 1.042127029645724292e+02
9.841897236180310884e-34 1.041822134389410053e+02
9.947831880775485509e-34 1.041537605552461088e+02
1.005490676781131071e-33 1.041253115433743517e+02
1.016313417044766317e-33 1.040968664062243505e+02
1.027252649394818708e-33 1.040684251467856711e+02
1.038309627710241021e-33 1.040399877679811169e+02
1.049485619366288911e-33 1.040115542727648972e+02
1.060781905379780236e-33 1.039831246640843716e+02
1.072199780555950184e-33 1.039546989448585492e+02
1.083740553636839230e-33 1.039262771180591614e+02
1.095405547451326500e-33 1.038978591865700167e+02
1.107196099066746088e-33 1.038694451533867777e+02
1.119113559942133891e-33 1.038410350213586071e+02
1.131159296083158501e-33 1.038126287935056098e+02
1.143334688198670122e-33 1.037842264726411798e+02
1.155641131858981269e-33 1.037558280618099644e+02
1.168080037655823308e-33 1.037274335637903420e+02
1.180652831364018536e-33 1.036990429816510044e+02
1.193360954104931583e-33 1.036706563181357268e+02
1.206205862511625404e-33 1.036422735763369758e+02
1.219189028895847923e-33 1.036138947589636530e+02
1.232311941416781925e-33 1.035855198688674506e+02
1.245576104251609868e-33 1.035571488663235584e+02
1.258983037767951600e-33 1.035287817237997530e+02
1.272534278698102097e-33 1.035004184440111032e+02
1.286231380315202673e-33 1.034720590302019758e+02
1.300075912611267802e-33 1.034437034850524952e+02
1.314069462477130178e-33 1.034153518118311155e+02
1.328213633884360974e-33 1.033870040131832724e+02
1.342510048069088996e-33 1.033566356750066717e+02
1.356960343717858157e-33 1.033282959121201969e+02
1.371566177155441154e-33 1.032999600329935532e+02
1.386329222534703096e-33 1.032716280407039307e+02
1.401251172028464959e-33 1.032432999380600762e+02
1.416333736023511743e-33 1.032149757281633669e+02
1.431578643316609709e-33 1.031866554137870082e+02
1.446987641312670878e-33 1.031583389980573457e+02
1.462562496225055752e-33 1.031300264837118164e+02
1.478304993277983796e-33 1.031017178739007534e+02
1.494216936911212475e-33 1.030734131713273740e+02
1.510300150986831753e-33 1.030451123791656585e+02
1.526556478998327839e-33 1.030168155000833821e+02
1.542987784281897003e-33 1.029885225372794650e+02
1.559595950229988794e-33 1.029602334933863546e+02
1.576382880507241132e-33 1.029319483716264472e+02
1.593350499268643426e-33 1.029036671745982261e+02
1.610500751380097908e-33 1.028753898987712176e+02
1.627835602641354379e-33 1.028471164925868209e+02
1.645357040011295967e-33 1.028188469476394431e+02
1.663067071835745575e-33 1.027905812665851784e+02
1.680967728077629155e-33 1.027623194527156301e+02
1.699061060549664124e-33 1.027340615087113349e+02
1.717349143149552392e-33 1.027058074378280565e+02
1.735834072097655091e-33 1.026775572427710586e+02
1.754517966177326892e-33 1.026493109267608759e+02
1.773402966977734068e-33 1.026210684925267742e+02
1.792491239139339341e-33 1.025928299432541166e+02
1.811784970602028526e-33 1.025645952816966542e+02
1.831286372855851954e-33 1.025363645110039528e+02
1.850997681194579439e-33 1.025061215775949677e+02
1.870921154971865577e-33 1.024778988756391840e+02
1.891059077860237479e-33 1.024496800736804403e+02
1.911413758112863892e-33 1.024214651743448741e+02
1.931987528828086553e-33 1.023932541809085421e+02
1.952782748216912870e-33 1.023650470959721588e+02
1.973801799873275629e-33 1.023368439228111981e+02
1.995047093047255407e-33 1.023086446640392495e+02
2.016521062921246865e-33 1.022804493228965583e+02
2.038226170889036789e-33 1.022522579020206024e+02
2.060164904838005269e-33 1.022240704046168531e+02
2.082339779434247866e-33 1.021958868331276022e+02
2.104753336410820578e-33 1.021677071498988738e+02
2.127408144859092920e-33 1.021395313273658445e+02
2.150306801523174212e-33 1.021113593687410486e+02
2.173451931097630658e-33 1.020831912768092167e+02
2.196846186528285555e-33 1.020550270547474980e+02
2.220492249316317143e-33 1.020268667053658334e+02
2.244392829825631501e-33 1.019987102318055179e+02
2.268550667593479038e-33 1.019705576369004092e+02
2.292968531644542743e-33 1.019424089237570712e+02
2.317649220808280292e-33 1.019142640952332073e+02
2.342595564039743386e-33 1.018861231544000390e+02
2.367810420743852114e-33 1.018579861041400108e+02
2.393296681103092151e-33 1.018298529474883907e+02
2.419057266408877373e-33 1.018017236873517533e+02
2.445095129396337711e-33 1.017735983267309905e+02
2.471413254582782340e-33 1.017454768685561106e+02
2.498014658609808427e-33 1.017173593157927201e+02
2.524902390589013025e-33 1.016872377036044810e+02
2.552079532451579755e-33 1.016591282499485658e+02
2.579549199301477513e-33 1.016310227108621689e+02
2.607314539772533289e-33 1.016029210890864221e+02
2.635378736389338704e-33 1.015748233877481823e+02
2.663745005932050492e-33 1.015467296096125409e+02
2.692416599805044550e-33 1.015186397577712540e+02
2.721396804409691096e-33 1.014905538160556802e+02
2.750688941520989553e-33 1.014624717370874833e+02
2.780296368668330009e-33 1.014343935210233667e+02
2.810222479520359703e-33 1.014063191709629592e+02
2.840470704273904590e-33 1.013782486898199977e+02
2.871044510047247380e-33 1.013501820806590246e+02
2.901947401277468522e-33 1.013221193464179066e+02
2.933182920122150169e-33 1.012940604901257160e+02
2.964754646865403433e-33 1.012660055147445206e+02
2.996666200328176512e-33 1.012379544232685333e+02
3.028921238283160146e-33 1.012099072186836679e+02
3.061523457873978046e-33 1.011818639039483116e+02
3.094476596038977727e-33 1.011538244820731762e+02
3.127784429939587543e-33 1.011257889559812497e+02
3.161450777393187902e-33 1.010977573287071323e+02
3.195479497310829567e-33 1.010697296031388390e+02
3.229874490139475708e-33 1.010417057823350149e+02
3.264639698309098915e-33 1.010136858691480484e+02
3.299779106684591051e-33 1.009856698666612118e+02
3.335296743022438075e-33 1.009576577776914945e+02
3.371196678432508784e-33 1.009296496053458725e+02
3.407483027844614670e-33 1.008996451986980247e+02
3.444159950480193285e-33 1.008716451485454826e+02
3.481231650329068559e-33 1.008436490239679415e+02
3.518702376631237475e-33 1.008156568229307624e+02
3.556576424364049127e-33 1.007876684950473134e+02
3.594858134734426543e-33 1.007596840289665465e+02
3.633551895676483648e-33 1.007317034277078420e+02
3.672662142354501776e-33 1.007037266942580516e+02
3.712193357671210316e-33 1.006757538316606286e+02
3.752150072781759458e-33 1.006477848428670256e+02
3.792536867613001164e-33 1.006198197309446982e+02
3.833358371388475926e-33 1.005918584988100122e+02
3.874619263159043714e-33 1.005639011495544253e+02
3.916324272339118748e-33 1.005359476860586483e+02
3.958478179248900163e-33 1.005079981114387238e+02
4.001085815662214019e-33 1.004800524285400911e+02
4.044152065360360783e-33 1.004521106405022124e+02
4.087681864691936122e-33 1.004241727501357815e+02
4.131680203138539464e-33 1.003962387606041915e+02
4.176152123886834945e-33 1.003683086746828508e+02
4.221102724406506970e-33 1.003403824955593251e+02
4.266537157034575668e-33 1.003124602259736662e+02
4.312460629565984669e-33 1.002845418691370440e+02
4.358878405850441354e-33 1.002566274277549212e+02
4.405795806395909846e-33 1.002287169050624840e+02
4.453218208978368800e-33 1.002008103037293978e+02
4.501151049258241086e-33 1.001729076270152206e+02
4.549599821403474174e-33 1.001450088775547016e+02
4.598570078719182263e-33 1.001151217193335299e+02
4.648067434284342797e-33 1.000872310563117651e+02
4.698097561595068406e-33 1.000593442530367838e+02
4.748666195214945557e-33 1.000314613126609515e+02
4.799779131432372852e-33 1.000035822380627621e+02
4.851442228924824399e-33 9.997570703241913748e+01
4.903661409430563046e-33 9.994783569857295902e+01
4.956442658427282118e-33 9.991996823972505126e+01
5.009792025818205908e-33 9.989210465868329436e+01
5.063715626625575050e-33 9.986424495867218809e+01
5.118219641691439436e-33 9.983638914246435547e+01
5.173310318386301280e-33 9.980853721330856843e+01
5.228993971325085581e-33 9.978068917394165283e+01
5.285276983090962096e-33 9.975284502763655325e+01
5.342165804966960667e-33 9.972500477709527900e+01
5.399666957675312167e-33 9.969716842561415149e+01
5.457787032125051492e-33 9.966933597585996552e+01
5.516532690167357120e-33 9.964150743115023090e+01
5.575910665359178034e-33 9.961368279412596394e+01
5.635927763735088486e-33 9.958586206810367969e+01
5.696590864587267280e-33 9.955804525573724106e+01
5.757906921254223540e-33 9.953023236030770704e+01
5.819882961917672313e-33 9.950242338449338320e+01
5.882526090408145708e-33 9.947461833153965927e+01
5.945843487019294416e-33 9.944681720414870085e+01
6.009842409330761228e-33 9.941902000528686756e+01
6.074530193040273846e-33 9.939122669387253950e+01
6.139914252804338430e-33 9.936343724080212780e+01
6.206002083088158594e-33 9.933366711167150243e+01
6.272801259024707995e-33 9.930588566020129804e+01
6.340319437282851156e-33 9.927810807642897828e+01
6.408564356945202212e-33 9.925033436308821422e+01
6.477543840395040105e-33 9.922256452351308553e+01
6.547265794212963062e-33 9.919479856040153720e+01
6.617738210083205753e-33 9.916703647710743041e+01
6.688969165709495940e-33 9.913927827630614331e+01
6.760966825741184132e-33 9.911152396134787068e+01
6.833739442708929156e-33 9.908377353492144834e+01
6.907295357970663572e-33 9.905602700034140184e+01
6.981643002667745870e-33 9.902828436032116599e+01
7.056790898691177654e-33 9.900054561813951182e+01
7.132747659658663102e-33 9.897281077653397574e+01
7.209521991901745734e-33 9.894507983874764534e+01
7.287122695463797031e-33 9.891735280754224391e+01
7.365558665108731003e-33 9.888962968612588611e+01
7.444838891340376299e-33 9.886191047728382841e+01
7.524972461433243440e-33 9.883419518418860150e+01
7.605968560473956423e-33 9.880648380965000399e+01
7.687836472414108200e-33 9.877877635680493995e+01
7.770585581134463386e-33 9.875107282848723855e+01
7.854225371520356295e-33 9.872337322779844726e+01
7.938765430549168350e-33 9.869567752185163556e+01
8.024215448389004912e-33 9.866798567353865224e+01
8.110585219509462433e-33 9.864029768578770074e+01
8.197884643804335368e-33 9.861261356171262094e+01
8.286123727726171187e-33 9.858493330430181345e+01
8.375312585433524646e-33 9.855528017993303536e+01
8.465461439950061517e-33 9.852760794182673010e+01
8.556580624336409485e-33 9.849993957960697344e+01
8.648680582874596094e-33 9.847227509654922528e+01
8.741771872264986164e-33 9.844461449545008236e+01
8.835865162836635559e-33 9.841695777955033009e+01
8.930971239770129354e-33 9.838930495167072365e+01
9.027101004333866466e-33 9.836165601501596711e+01
9.124265475133629240e-33 9.833401097243105937e+01
9.222475789375354527e-33 9.830636982708509208e+01
9.321743204142019015e-33 9.827873258184722260e+01
9.422079097683743840e-33 9.825109923985101545e+01
9.523494970722044920e-33 9.822346980398998539e+01
9.626002447768126379e-33 9.819584427736184296e+01
9.729613278455082957e-33 9.816822266288372134e+01
9.834339338885009004e-33 9.814060496361882713e+01
9.940192632990034243e-33 9.811299118250789775e+01
1.004718529390830170e-32 9.808538132257820052e+01
1.015532958537469076e-32 9.805777538678586325e+01
1.026463790312657950e-32 9.803017334210436218e+01
1.037512277632442063e-32 9.800257515769914107e+01
1.048679686898823249e-32 9.797498083660372004e+01
1.059967298144893099e-32 9.794739038190704150e+01
1.071376405181559725e-32 9.791980379660678580e+01
1.082908315745852892e-32 9.789222108381551379e+01
1.094564351650794533e-32 9.786464224649627397e+01
1.106345848936946165e-32 9.783706728778544459e+01
1.118254158025523331e-32 9.780949621060968013e+01
1.130290643873190220e-32 9.777996008166920205e+01
1.142456686128520805e-32 9.775239705459675577e+01
1.154753679290109777e-32 9.772483791847473356e+01
1.167183032866454277e-32 9.769728267624904561e+01
1.179746171537487473e-32 9.766973133100826487e+01
1.192444535317884987e-32 9.764218388572216156e+01
1.205279579722130048e-32 9.761464034344349727e+01
1.218252775931319741e-32 9.758710070716625751e+01
1.231365610961836594e-32 9.755956497990790410e+01
1.244619587835766034e-32 9.753203316468621153e+01
1.258016225753183443e-32 9.750450526448301503e+01
1.271557060266294630e-32 9.747698128234000592e+01
1.285243643455415115e-32 9.744946122120394705e+01
1.299077544106917651e-32 9.742194508413999188e+01
1.313060347893020731e-32 9.739443287392495563e+01
1.327193657553547951e-32 9.736692455380996591e+01
1.341479093079646720e-32 9.733942009523747174e+01
1.355918291899442792e-32 9.731191950139965741e+01
1.370512909065773752e-32 9.728442277521479298e+01
1.385264617445863248e-32 9.725692991989872382e+01
1.400175107913076098e-32 9.722944093833383761e+01
1.415246089540739487e-32 9.720195583376010973e+01
1.430479289798005083e-32 9.717447460902488388e+01
1.445876454747908614e-32 9.714699726739152652e+01
1.461439349247470911e-32 9.711952381167185422e+01
1.477169757149999974e-32 9.709205424515313609e+01
1.493069481509568882e-32 9.706458857061197421e+01
1.509140344787649017e-32 9.703516538476323205e+01
1.525384189062060640e-32 9.700770778218624457e+01
1.541802876238076584e-32 9.698025408100191669e+01
1.558398288261850684e-32 9.695280428430626785e+01
1.575172327336135909e-32 9.692535839503777595e+01
1.592126916138286718e-32 9.689791641631583730e+01
1.609263998040691518e-32 9.687047835104367266e+01
1.626585537333491813e-32 9.684304420236458100e+01
1.644093519449743221e-32 9.681561397314625594e+01
1.661789951192997026e-32 9.678818766655594175e+01
1.679676860967289101e-32 9.676076528542579069e+01
1.697756299009696071e-32 9.673334683252600996e+01
1.716030337625299665e-32 9.670593226689186395e+01
1.734501071424728438e-32 9.667852156249739437e+01
1.753170617564258210e-32 9.665111472218265476e+01
1.772041115988442251e-32 9.662371174926909134e+01
1.791114729675458659e-32 9.659631264656134420e+01
1.810393644884995404e-32 9.656891741740416535e+01
1.829880071408854771e-32 9.654152606456753460e+01
1.849576242824253110e-32 9.651413859141963769e+01
1.869484416749797285e-32 9.648675500069451516e+01
1.889606875104322015e-32 9.645937529578057479e+01
1.909945924368405562e-32 9.643199947938840921e+01
1.930503895848753420e-32 9.640462755490371194e+01
1.951283145945431406e-32 9.637725952504922589e+01
1.972286056421912573e-32 9.634989539317513163e+01
1.993515034678151960e-32 9.632253516202904109e+01
2.014972514026480365e-32 9.629322496095902295e+01
2.036660953970527333e-32 9.626587281996668821e+01
2.058582840487148993e-32 9.623852458905645335e+01
2.080740686311325175e-32 9.621118027147586815e+01
2.103137031224248857e-32 9.618383987001470814e+01
2.125774442344393647e-32 9.615650338794516472e+01
2.148655514421771955e-32 9.612917082802142943e+01
2.171782870135367704e-32 9.610184219353871526e+01
2.195159160393698162e-32 9.607451748721676665e+01
2.218787064638747090e-32 9.604719669542669180e+01
2.242669291153035764e-32 9.601987976578757866e+01
2.266808577370064777e-32 9.599256669747973092e+01
2.291207690188098427e-32 9.596525749324817411e+01
2.315869426287259129e-32 9.593795215651078934e+01
2.340796612450169681e-32 9.591065069002674193e+01
2.365992105885911305e-32 9.588335309717841426e+01
2.391458794557537472e-32 9.585605938074878907e+01
2.417199597513111783e-32 9.582876954408465053e+01
2.443217465220238690e-32 9.580148358999272773e+01
2.469515379904339138e-32 9.577420152178396506e+01
2.496096355890422606e-32 9.574692334228944901e+01
2.522963439948608990e-32 9.571964905478401420e+01
2.550119711643371595e-32 9.569237866212274923e+01
2.577568283686464275e-32 9.566511216754490476e+01
2.605312302293797127e-32 9.563784957392954311e+01
2.633354947546000979e-32 9.561059088448006094e+01
2.661699433752952745e-32 9.558138948159339066e+01
2.690349009822221678e-32 9.555413888875338557e+01
2.719306959631401488e-32 9.552689220951387483e+01
2.748576602404612963e-32 9.549964944657246235e+01
2.778161293092896290e-32 9.547241060329315587e+01
2.808064422758777716e-32 9.544517568238886440e+01
2.838289418964980433e-32 9.541794468718714484e+01
2.868839746167229340e-32 9.539071761849004361e+01
2.899718906111455113e-32 9.536349442852869629e+01
2.930930438235109117e-32 9.533627509747255147e+01
2.962477920072871606e-32 9.530905962866465586e+01
2.994364967666741720e-32 9.528184802497081307e+01
3.026595235980438662e-32 9.525464028969787478e+01
3.059172419318453435e-32 9.522743642573571776e+01
3.092100251749422709e-32 9.520023643635535393e+01
3.125382507534158176e-32 9.517304032447073325e+01
3.159023001558275005e-32 9.514584809331716997e+01
3.193025589769391490e-32 9.511865974583233196e+01
3.227394169619215179e-32 9.509147528521550896e+01
3.262132680510204571e-32 9.506429471442869783e+01
3.297245104247131523e-32 9.503711803663534852e+01
3.332735465493502221e-32 9.500994525482121844e+01
3.368607832232794576e-32 9.498277637211414515e+01
3.404866316234858518e-32 9.495561139152333396e+01
3.441515073527137089e-32 9.492845031614132267e+01
3.478558304871058660e-32 9.490129314900137558e+01
3.516000256243558662e-32 9.487413989315990648e+01
3.553845219323680474e-32 9.484505146289194499e+01
3.592097531984620038e-32 9.481790631866856245e+01
3.630761578790861114e-32 9.479076509519809690e+01
3.669841791500762474e-32 9.476362779532368563e+01
3.709342649574559794e-32 9.473649442226216877e+01
3.749268680687723138e-32 9.470936495570217062e+01
3.789624461250059761e-32 9.468223934867721425e+01
3.830414616930185091e-32 9.465511760243374795e+01
3.871643823185748892e-32 9.462799972020197004e+01
3.913316805799348174e-32 9.460088570497812555e+01
3.955438341420226483e-32 9.457377555995667251e+01
3.998013258111693888e-32 9.454666928815808546e+01
4.041046435904668331e-32 9.451956689274088319e+01
4.084542807356945345e-32 9.449246837674873234e+01
4.128507358118597350e-32 9.446537374330483772e+01
4.172945127503468051e-32 9.443828299547698180e+01
4.217861209066689685e-32 9.441119613635233065e+01
4.263260751188665399e-32 9.438411316902215731e+01
4.309148957665090891e-32 9.435703409653837070e+01
4.355531088303446117e-32 9.432995892201577703e+01
4.402412459525918184e-32 9.430288764847060179e+01
4.449798444978669503e-32 9.427582027904138329e+01
4.497694476147938911e-32 9.424875681670877725e+01
4.546106042982505016e-32 9.422169726463488360e+01
4.595038694522981972e-32 9.419464162576468880e+01
4.644498039537888007e-32 9.416758990328445122e+01
4.694489747166431428e-32 9.413861026422766543e+01
4.745019547568475549e-32 9.411156666381916125e+01
4.796093232581241340e-32 9.408452698906714318e+01
4.847716656383201035e-32 9.405749122797143968e+01
4.899895736165130414e-32 9.403045932964967335e+01
4.952636452808232705e-32 9.400343129246228102e+01
5.005944851569853042e-32 9.397640711951000014e+01
5.059827042776287541e-32 9.394938681390964064e+01
5.114289202523185664e-32 9.392237037878557260e+01
5.169337573383502623e-32 9.389535781721883723e+01
5.224978465122912605e-32 9.386834913235749411e+01
5.281218255423232391e-32 9.384134432724700048e+01
5.338063390613323307e-32 9.381434340505896330e+01
5.395520386408012322e-32 9.378734636880307107e+01
5.453595828654972095e-32 9.376035322167503239e+01
5.512296374089476743e-32 9.373336396664804226e+01
5.571628751097601533e-32 9.370637860694183985e+01
5.631599760487320210e-32 9.367939714549441987e+01
5.692216276268058277e-32 9.365241958554848622e+01
5.753485246438643121e-32 9.362544593000694704e+01
5.815413693783561214e-32 9.359847618213554199e+01
5.878008716678128882e-32 9.357151034480177998e+01
5.941277489901992043e-32 9.354454842129513281e+01
6.005227265461543902e-32 9.351759041444758225e+01
6.069865373421202562e-32 9.349063632757193432e+01
6.135199222743460994e-32 9.346368616346455838e+01
6.201236302138324605e-32 9.343481534441988856e+01
6.267984180921549623e-32 9.340787330703925306e+01
6.335450509882288786e-32 9.338093513691357828e+01
6.403643022160068807e-32 9.335400082769118058e+01
6.472569534131044872e-32 9.332707038241119335e+01
6.542237946304147432e-32 9.330014380430317544e+01
6.612656244226508213e-32 9.327322109637128733e+01
6.683832499398814646e-32 9.324630226186846471e+01
6.755774870200532509e-32 9.321938730376295723e+01
6.828491602824867586e-32 9.319247622533136166e+01
6.901991032224206415e-32 9.316556902950628682e+01
6.976281583065327806e-32 9.313866571958806162e+01
7.051371770695094544e-32 9.311176629847321351e+01
7.127270202116549727e-32 9.308487076948586036e+01
7.203985576975290757e-32 9.305797913548694567e+01
7.281526688556903731e-32 9.303109139982390730e+01
7.359902424794697380e-32 9.300420756532219002e+01
7.439121769288499605e-32 9.297732763535245226e+01
7.519193802334423542e-32 9.295045161270502376e+01
7.600127701965491514e-32 9.292357950077395401e+01
7.681932745003910548e-32 9.289671130231381824e+01
7.764618308124221104e-32 9.286984702073625897e+01
7.848193868928118174e-32 9.284298665877797418e+01
7.932669007030842947e-32 9.281613021984152567e+01
8.018053405159030096e-32 9.278927770667850439e+01
8.104356850260847069e-32 9.276051151245748372e+01
8.191589234627603238e-32 9.273366707771718609e+01
8.279760557027680613e-32 9.270682650313376882e+01
8.368880923852658045e-32 9.267998979204260479e+01
8.458960550275529297e-32 9.265315694737113006e+01
8.550009761421891872e-32 9.262632797247796645e+01
8.642038993553234096e-32 9.259950287025415605e+01
8.735058795263208285e-32 9.257268164408270650e+01
8.829079828686794772e-32 9.254586429681889115e+01
8.924112870722203515e-32 9.251905083186869660e+01
9.020168814266459160e-32 9.249224125205174118e+01
9.117258669463766396e-32 9.246543556079798520e+01
9.215393564967562042e-32 9.243863376089100825e+01
9.314584749216163023e-32 9.241183585577722681e+01
9.414843591721872277e-32 9.238504184822571119e+01
9.516181584374496150e-32 9.235825174167045759e+01
9.618610342758364607e-32 9.233146553889643826e+01
9.722141607483777160e-32 9.230468324330161067e+01
9.826787245532802249e-32 9.227790485769477868e+01
9.932559251619266957e-32 9.225113038543777577e+01
1.003946974956395630e-31 9.222435982936346477e+01
1.014753099368404880e-31 9.219759319279775411e+01
1.025675537019779453e-31 9.217083047859685507e+01
1.036715539864429534e-31 9.214407169005102105e+01
1.047874373331829660e-31 9.211731683004026650e+01
1.059153316472100398e-31 9.209056589049555441e+01
1.070553662102592492e-31 9.206190845793818767e+01
1.082076716956077673e-31 9.203516551820837321e+01
1.093723801830535864e-31 9.200842644145501481e+01
1.105496251740522343e-31 9.198169123049622442e+01
1.117395416070229168e-31 9.195495988881602045e+01
1.129422658728127655e-31 9.192823241921993827e+01
1.141579358303310815e-31 9.190150882517681907e+01
1.153866908223514712e-31 9.187478910950933653e+01
1.166286716914810874e-31 9.184807327565030732e+01
1.178840207963083393e-31 9.182136132644598092e+01
1.191528820277176410e-31 9.179465326529292213e+01
1.204354008253831538e-31 9.176794909506129727e+01
1.217317241944401224e-31 9.174124881911187401e+01
1.230420007223321166e-31 9.171455244033812448e+01
1.243663805958466824e-31 9.168785996206518973e+01
1.257050156183272284e-31 9.166117138721013191e+01
1.270580592270738246e-31 9.163448671906195386e+01
1.284256665109312280e-31 9.160780596056162040e+01
1.298079942280625361e-31 9.158112911496226616e+01
1.312052008239216062e-31 9.155445618522807649e+01
1.326174464494114966e-31 9.152778717457653102e+01
1.340448929792420244e-31 9.150112208599554720e+01
1.354877040304849274e-31 9.147446092266672224e+01
1.369460449813250111e-31 9.144780368760144995e+01
1.384200829900207239e-31 9.142115035905611364e+01
1.399099870140612651e-31 9.139259750242649716e+01
1.414159278295333396e-31 9.136595216687966570e+01
1.429380780506970782e-31 9.133931069427606531e+01
1.444766121497678182e-31 9.131267308752264000e+01
1.460317064769197478e-31 9.128603935001495984e+01
1.476035392804960027e-31 9.125940948468371516e+01
1.491922907274409544e-31 9.123278349488855099e+01
1.507981429239510585e-31 9.120616138358371927e+01
1.524212799363494286e-31 9.117954315409259891e+01
1.540618878121801732e-31 9.115292880939357190e+01
1.557201546015390049e-31 9.112631835277355208e+01
1.573962703786244003e-31 9.109971178723493779e+01
1.590904272635251639e-31 9.107310911602849046e+01
1.608028194442427092e-31 9.104651034217972949e+01
1.625336431989453428e-31 9.101991546890388918e+01
1.642830969184719345e-31 9.099332449925037736e+01
1.660513811290681171e-31 9.096673743639830434e+01
1.678386985153719598e-31 9.094015428341990059e+01
1.696452539436470808e-31 9.091357504345926088e+01
1.714712544852609655e-31 9.088699971961212043e+01
1.733169094404258084e-31 9.086042831498630790e+01
1.751824303621852177e-31 9.083386083270096378e+01
1.770680310806635763e-31 9.080729727582827593e+01
1.789739277275769846e-31 9.078073764737887075e+01
1.809003387610025031e-31 9.075418190714448485e+01
1.828474849904245886e-31 9.072573360834621781e+01
1.848155896020405306e-31 9.069918586074314248e+01
1.868048781843436722e-31 9.067264197660755087e+01
1.888155787539818992e-31 9.064610195897826372e+01
1.908479217818890324e-31 9.061956581114021958e+01
1.929021402197085208e-31 9.059303353615635501e+01
1.949784695264904992e-31 9.056650513727556984e+01
1.970771476956816058e-31 9.053998061758387905e+01
1.991984152824056803e-31 9.051345998029442796e+01
2.013425154310318368e-31 9.048694322851706318e+01
2.035096939030513918e-31 9.046043036542860705e+01
2.057001991052428249e-31 9.043392139416218356e+01
2.079142821181458569e-31 9.040741631785896004e+01
2.101521967248422376e-31 9.038091513967570734e+01
2.124141994400397825e-31 9.035441786271741194e+01
2.147005495394821687e-31 9.032792449016417891e+01
2.170115090896628112e-31 9.030143502508543918e+01
2.193473429778645866e-31 9.027494947068461784e+01
2.217083189425232551e-31 9.024846782999506445e+01
2.240947076039109050e-31 9.022199010624345306e+01
2.265067824951628902e-31 9.019551630242794715e+01
2.289448200936257528e-31 9.016904642179838447e+01
2.314090998525485508e-31 9.014258046543609737e+01
2.338999042331162788e-31 9.011611838721543677e+01
2.364175187368204755e-31 9.008966016825053202e+01
2.389622319381921104e-31 9.006131636289262588e+01
2.415343355178733662e-31 9.003486614846789848e+01
2.441341242960521828e-31 9.000841980317784419e+01
2.467618962662561892e-31 8.998197733018696454e+01
2.494179526295042307e-31 8.995553873266506173e+01
2.521025978288387416e-31 8.992910401380083840e+01
2.548161395842163698e-31 8.990267317672702063e+01
2.575588889277806290e-31 8.987624622465597213e+01
2.603311602395149609e-31 8.984982316068486341e+01
2.631332712832711693e-31 8.982340398804940662e+01
2.659655432432016917e-31 8.979698870981063408e+01
2.688283007605681189e-31 8.977057732922737898e+01
2.717218719709539454e-31 8.974416984932508967e+01
2.746465885418778292e-31 8.971776627338589094e+01
2.776027857108033743e-31 8.969136660439924924e+01
2.805908023235748211e-31 8.966497084567086517e+01
2.836109808732494788e-31 8.963857900015433700e+01
2.866636675393569852e-31 8.961219107117831584e+01
2.897492122275806634e-31 8.958580706166080176e+01
2.928679686098576916e-31 8.955942697495351013e+01
2.960202941649279951e-31 8.953305081393926912e+01
2.992065502193025648e-31 8.950667857617487755e+01
3.024271019886809784e-31 8.948031020948906189e+01
3.056823186198152365e-31 8.945394570373935039e+01
3.089725732328147436e-31 8.942570230680399845e+01
3.122982429639253234e-31 8.939934580846835388e+01
3.156597090087497734e-31 8.937299318076993870e+01
3.190573566659434167e-31 8.934664442679959961e+01
3.224915753813797450e-31 8.932029954984993481e+01
3.259627587927819501e-31 8.929395855297543960e+01
3.294713047748540180e-31 8.926762143949186168e+01
3.330176154848781050e-31 8.924128821241809817e+01
3.366020974088129658e-31 8.921495887509288991e+01
3.402251614078882221e-31 8.918863343049892478e+01
3.438872227656897865e-31 8.916231188199898838e+01
3.475887012357731382e-31 8.913599423253945986e+01
3.513300210897681032e-31 8.910968048550608955e+01
3.551116111660117501e-31 8.908337064381011317e+01
3.589339049187050643e-31 8.905706471085997578e+01
3.627973404675878398e-31 8.903076268953090278e+01
3.667023606481697993e-31 8.900446458325491506e+01
3.706494130624805886e-31 8.897817039487154034e+01
3.746389501303774442e-31 8.895188012783559373e+01
3.786714291414044027e-31 8.892559378495086264e+01
3.827473123071992436e-31 8.889931136968675673e+01
3.868670668144863054e-31 8.887303287273498142e+01
3.910311648786177353e-31 8.884675824078627215e+01
3.952400837977018830e-31 8.882048746949000417e+01
3.994943060073149849e-31 8.879422056235110006e+01
4.037943191357891756e-31 8.876608173897817267e+01
4.081406160601196994e-31 8.873982284593267877e+01
4.125336949624505063e-31 8.871356782683223230e+01
4.169740593871790914e-31 8.868731668465483153e+01
4.214622182986760665e-31 8.866106942282179659e+01
4.259986861396142956e-31 8.863482604427456124e+01
4.305839828899503364e-31 8.860858655245795035e+01
4.352186341265153574e-31 8.858235095027721684e+01
4.399031710832606375e-31 8.855611924120044876e+01
4.446381307121516916e-31 8.852989142809745715e+01
4.494240557447038401e-31 8.850366751445868374e+01
4.542614947542074808e-31 8.847744750311852613e+01
4.591510022185956795e-31 8.845123139758112529e+01
4.640931385840033035e-31 8.842501920067373078e+01
4.690884703290083227e-31 8.839881091587950834e+01
4.741375700295523914e-31 8.837260654604449428e+01
4.792410164245870394e-31 8.834640609461537508e+01
4.843993944823991427e-31 8.832020956446194759e+01
4.896132954676641062e-31 8.829401695899441904e+01
4.948833170092202765e-31 8.826782828110637524e+01
5.002100631685598573e-31 8.824164352935110855e+01
5.055941445090841442e-31 8.821546264956337779e+01
5.110361781660767509e-31 8.818928562860912734e+01
5.165367879174436953e-31 8.816311246951718772e+01
5.220966042552150915e-31 8.813507408834644252e+01
5.277162644578015290e-31 8.810890893937060753e+01
5.333964126630585625e-31 8.808274766206257311e+01
5.391376999421072026e-31 8.805659025995123557e+01
5.449407843739638317e-31 8.803043673590424589e+01
5.508063311209742899e-31 8.800428709346290645e+01
5.567350125050424967e-31 8.797814133549069027e+01
5.627275080847143912e-31 8.795199946550516756e+01
5.687845047330557944e-31 8.792586148638947918e+01
5.749066967163879546e-31 8.789972740162440346e+01
5.810947857738648346e-31 8.787359721411665703e+01
5.873494811979121106e-31 8.784747092731109319e+01
5.936714999155136056e-31 8.782134854413749281e+01
6.000615665704083043e-31 8.779523006800452833e+01
6.065204136061362928e-31 8.776911550186567013e+01
6.130487813499964169e-31 8.774300484909296927e+01
6.196474180979085671e-31 8.771689811266338666e+01
6.263170802001697289e-31 8.769079529591320465e+01
6.330585321481707983e-31 8.766469640184239154e+01
6.398725466620092654e-31 8.763860143375092093e+01
6.467599047790645014e-31 8.761251039392764994e+01
6.537213959435251419e-31 8.758642323738811797e+01
6.607578180968614692e-31 8.756033993819549721e+01
6.678699777693109347e-31 8.753426049966901701e+01
6.750586901723086811e-31 8.750632253191417931e+01
6.823247792919327803e-31 8.748025110057960774e+01
6.896690779833549906e-31 8.745418353992383231e+01
6.970924280662890625e-31 8.742811985289061738e+01
7.045956804215056088e-31 8.740206004295843911e+01
7.121796950883457496e-31 8.737600411309372817e+01
7.198453413633056121e-31 8.734995206673909252e+01
7.275934978996799497e-31 8.732390390688436810e+01
7.354250528082590987e-31 8.729785963693554152e+01
7.433409037591520547e-31 8.727181925990616662e+01
7.513419580846614854e-31 8.724578277916558022e+01
7.594291328832888907e-31 8.721975019775088356e+01
7.676033551248592257e-31 8.719372151899555945e+01
7.758655617567535995e-31 8.716769674595930439e+01
7.842166998113318525e-31 8.714167588193966196e+01
7.926577265144650489e-31 8.711565893001986183e+01
8.011896093952594240e-31 8.708964589346115304e+01
8.098133263969618880e-31 8.706363677536998580e+01
8.185298659890343008e-31 8.703763157897134306e+01
8.273402272804831353e-31 8.701163030739499504e+01
8.362454201343601000e-31 8.698563296382991439e+01
8.452464652835199021e-31 8.695963951828549909e+01
8.543443944476241149e-31 8.693364992966921534e+01
8.635402504513785386e-31 8.690766420102052336e+01
8.728350873440946125e-31 8.687982663591424171e+01
8.822299705204864223e-31 8.685384891323023737e+01
8.917259768427943868e-31 8.682787506035873548e+01
9.013241947642217863e-31 8.680190508070243993e+01
9.110257244536751985e-31 8.677593897733456174e+01
9.208316779218997526e-31 8.674997675362168081e+01
9.307431791489200432e-31 8.672401841266015765e+01
9.407613642128763864e-31 8.669806395778037711e+01
9.508873814202525663e-31 8.667211339210192023e+01
9.611223914374731747e-31 8.664616671891853628e+01
9.714675674239765186e-31 8.662022394137378001e+01
9.819240951666608003e-31 8.659428506272506354e+01
9.924931732158091922e-31 8.656835008613813898e+01
1.003176013022475241e-30 8.654241901483524657e+01
1.013973839077317737e-30 8.651649185200517422e+01
1.024887889050991030e-30 8.649056860083369713e+01
1.035919413935985860e-30 8.646464926453305111e+01
1.047069678190026153e-30 8.643873384625251788e+01
1.058339959881010757e-30 8.641282234922788064e+01
1.069731550833482932e-30 8.638691477657219764e+01
1.081245756776740420e-30 8.636101113154381892e+01
1.092883897494475376e-30 8.633511138017603059e+01
1.104647306976056801e-30 8.630921548639692276e+01
1.116537333569442855e-30 8.628147417021843069e+01
1.128555340135704669e-30 8.625558627736015183e+01
1.140702704205279881e-30 8.622970225196819172e+01
1.152980818135842043e-30 8.620382209736804668e+01
1.165391089271902214e-30 8.617794581673783227e+01
1.177934940106129238e-30 8.615207341336689240e+01
1.190613808442370329e-30 8.612620489045660577e+01
1.203429147560498071e-30 8.610034025125970913e+01
1.216382426382959817e-30 8.607447949900068807e+01
1.229475129643156315e-30 8.604862263689645374e+01
1.242708758055632731e-30 8.602276966819437121e+01
1.256084828488064042e-30 8.599692059607480132e+01
1.269604874135164931e-30 8.597107542380888390e+01
1.283270444694400879e-30 8.594523415454052895e+01
1.297083106543623414e-30 8.591939679156348575e+01
1.311044442920619360e-30 8.589356333798626508e+01
1.325156054104555868e-30 8.586773379712512622e+01
1.339419557599452421e-30 8.584190817205254120e+01
1.353836588319552829e-30 8.581608646610830249e+01
1.368408798776730505e-30 8.579026868232803338e+01
1.383137859269910567e-30 8.576445482407470422e+01
1.398025458076491227e-30 8.573864489426995306e+01
1.413073301645905860e-30 8.571283885440554684e+01
1.428283114795188908e-30 8.568519380702412036e+01
1.443656640906684388e-30 8.565939576203597028e+01
1.459195642127886810e-30 8.563360158168613623e+01
1.474901899573386685e-30 8.560781126922334749e+01
1.490777213529077716e-30 8.558202482793143417e+01
1.506823403658475406e-30 8.555624226102258945e+01
1.523042309211299276e-30 8.553046357180417658e+01
1.539435789234300856e-30 8.550468876345212266e+01
1.556005722784315517e-30 8.547891783929632936e+01
1.572754009143698455e-30 8.545315080247691242e+01
1.589682568037988380e-30 8.542738765634676668e+01
1.606793339855959189e-30 8.540162840400931543e+01
1.624088285872042823e-30 8.537587304884101513e+01
1.641569388471094735e-30 8.535012159390905140e+01
1.659238651375676969e-30 8.532437404261247593e+01
1.677098099875692792e-30 8.529863039798267721e+01
1.695149781060536661e-30 8.527289066344147273e+01
1.713395764053748654e-30 8.524715484198443960e+01
1.731838140250139744e-30 8.522142293705591953e+01
1.750479023555574288e-30 8.519569495161550776e+01
1.769320550629228605e-30 8.516997088913058178e+01
1.788364881128510973e-30 8.514425075252468389e+01
1.807614197956616766e-30 8.511853454485566317e+01
1.827070707512693866e-30 8.509282222277187202e+01
1.846736639944810309e-30 8.506527758748376300e+01
1.866614249405535719e-30 8.503957326043199316e+01
1.886705814310327424e-30 8.501387279797681629e+01
1.907013637598699567e-30 8.498817620350831703e+01
1.927540046998145405e-30 8.496248348016264629e+01
1.948287395291014604e-30 8.493679463135282504e+01
1.969258060584147936e-30 8.491110966017906492e+01
1.990454446581475022e-30 8.488542857007716691e+01
2.011878982859541841e-30 8.485975136411092024e+01
2.033534125145947331e-30 8.483407804573924693e+01
2.055422355600895782e-30 8.480840861798945696e+01
2.077546183101659375e-30 8.478274308434379236e+01
2.099908143530163857e-30 8.475708144779309805e+01
2.122510800063657085e-30 8.473142371184223975e+01
2.145356743468517172e-30 8.470576987944664893e+01
2.168448592397163105e-30 8.468011995413340287e+01
2.191788993688285048e-30 8.465447393882192273e+01
2.215380622670181315e-30 8.462883183706242107e+01
2.239226183467422731e-30 8.460319365173788242e+01
2.263328409310816700e-30 8.457755938640886484e+01
2.287690062850646807e-30 8.455192904396047027e+01
2.312313936473409710e-30 8.452630262792256133e+01
2.337202852621835280e-30 8.450068014120179782e+01
2.362359664118410326e-30 8.447323181484865984e+01
2.387787254492393317e-30 8.444761737294625448e+01
2.413488538310272089e-30 8.442200678998500507e+01
2.439466461509923427e-30 8.439640006946434880e+01
2.465724001738226161e-30 8.437079721444651170e+01
2.492264168692381031e-30 8.434519822845419412e+01
2.519090004464900561e-30 8.431960311451349810e+01
2.546204583892244763e-30 8.429401187616934976e+01
2.573611014907351747e-30 8.426842451641202558e+01
2.601312438895819759e-30 8.424284103880940222e+01
2.629312031055990449e-30 8.421726144631530531e+01
2.657613000762915119e-30 8.419168574252032045e+01
2.686218591936159139e-30 8.416611393034233402e+01
2.715132083411718123e-30 8.414054601338078498e+01
2.744356789317784167e-30 8.411498199455857616e+01
2.773896059454634709e-30 8.408942187744227681e+01
2.803753279678609330e-30 8.406386566497656077e+01
2.833931872290138405e-30 8.403831336069131908e+01
2.864435296426115782e-30 8.401276496755440348e+01
2.895267048456322267e-30 8.398722048905925419e+01
2.926430662384208541e-30 8.396167992819728454e+01
2.957929710251984624e-30 8.393614328842481598e+01
2.989767802549986802e-30 8.390878695766349438e+01
3.021948588630624693e-30 8.388325845006310999e+01
3.054475757126607536e-30 8.385773386574889798e+01
3.087353036373761477e-30 8.383221314778528210e+01
3.120584194838397926e-30 8.380669628713948782e+01
3.154173041549190240e-30 8.378118328680004367e+01
3.188123426533882085e-30 8.375567415039753882e+01
3.222439241260514980e-30 8.373016888088486098e+01
3.257124419083491384e-30 8.370466748190098372e+01
3.292182935694449822e-30 8.367916995640611333e+01
3.327618809577882030e-30 8.365367630800274412e+01
3.363436102471865163e-30 8.362818653967453031e+01
3.399638919833542328e-30 8.360270065498731640e+01
3.436231411309724845e-30 8.357721865694783503e+01
3.473217771212548295e-30 8.355174054908529513e+01
3.510602239000157137e-30 8.352626633442942250e+01
3.548389099762761188e-30 8.350079601647290417e+01
3.586582684713719274e-30 8.347532959826847332e+01
3.625187371686015068e-30 8.344986708327253666e+01
3.664207585634076085e-30 8.342440847456055053e+01
3.703647799140879774e-30 8.339895377555248501e+01
3.743512532930748882e-30 8.337350298934715909e+01
3.783806356387433916e-30 8.334805611932776515e+01
3.824533888077890485e-30 8.332079596513297304e+01
3.865699796281691960e-30 8.329535721727607722e+01
3.907308799526025609e-30 8.326992239565855414e+01
3.949365667126678586e-30 8.324449150299027167e+01
3.991875219734616495e-30 8.321906449755795165e+01
4.034842329888560218e-30 8.319364134771474539e+01
4.078271922573507751e-30 8.316822205706283455e+01
4.122168975785156204e-30 8.314280662864716476e+01
4.166538521100628945e-30 8.311739506603325367e+01
4.211385644255116225e-30 8.309198737228915377e+01
4.256715485724827952e-30 8.306658355094336343e+01
4.302533241316245999e-30 8.304118360508734042e+01
4.348844162761563248e-30 8.301578753821297596e+01
4.395653558320809628e-30 8.299039535343420937e+01
4.442966793390190811e-30 8.296500705420697841e+01
4.490789291117111105e-30 8.293962264366787451e+01
4.539126533021810466e-30 8.291424212523591564e+01
4.587984059625560998e-30 8.288886550207180903e+01
4.637367471085895168e-30 8.286349277755678600e+01
4.687282427838403297e-30 8.283812395487483116e+01
4.737734651245568389e-30 8.281275903737147814e+01
4.788729924252591324e-30 8.278739802825229788e+01
4.840274092050132163e-30 8.276022985932559095e+01
4.892373062744466428e-30 8.273487695665509989e+01
4.945032808034577103e-30 8.270952797227894848e+01
4.998259363896663715e-30 8.268418290970122086e+01
5.052058831276039050e-30 8.265884177193511562e+01
5.106437376786304922e-30 8.263350455711642439e+01
5.161401233416366106e-30 8.260817121209737479e+01
5.216956701244753435e-30 8.258284172534453660e+01
5.273110148161773161e-30 8.255751610000687890e+01
5.329868010599450325e-30 8.253219433957109175e+01
5.387236794269154056e-30 8.250687644720920844e+01
5.445223074907487022e-30 8.248156242637119817e+01
5.503833499029887629e-30 8.245625228025208742e+01
5.563074784692494277e-30 8.243094601226538032e+01
5.622953722262224025e-30 8.240564362562851386e+01
5.683477175194961275e-30 8.238034512371883977e+01
5.744652080822462525e-30 8.235505050977677399e+01
5.806485451147396370e-30 8.232975978714245002e+01
5.868984373647109383e-30 8.230447295907990224e+01
5.932156012086042208e-30 8.227919002889245803e+01
5.996007607336713201e-30 8.225391099986684651e+01
6.060546478209898082e-30 8.222863587526994422e+01
6.125780022293385544e-30 8.220336465841131712e+01
6.191715716799940083e-30 8.217629269469142628e+01
6.258361119424393596e-30 8.215102958284192880e+01
6.325723869209778852e-30 8.212577038867806323e+01
6.393811687423153641e-30 8.210051511562514293e+01
6.462632378440480824e-30 8.207526376679959412e+01
6.532193830641222169e-30 8.205001634559067725e+01
6.602504017312559822e-30 8.202477283738183189e+01
6.673570997563156411e-30 8.199953318975313721e+01
6.745402917247137618e-30 8.197429740188802327e+01
6.818008009897644225e-30 8.194906547719565992e+01
6.891394597670599624e-30 8.192383741895316973e+01
6.965571092298668969e-30 8.189861323053301589e+01
7.040545996055258631e-30 8.187339291523473150e+01
7.116327902729316868e-30 8.184817647639427207e+01
7.192925498610201410e-30 8.182296391733429175e+01
7.270347563483372092e-30 8.179775524135382625e+01
7.348602971636782384e-30 8.177255045179822446e+01
7.427700692877903986e-30 8.174734955193032704e+01
7.507649793562125757e-30 8.172215254511800708e+01
7.588459437631777286e-30 8.169695943458776810e+01
7.670138887666573058e-30 8.167177022372975159e+01
7.752697505945353871e-30 8.164658491573436550e+01
7.836144755519027443e-30 8.161960499201386199e+01
7.920490201295516742e-30 8.159442777911044686e+01
8.005743511135925707e-30 8.156925447927352479e+01
8.091914456962750536e-30 8.154408509570092178e+01
8.179012915879941752e-30 8.151891963174026046e+01
8.267048871305095908e-30 8.149375809061218945e+01
8.356032414113584954e-30 8.146860047562762475e+01
8.445973743795480862e-30 8.144344679003025078e+01
8.536883169624451544e-30 8.141829699922092800e+01
8.628771111839484251e-30 8.139315106546071377e+01
8.721648102839325763e-30 8.136800899206497206e+01
8.815524788389517444e-30 8.134287078241693791e+01
8.910411928842954230e-30 8.131773643981273381e+01
9.006320400373048297e-30 8.129260596765870162e+01
9.103261196220434882e-30 8.126747936921385929e+01
9.201245427953095525e-30 8.124235664790721501e+01
9.300284326739769836e-30 8.121723780696159167e+01
9.400389244637626870e-30 8.119212284982828010e+01
9.501571655893241833e-30 8.116701177969392234e+01
9.603843158257859019e-30 8.114190460003214866e+01
9.707215474316809278e-30 8.111680131399300819e+01
9.811700452832936244e-30 8.109170192507311015e+01
9.917310070105089343e-30 8.106481405083319203e+01
1.002405643134063678e-29 8.103972274480341298e+01
1.013195177204304390e-29 8.101463534594729765e+01
1.024100845941439777e-29 8.098955185757337460e+01
1.035123899377272950e-29 8.096447228298414700e+01
1.046265600998517264e-29 8.093939662545180624e+01
1.057527227891597812e-29 8.091432488830197656e+01
1.068910070889038350e-29 8.088925707476964533e+01
1.080415434717426783e-29 8.086419318820335889e+01
1.092044638146939317e-29 8.083913323179191934e+01
1.103799014142540284e-29 8.081407716733950508e+01
1.115679910016743011e-29 8.078902495890385183e+01
1.127688687584048185e-29 8.076397660997697869e+01
1.139826723317045842e-29 8.073893212378006012e+01
1.152095408504161352e-29 8.071389150382763944e+01
1.164496149409169433e-29 8.068885475330468182e+01
1.177030367432355240e-29 8.066382187574784268e+01
1.189699499273446422e-29 8.063879287430580689e+01
1.202504997096296804e-29 8.061376775253781091e+01
1.215448328695308790e-29 8.058874651355546348e+01
1.228530977663717544e-29 8.056372916094098002e+01
1.241754443563615572e-29 8.053692917078267044e+01
1.255120242097842722e-29 8.051191987876782719e+01
1.268629905283727152e-29 8.048691448324805719e+01
1.282284981628657520e-29 8.046191298749312182e+01
1.296087036307623435e-29 8.043691539489114462e+01
1.310037651342586705e-29 8.041192170867597611e+01
1.324138425783826032e-29 8.038693193225805089e+01
1.338390975893229657e-29 8.036194606883482550e+01
1.352796935329524874e-29 8.033696412183910240e+01
1.367357955335577267e-29 8.031198609443165992e+01
1.382075704927629899e-29 8.028701199006809475e+01
1.396951871086616704e-29 8.026204181187289066e+01
1.411988158951536639e-29 8.023707556322027301e+01
1.427186292014866145e-29 8.021211320307043025e+01
1.442548012320161017e-29 8.018715469870517154e+01
1.458075080661699111e-29 8.016220005327114961e+01
1.473769276786315810e-29 8.013724927039041290e+01
1.489632399597408975e-29 8.011230235317309223e+01
1.505666267361101062e-29 8.008735930526357549e+01
1.521872717914704126e-29 8.006242012973523003e+01
1.538253608877340308e-29 8.003748483025512428e+01
1.554810817862877539e-29 8.001255340986010367e+01
1.571546242695153576e-29 7.998584548241022674e+01
1.588461801625472095e-29 7.996092210837900893e+01
1.605559433552531717e-29 7.993600262382615540e+01
1.622841098244631312e-29 7.991108703222421639e+01
1.640308776564310472e-29 7.988617533676864468e+01
1.657964470695411991e-29 7.986126754095437263e+01
1.675810204372536079e-29 7.983636364794035956e+01
1.693848023113063721e-29 7.981146366124410463e+01
1.712079994451580736e-29 7.978656758398811633e+01
1.730508208176872099e-29 7.976167541971196329e+01
1.749134776571468312e-29 7.973678717150177420e+01
1.767961834653718307e-29 7.971190284291981243e+01
1.786991540422573873e-29 7.968702243701555687e+01
1.806226075104899210e-29 7.966214595737342563e+01
1.825667643405502937e-29 7.963727340670739352e+01
1.845318473759853023e-29 7.961240474211828655e+01
1.865180818589463427e-29 7.958753993309852603e+01
1.885256954560137432e-29 7.956267898337375755e+01
1.905549182842878772e-29 7.953782189598989305e+01
1.926059829377669529e-29 7.951296867466901119e+01
1.946791245140084826e-29 7.948811932246859158e+01
1.967745806410721878e-29 7.946149931417988910e+01
1.988925915047642409e-29 7.943665798777426801e+01
2.010333998761633345e-29 7.941182054091565590e+01
2.031972511394488440e-29 7.938698697716100128e+01
2.053843933200284468e-29 7.936215729966710342e+01
2.075950771129625369e-29 7.933733151201320766e+01
2.098295559117066498e-29 7.931250961731929294e+01
2.120880858371512155e-29 7.928769161918715724e+01
2.143709257669799383e-29 7.926287752070069814e+01
2.166783373653440294e-29 7.923806732548365517e+01
2.190105851128497417e-29 7.921326103658323348e+01
2.213679363368815159e-29 7.918845865764562575e+01
2.237506612422381761e-29 7.916366019168168577e+01
2.261590329421061386e-29 7.913886564235501453e+01
2.285933274893650917e-29 7.911407501265405529e+01
2.310538239082248591e-29 7.908928830623608519e+01
2.335408042262154743e-29 7.906450552610210991e+01
2.360545535065087185e-29 7.903972667091915127e+01
2.385953598805938221e-29 7.901495168590460594e+01
2.411635145813052567e-29 7.899018055812585715e+01
2.437593119761987782e-29 7.896541329072380222e+01
2.463830496013009714e-29 7.894064988734335486e+01
2.490350281952078863e-29 7.891412196098514187e+01
2.517155517335576809e-29 7.888936657207914038e+01
2.544249274638745525e-29 7.886461505762157742e+01
2.571634659407802007e-29 7.883986742072866605e+01
2.599314810615990000e-29 7.881512366506321143e+01
2.627292901023319655e-29 7.879038379370516054e+01
2.655572137540248487e-29 7.876564781033910378e+01
2.684155761595282312e-29 7.874091571800876466e+01
2.713047049506449388e-29 7.871618752041499079e+01
2.742249312856936399e-29 7.869146322058236365e+01
2.771765898874606045e-29 7.866674282220201064e+01
2.801600190815677047e-29 7.864202632831168671e+01
2.831755608352539657e-29 7.861731374256606841e+01
2.862235607965658487e-29 7.859260506802553437e+01
2.893043683339861954e-29 7.856790030830745764e+01
2.924183365764729686e-29 7.854319946649503947e+01
2.955658224539372155e-29 7.851850254616867630e+01
2.987471867381571156e-29 7.849380955043432095e+01
3.019627940841233477e-29 7.846912048283546426e+01
3.052130130718469977e-29 7.844443533110637645e+01
3.084982162486003557e-29 7.841975403993293980e+01
3.118187801716204219e-29 7.839331408078723484e+01
3.151750854512711968e-29 7.836864078508347120e+01
3.185675167946715403e-29 7.834397135471809293e+01
3.219964630497838880e-29 7.831930579276853166e+01
3.254623172499961144e-29 7.829464410297408961e+01
3.289654766591641412e-29 7.826998628839574224e+01
3.325063428171495420e-29 7.824533235275971776e+01
3.360853215858464225e-29 7.822068229914196991e+01
3.397028231956944971e-29 7.819603613123163655e+01
3.433592622927124383e-29 7.817139385212685454e+01
3.470550579860178695e-29 7.814675546548011198e+01
3.507906338958680802e-29 7.812212097441243941e+01
3.545664182022186613e-29 7.809749038253850983e+01
3.583828436937941745e-29 7.807286369300206275e+01
3.622403478177077389e-29 7.804824090938177505e+01
3.661393727295938847e-29 7.802362203484307202e+01
3.700803653442914443e-29 7.799900707292768232e+01
3.740637773870721665e-29 7.797439602682391069e+01
3.780900654454095011e-29 7.794978890003642391e+01
3.821596910213273548e-29 7.792518569577589460e+01
3.862731205842889629e-29 7.790058641751016921e+01
3.904308256246674672e-29 7.787423440834308508e+01
3.946332827077910837e-29 7.784964323583149337e+01
3.988809735285591027e-29 7.782505591915935383e+01
4.031743849666684058e-29 7.780047246137175421e+01
4.075140091424117704e-29 7.777589286619418374e+01
4.119003434730879232e-29 7.775131713676329070e+01
4.163338907300188621e-29 7.772674527676718981e+01
4.208151590961692866e-29 7.770217728936530932e+01
4.253446622244100100e-29 7.767761317820870204e+01
4.299229192963840414e-29 7.765305294647916412e+01
4.345504550820193391e-29 7.762849659779064382e+01
4.392277999996811167e-29 7.760394413534773150e+01
4.439554901769595540e-29 7.757939556272727089e+01
4.487340675121373054e-29 7.755485088315609232e+01
4.535640797362926380e-29 7.753031010017410551e+01
4.584460804760844410e-29 7.750577321703099187e+01
4.633806293172128290e-29 7.748124023722921550e+01
4.683682918685487819e-29 7.745671116404095358e+01
4.734096398269822579e-29 7.743218600093193515e+01
4.785052510429402957e-29 7.740766475119667689e+01
4.836557095866242065e-29 7.738314741826397380e+01
4.888616058149600840e-29 7.735688319753788278e+01
4.941235364392548949e-29 7.733237398854242883e+01
4.994421045936103929e-29 7.730786870677135880e+01
5.048179199040442388e-29 7.728336735532592172e+01
5.102515985583694482e-29 7.725886990018514666e+01
5.157437633768260556e-29 7.723437629977837560e+01
5.212950438834583821e-29 7.720988655767371256e+01
5.269060763782904257e-29 7.718540067711637676e+01
5.325775040102475840e-29 7.716091866172084224e+01
5.383099768508795268e-29 7.713644051475507979e+01
5.441041519688756432e-29 7.711196623979658682e+01
5.499606935053665613e-29 7.708749584013570200e+01
5.558802727500692492e-29 7.706302931931278977e+01
5.618635682182187492e-29 7.703856668064044300e+01
5.679112657283440542e-29 7.701410792762199264e+01
5.740240584808817361e-29 7.698965306359284000e+01
5.802026471376188067e-29 7.696520209201878515e+01
5.864477399020235538e-29 7.694075501625789570e+01
5.927600526004090843e-29 7.691631183973879615e+01
5.991403087639854028e-29 7.689187256584207830e+01
6.055892397117958782e-29 7.686569196407747029e+01
6.121075846345285681e-29 7.684126078503078361e+01
6.186960906792651807e-29 7.681683351890937672e+01
6.253555130351065766e-29 7.679241016929884722e+01
6.320866150197377012e-29 7.676799073938606455e+01
6.388901681669243245e-29 7.674357523271915227e+01
6.457669523149328443e-29 7.671916365250707770e+01
6.527177556959405269e-29 7.669475600226161305e+01
6.597433750263680268e-29 7.667035224789290737e+01
6.668446155982055948e-29 7.664595234792227529e+01
6.740222913713207556e-29 7.662155630560620523e+01
6.812772250667408410e-29 7.659716412448541689e+01
6.886102482609783131e-29 7.657277580793616778e+01
6.960222014813324003e-29 7.654839135946181727e+01
7.035139343022362138e-29 7.652401078246118971e+01
7.110863054426409375e-29 7.649963408040071045e+01
7.187401828644272251e-29 7.647526125670128749e+01
7.264764438719177947e-29 7.645089231479211378e+01
7.342959752124202564e-29 7.642652725811679204e+01
7.421996731778709137e-29 7.640216609006708381e+01
7.501884437075750517e-29 7.637780881410900236e+01
7.582632024920295893e-29 7.635171605556448071e+01
7.664248750779083595e-29 7.632736685262634069e+01
7.746743969741324443e-29 7.630302155215714777e+01
7.830127137591044833e-29 7.627868015770582133e+01
7.914407811890983252e-29 7.625434267254415488e+01
7.999595653077902335e-29 7.623000910018389220e+01
8.085700425570177408e-29 7.620567944391876836e+01
8.172731998886829722e-29 7.618135370722369260e+01
8.260700348778831701e-29 7.615703189341483892e+01
8.349615558372606844e-29 7.613271400592996940e+01
8.439487819325574066e-29 7.610840004810744119e+01
8.530327432994644534e-29 7.608408998630289943e+01
8.622144811616777499e-29 7.605978377865203299e+01
8.714950479502514407e-29 7.603548142850870306e+01
8.808755074242338810e-29 7.601118293935753911e+01
8.903569347925783608e-29 7.598688831462783355e+01
8.999404168374163399e-29 7.596259755782618583e+01
9.096270520386062005e-29 7.593831067234511067e+01
9.194179506996488826e-29 7.591402766171331962e+01
9.293142350749589673e-29 7.588974852928576809e+01
9.393170394984769711e-29 7.586373948075886631e+01
9.494275105137232953e-29 7.583946839280663710e+01
9.596468070051950690e-29 7.581520119372738975e+01
9.699761003312058798e-29 7.579093788685520394e+01
9.804165744581544937e-29 7.576667847570219294e+01
9.909694260962114639e-29 7.574242296362487536e+01
1.001635864836522730e-28 7.571817135409830257e+01
1.012417113289832901e-28 7.569392365050099158e+01
1.023314407226629337e-28 7.566967985627120186e+01
1.034328995718794370e-28 7.564543997480937776e+01
1.045462141282753765e-28 7.562120400951665999e+01
1.056715120024223574e-28 7.559697196381624451e+01
1.068089221784457480e-28 7.557274384107179799e+01
1.079585750288097472e-28 7.554851964472847214e+01
1.091206023292614360e-28 7.552429937156125561e+01
1.102951372739328066e-28 7.550008296571205335e+01
1.114823144906115529e-28 7.547587041635236460e+01
1.126822700561698144e-28 7.545166172707230601e+01
1.138951415121622880e-28 7.542745690122305291e+01
1.151210678805922473e-28 7.540325594241721774e+01
1.163601896798437467e-28 7.537733063871502281e+01
1.176126489407922927e-28 7.535313770106809272e+01
1.188785892230819914e-28 7.532894864100379095e+01
1.201581556315813659e-28 7.530476346203109017e+01
1.214514948330156481e-28 7.528058216756654986e+01
1.227587550727786385e-28 7.525640476108222288e+01
1.240800861919220936e-28 7.523223124601695133e+01
1.254156396443352637e-28 7.520806162580554144e+01
1.267655685141018020e-28 7.518389590390870580e+01
1.281300275330474964e-28 7.515973408372447295e+01
1.295091730984765828e-28 7.513557616873566758e+01
1.309031632910954509e-28 7.511142216230294366e+01
1.323121578931366573e-28 7.508727206793169273e+01
1.337363184066705337e-28 7.506312588894518001e+01
1.351758080721175947e-28 7.503898362887076701e+01
1.366307918869604915e-28 7.501484529099518284e+01
1.381014366246529087e-28 7.499071087886748899e+01
1.395879108537406295e-28 7.496658039573740950e+01
1.410903849571797245e-28 7.494245381518646809e+01
1.426090311518672439e-28 7.491833109032222637e+01
1.441440235083818810e-28 7.489421222405604794e+01
1.456955379709329019e-28 7.486837486724355983e+01
1.472637523775323190e-28 7.484426400461843798e+01
1.488488464803758240e-28 7.482015701119846085e+01
1.504510019664470773e-28 7.479605389045323705e+01
1.520704024783440524e-28 7.477195464588301377e+01
1.537072336353249465e-28 7.474785928092029508e+01
1.553616830545896225e-28 7.472376779908707078e+01
1.570339403727811319e-28 7.469968020377893936e+01
1.587241972677232401e-28 7.467559649853997428e+01
1.604326474803919117e-28 7.465151668672825735e+01
1.621594868371183577e-28 7.462744077191044312e+01
1.639049132720409983e-28 7.460336875740725304e+01
1.656691268497891667e-28 7.457930064680716953e+01
1.674523297884160426e-28 7.455523644339406530e+01
1.692547264825781462e-28 7.453117615077837854e+01
1.710765235269597127e-28 7.450711977220693427e+01
1.729179297399588290e-28 7.448306731131195590e+01
1.747791561876188311e-28 7.445901877130349078e+01
1.766604162078220475e-28 7.443497415583561860e+01
1.785619254347441834e-28 7.440921642651713341e+01
1.804839018235665223e-28 7.438517994481600226e+01
1.824265656754647542e-28 7.436114733141116062e+01
1.843901396628561589e-28 7.433711857444755822e+01
1.863748488549239552e-28 7.431309367748805528e+01
1.883809207434162140e-28 7.428907264396369214e+01
1.904085852687171175e-28 7.426505547745941271e+01
1.924580748462098227e-28 7.424104218136943700e+01
1.945296243929120283e-28 7.421703275930026678e+01
1.966234713544037523e-28 7.419302721460933014e+01
1.987398557320451446e-28 7.416902555092494254e+01
2.008790201104811504e-28 7.414502777156677382e+01
2.030412096854541459e-28 7.412103388018596206e+01
2.052266722919042330e-28 7.409704388006483100e+01
2.074356584323777735e-28 7.407305777487600551e+01
2.096684213057416541e-28 7.404907556786494638e+01
2.119252168362007028e-28 7.402509726272627688e+01
2.142063037026395327e-28 7.400112286266845274e+01
2.165119433682682334e-28 7.397715237140762667e+01
2.188424001105927598e-28 7.395318579211550514e+01
2.211979410517085382e-28 7.392751165955333192e+01
2.235788361889132551e-28 7.390355319496636355e+01
2.259853584256625046e-28 7.387959865302117635e+01
2.284177836028451105e-28 7.385564803723913485e+01
2.308763905304022049e-28 7.383170135094825071e+01
2.333614610192862941e-28 7.380775857744251311e+01
2.358732799137574891e-28 7.378381966096232247e+01
2.384121351240413829e-28 7.375988460138219693e+01
2.409783176593242706e-28 7.373595340205903881e+01
2.435721216611107793e-28 7.371202606668587975e+01
2.461938444369405439e-28 7.368810259858219069e+01
2.488437864944600731e-28 7.366418300146294484e+01
2.515222515758767548e-28 7.364026727861039490e+01
2.542295466927685005e-28 7.361635543376112878e+01
2.569659821612753043e-28 7.359244747016056465e+01
2.597318716376702964e-28 7.356854339156717515e+01
2.625275321543052687e-28 7.354464320118890441e+01
2.653532841559589666e-28 7.352074690280596769e+01
2.682094515365610635e-28 7.349685449958954564e+01
2.710963616763189474e-28 7.347296599534161032e+01
2.740143454792446729e-28 7.344737549964352752e+01
2.769637374110771916e-28 7.342349508241522926e+01
2.799448755376293220e-28 7.339961857470882478e+01
2.829581015635312530e-28 7.337574597985195624e+01
2.860037608713988763e-28 7.335187730145125329e+01
2.890822025614243464e-28 7.332801254279706882e+01
2.921937794913833542e-28 7.330415170751801668e+01
2.953388483170912634e-28 7.328029479886730257e+01
2.985177695332766773e-28 7.325644182049288133e+01
3.017309075149039151e-28 7.323259273346911868e+01
3.049786305589401803e-28 7.320874750056985647e+01
3.082613109265634781e-28 7.318490612507748949e+01
3.115793248858428036e-28 7.316106861079261137e+01
3.149330527548595255e-28 7.313723496096014287e+01
3.183228789453022077e-28 7.311340517940264760e+01
3.217491920065306973e-28 7.308957926932778548e+01
3.252123846701044570e-28 7.306575723457967797e+01
3.287128538948102981e-28 7.304193907832902255e+01
3.322510009121548069e-28 7.301812480442778508e+01
3.358272312723561705e-28 7.299431441605049997e+01
3.394419548908315922e-28 7.296880760163914204e+01
3.430955860951741520e-28 7.294500527343949159e+01
3.467885436726565111e-28 7.292120684158085453e+01
3.505212509182250024e-28 7.289741230973299935e+01
3.542941356830204313e-28 7.287362168118629313e+01
3.581076304234219969e-28 7.284983495963204803e+01
3.619621722506070712e-28 7.282605214832369711e+01
3.658582029806674163e-28 7.280227325097432356e+01
3.697961691852421117e-28 7.277849827079988643e+01
3.737765222427068747e-28 7.275472721153556677e+01
3.777997183899143497e-28 7.273096007636007698e+01
3.818662187744798494e-28 7.270719686903015599e+01
3.859764895076526376e-28 7.268343758852562075e+01
3.901310017177337404e-28 7.265968217907015969e+01
3.943302316040798815e-28 7.263593062441708526e+01
3.985746604916888330e-28 7.261218292846011479e+01
4.028647748863605767e-28 7.258843909441324627e+01
4.072010665304758436e-28 7.256469912613272299e+01
4.115840324593510917e-28 7.254096302685472608e+01
4.160141750582123866e-28 7.251553578958063895e+01
4.204920021197823119e-28 7.249180771632633480e+01
4.250180269024742569e-28 7.246808352295695954e+01
4.295927681892383431e-28 7.244436321320621630e+01
4.342167503470152219e-28 7.242064679036391794e+01
4.388905033868429450e-28 7.239693425818514072e+01
4.436145630246104499e-28 7.237322561992252190e+01
4.483894707424521900e-28 7.234952087935256770e+01
4.532157738508294678e-28 7.232582003969089612e+01
4.580940255512539895e-28 7.230212310473585546e+01
4.630247849997000954e-28 7.227843007766549022e+01
4.680086173706955332e-28 7.225474096229913812e+01
4.730460939221068264e-28 7.223105576178014076e+01
4.781377920606059661e-28 7.220737447993217017e+01
4.832842954078716957e-28 7.218369711990690973e+01
4.884861938674737340e-28 7.216002368548977586e+01
4.937440836924917707e-28 7.213635417985511822e+01
4.990585675538624203e-28 7.211268858076918775e+01
5.044302546094466898e-28 7.208902683668367217e+01
5.098597605738706944e-28 7.206367924819906534e+01
5.153477077890888595e-28 7.204002549754672202e+01
5.208947252957201921e-28 7.201637561107752106e+01
5.265014489051545706e-28 7.199272959258770754e+01
5.321685212724171258e-28 7.196908744536600011e+01
5.378965919698507117e-28 7.194544917323008804e+01
5.436863175615579023e-28 7.192181477943117329e+01
5.495383616786615252e-28 7.189818426780882987e+01
5.554533950953743180e-28 7.187455764157668625e+01
5.614320958058717845e-28 7.185093490459441057e+01
5.674751491020251131e-28 7.182731606004377056e+01
5.735832476519374765e-28 7.180370111178540071e+01
5.797570915793425438e-28 7.178009006301060424e+01
5.859973885438577632e-28 7.175648291754195895e+01
5.923048538220838937e-28 7.173287967859258174e+01
5.986802103896122201e-28 7.170928034994778955e+01
6.051241890038802596e-28 7.168568493484269766e+01
6.116375282879358682e-28 7.166209343702489321e+01
6.182209748151033802e-28 7.163850585975148988e+01
6.248752831945433501e-28 7.161323781028308133e+01
6.316012161577689436e-28 7.158965836559070794e+01
6.383995446460576357e-28 7.156608284726581815e+01
6.452710478988216208e-28 7.154251119883601007e+01
6.522165135429300296e-28 7.151894340558868635e+01
6.592367376829729980e-28 7.149537947140578353e+01
6.663325249925355675e-28 7.147181939953730989e+01
6.735046888064167561e-28 7.144826319388378977e+01
6.807540512138585508e-28 7.142471085766639760e+01
6.880814431527805156e-28 7.140116239478375348e+01
6.954877045050066550e-28 7.137761780846709314e+01
7.029736841925596847e-28 7.135407710257723579e+01
7.105402402749497979e-28 7.133054028036758609e+01
7.181882400475311103e-28 7.130700734566090659e+01
7.259185601409176198e-28 7.128347830173251509e+01
7.337320866214472935e-28 7.125995315236754379e+01
7.416297150927707806e-28 7.123643190086346522e+01
7.496123507984898658e-28 7.121291455096731227e+01
7.576809087259233289e-28 7.118940110599874060e+01
7.658363137109892703e-28 7.116421246667648859e+01
7.740795005441933171e-28 7.114070712200569346e+01
7.824114140778039662e-28 7.111720569300990746e+01
7.908330093341353330e-28 7.109370818350332399e+01
7.993452516150183813e-28 7.107021459666890451e+01
8.079491166124508581e-28 7.104672493633835018e+01
8.166455905204145435e-28 7.102323920566882975e+01
8.254356701479425034e-28 7.099975738041665352e+01
8.343203630333574249e-28 7.097627940957987391e+01
8.433006875597627345e-28 7.095280529568786676e+01
8.523776730717762753e-28 7.092933504203513451e+01
8.615523599934962308e-28 7.090586865248319270e+01
8.708257999477870039e-28 7.088240613034827220e+01
8.801990558767987773e-28 7.085894747945417294e+01
8.896732021638086433e-28 7.083549270313915258e+01
8.992493247563746949e-28 7.081204180518868441e+01
9.089285212907880108e-28 7.078859478896336554e+01
9.187119012179188527e-28 7.076515165821099629e+01
9.286005859303616550e-28 7.074171241631357532e+01
9.385957088909783523e-28 7.071660326245397243e+01
9.486984157628231857e-28 7.069317208763033022e+01
9.589098645404385843e-28 7.066974481247480355e+01
9.692312256826214908e-28 7.064632144086030507e+01
9.796636822465607626e-28 7.062290197598375130e+01
9.902084300234475282e-28 7.059948642171005417e+01
1.000866677675545584e-27 7.057607478124796785e+01
1.011639646874706944e-27 7.055266705842477393e+01
1.022528572442438373e-27 7.052926325647102601e+01
1.033534702491415577e-27 7.050586337917606272e+01
1.044659298568550534e-27 7.048246742979230817e+01
1.055903635799598857e-27 7.045907541077821179e+01
1.067269003035293026e-27 7.043568727085767023e+01
1.078756702999109830e-27 7.041230298499374385e+01
1.090368052436567617e-27 7.038892255658943498e+01
1.102104382266160087e-27 7.036554598943183692e+01
1.113967037731916034e-27 7.034217328694590776e+01
1.125957378557567292e-27 7.031880445288105363e+01
1.138076779102443253e-27 7.029543949068373365e+01
1.150326628518976457e-27 7.027040990337486903e+01
1.162708330911937271e-27 7.024705297312969776e+01
1.175223305499381874e-27 7.022369992564607344e+01
1.187872986775298660e-27 7.020035076482864156e+01
1.200658824674074851e-27 7.017700549392807829e+01
1.213582284736662958e-27 7.015366411681149827e+01
1.226644848278571765e-27 7.013032663675085132e+01
1.239848012559665135e-27 7.010699305757525224e+01
1.253193290955751973e-27 7.008366338257904715e+01
1.266682213132096659e-27 7.006033761555313788e+01
1.280316325218722609e-27 7.003701575981358474e+01
1.294097189987642586e-27 7.001369781911347445e+01
1.308026387031991904e-27 6.999038379679102206e+01
1.322105512947056103e-27 6.996707369656141395e+01
1.336336181513321871e-27 6.994376752178425249e+01
1.350720023881420642e-27 6.992046527613732110e+01
1.365258688759104047e-27 6.989716695106884004e+01
1.379953842600228635e-27 6.987387248670204087e+01
1.394807169795737471e-27 6.985058187718450995e+01
1.409820372866776014e-27 6.982563193458511819e+01
1.424995172659808468e-27 6.980234932182450791e+01
1.440333308543871100e-27 6.977907057490877207e+01
1.455836538609951945e-27 6.975579569774454569e+01
1.471506639872472863e-27 6.973252469364645378e+01
1.487345408473026225e-27 6.970925756648313154e+01
1.503354659886218266e-27 6.968599431959103185e+01
1.519536229127771361e-27 6.966273495680080430e+01
1.535891970964866417e-27 6.963947948147068701e+01
1.552423760128705096e-27 6.961622789739347184e+01
1.569133491529448641e-27 6.959298020794911110e+01
1.586023080473381025e-27 6.956973641689216947e+01
1.603094462882454973e-27 6.954649652762461187e+01
1.620349595516201503e-27 6.952326054386332999e+01
1.637790456195977316e-27 6.950002846903169029e+01
1.655419044031728340e-27 6.947680030680872676e+01
1.673237379651090775e-27 6.945357606063949163e+01
1.691247505431010258e-27 6.943035573416538853e+01
1.709451485731844174e-27 6.940548116660885114e+01
1.727851407133993032e-27 6.938226897059053044e+01
1.746449378677028618e-27 6.935906070524355016e+01
1.765247532101496136e-27 6.933585633485081701e+01
1.784248022093221026e-27 6.931265581729263658e+01
1.803453026530291559e-27 6.928945915587051729e+01
1.822864746732704308e-27 6.926626635445514069e+01
1.842485407714640200e-27 6.924307741644715009e+01
1.862317258439566310e-27 6.921989234567924143e+01
1.882362572077972534e-27 6.919671114557398539e+01
1.902623646267939744e-27 6.917353381992580807e+01
1.923102803378510004e-27 6.915036037217895171e+01
1.943802390775837314e-27 6.912719080608985678e+01
1.964724781092315477e-27 6.910402512512456497e+01
1.985872372498488298e-27 6.908086333300178694e+01
2.007247588977947300e-27 6.905770543320849697e+01
2.028852880605182892e-27 6.903455142942581801e+01
2.050690723826370676e-27 6.901140132516270853e+01
2.072763621743298825e-27 6.898825512406176586e+01
2.095074104400232034e-27 6.896345995826193587e+01
2.117624729073922282e-27 6.894032185352257613e+01
2.140418080566740559e-27 6.891718766302237498e+01
2.163456771502906249e-27 6.889405739007456475e+01
2.186743442628022234e-27 6.887093103847625741e+01
2.210280763111716975e-27 6.884780861156274057e+01
2.234071430853599855e-27 6.882469011309284213e+01
2.258118172792517561e-27 6.880157553182233698e+01
2.282423745219064188e-27 6.877846480939579976e+01
2.306990934091596862e-27 6.875535794227339181e+01
2.331822555355513326e-27 6.873225493424921240e+01
2.356921455266034690e-27 6.870915578883047203e+01
2.382290510714465746e-27 6.868606050977328437e+01
2.407932629557891926e-27 6.866296910060658831e+01
2.433850750952569781e-27 6.863988156504845506e+01
2.460047845690763795e-27 6.861679790664919665e+01
2.486526916541278141e-27 6.859371812908918287e+01
2.513290998593656845e-27 6.857064223593982888e+01
2.540343159606011079e-27 6.854592237933074728e+01
2.567686500356743376e-27 6.852285454405544840e+01
2.595324154999905441e-27 6.849979060417052779e+01
2.623259291424456457e-27 6.847673056351102616e+01
2.651495111617389609e-27 6.845367442545246206e+01
2.680034852030688786e-27 6.843062219379159217e+01
2.708881783952389905e-27 6.840757387192546446e+01
2.738039213881482465e-27 6.838452946361320528e+01
2.767510483906922530e-27 6.836148897227320731e+01
2.797298972090727729e-27 6.833845240162658285e+01
2.827408092855109793e-27 6.831541975511333931e+01
2.857841297373945955e-27 6.829239103641656072e+01
2.888602073968289680e-27 6.826936624688678990e+01
2.919693948506231026e-27 6.824634533334911168e+01
2.951120484807052463e-27 6.822332827395000265e+01
2.982885285049654332e-27 6.820031507240813085e+01
3.014991990185549470e-27 6.817730573233748714e+01
3.047444280356125324e-27 6.815430025741856923e+01
3.080245875314489939e-27 6.812965582759619565e+01
3.113400534851853771e-27 6.810665837058020600e+01
3.146912059228414652e-27 6.808366479001153948e+01
3.180784289609059828e-27 6.806067508930719612e+01
3.215021108503576895e-27 6.803768927230260033e+01
3.249626440211693638e-27 6.801470734243605420e+01
3.284604251272907664e-27 6.799172930350506761e+01
3.319958550921066004e-27 6.796875515896958575e+01
3.355693391544023301e-27 6.794578491258886288e+01
3.391812869148064673e-27 6.792281856784434524e+01
3.428321123827412535e-27 6.789985612845721619e+01
3.465222340238795855e-27 6.787689759793060773e+01
3.502520748081023720e-27 6.785394297994776025e+01
3.540220622579925547e-27 6.783099227803253939e+01
3.578326284978302063e-27 6.780804549583102414e+01
3.616842103031260861e-27 6.778510263688838222e+01
3.655772491506876259e-27 6.776216370481222384e+01
3.695121912692134729e-27 6.773922870316960143e+01
3.734894876904539679e-27 6.771465981606220907e+01
3.775095943009012570e-27 6.769173284591498430e+01
3.815729718940454822e-27 6.766880973209659089e+01
3.856800862231948282e-27 6.764589047848201631e+01
3.898314080548516042e-27 6.762297508855232309e+01
3.940274132226868348e-27 6.760006356614448464e+01
3.982685826820713883e-27 6.757715591476107875e+01
4.025554025652071928e-27 6.755425213820055319e+01
4.068883642368508630e-27 6.753135223998700098e+01
4.112679643506250737e-27 6.750845622388098377e+01
4.156947049059614465e-27 6.748556409342779716e+01
4.201690933056301788e-27 6.746267585235000297e+01
4.246916424139025485e-27 6.743979150421421309e+01
4.292628706153393353e-27 6.741691105270471951e+01
4.338833018741985574e-27 6.739403450140990515e+01
4.385534657945088003e-27 6.737116185397599111e+01
4.432738976807637983e-27 6.734829311401240659e+01
4.480451385992821064e-27 6.732542828512751498e+01
4.528677354402287046e-27 6.730093459843034509e+01
4.577422409802893518e-27 6.727807788251278964e+01
4.626692139460476252e-27 6.725522508885097750e+01
4.676492190780166458e-27 6.723237622085827070e+01
4.726828271953732025e-27 6.720953128229689355e+01
4.777706152613895380e-27 6.718669026435041758e+01
4.829131664495548351e-27 6.716385310663875430e+01
4.881110702104361208e-27 6.714101980345400023e+01
4.933649223392321706e-27 6.711819035859647897e+01
4.986753250440669751e-27 6.709536477565521295e+01
5.040428870150191104e-27 6.707254305839218489e+01
5.094682234938797659e-27 6.704972521041766242e+01
5.149519563446902971e-27 6.702691123545574214e+01
5.204947141250103735e-27 6.700410113713799376e+01
5.260971321579672302e-27 6.698129491914995981e+01
5.317598526050809289e-27 6.695849258514488156e+01
5.374835245398580247e-27 6.693569413877003171e+01
5.432688040222083793e-27 6.691289958370001045e+01
5.491163541736320302e-27 6.688848116837472446e+01
5.550268452532302105e-27 6.686569468546494477e+01
5.610009547345355715e-27 6.684291210494603774e+01
5.670393673831525650e-27 6.682013343061944965e+01
5.731427753352663897e-27 6.679735866596264771e+01
5.793118781769639639e-27 6.677458781473946203e+01
5.855473830244256131e-27 6.675182088044839190e+01
5.918500046049796533e-27 6.672905786681525342e+01
5.982204653390114743e-27 6.670629877735974844e+01
6.046594954227907626e-27 6.668354361576953693e+01
6.111678329121540867e-27 6.666079238472742929e+01
6.177462238071052624e-27 6.663804503455003214e+01
6.243954221373279752e-27 6.661530153724214642e+01
6.311161900485996102e-27 6.659256189652938929e+01
6.379092978901713634e-27 6.656982611610840195e+01
6.447755243030535784e-27 6.654709419966654593e+01
6.517156563092683694e-27 6.652436615092169347e+01
6.587304894020601310e-27 6.650164197352327733e+01
6.658208276370806531e-27 6.647729894086589297e+01
6.729874837245357090e-27 6.645458279442051719e+01
6.802312791223637181e-27 6.643187053072782078e+01
6.875530441303770303e-27 6.640916215330797456e+01
6.949536179854367900e-27 6.638645766596486908e+01
7.024338489576523408e-27 6.636375707224001985e+01
7.099945944475948376e-27 6.634106037589904759e+01
7.176367210845998272e-27 6.631836758050444303e+01
7.253611048260853284e-27 6.629567868978378442e+01
7.331686310579600282e-27 6.627299370732099248e+01
7.410601946961126977e-27 6.625031263680534721e+01
7.490367002889723521e-27 6.622763548184207139e+01
7.570990621212146328e-27 6.620496224608204727e+01
7.652482043185432387e-27 6.618229293315174289e+01
7.734850609536181530e-27 6.615962754666423962e+01
7.818105761531267918e-27 6.613696609026666806e+01
7.902257042059827204e-27 6.611430854344651209e+01
7.987314096727364541e-27 6.609165485063398648e+01
8.073286674961172715e-27 6.606738731478417037e+01
8.160184631127868250e-27 6.604474161139012267e+01
8.248017925662985229e-27 6.602209977058204515e+01
8.336796626212453207e-27 6.599946179620405928e+01
8.426530908786873253e-27 6.597682769184135054e+01
8.517231058927721134e-27 6.595419746129971372e+01
8.608907472886337153e-27 6.593157110818528110e+01
8.701570658815633773e-27 6.590894863626564870e+01
8.795231237974344519e-27 6.588633004916826508e+01
8.889899945944774135e-27 6.586371535062244220e+01
8.985587633863120167e-27 6.584110454427647596e+01
9.082305269663313008e-27 6.581849763382162166e+01
9.180063939334238100e-27 6.579589462292751989e+01
9.278874848190211149e-27 6.577329551524682927e+01
9.378749322155695013e-27 6.575070031447062036e+01
9.479698809063272471e-27 6.572810902421313983e+01
9.581734879965885064e-27 6.570552164818671770e+01
9.684869230463187334e-27 6.568132523581962801e+01
9.789113682041890201e-27 6.565874597939632906e+01
9.894480183431112258e-27 6.563617064829686853e+01
1.000098081197174172e-26 6.561359924628943929e+01
1.010862777500081924e-26 6.559103176544675762e+01
1.021743341125083964e-26 6.556846814510070942e+01
1.032741019226379473e-26 6.554590837882683729e+01
1.043857072382105483e-26 6.552335247043254185e+01
1.055092774738803011e-26 6.550080042358892740e+01
1.066449414157468500e-26 6.547825224206476946e+01
1.077928292361177513e-26 6.545570792955236072e+01
1.089530725084266047e-26 6.543316748978203634e+01
1.101258042223180375e-26 6.541063092646729160e+01
1.113111587988888246e-26 6.538809824330013498e+01
1.125092721060960761e-26 6.536556944401515068e+01
1.137202814743314761e-26 6.534304453226597786e+01
1.149443257121596050e-26 6.532052351180811911e+01
1.161815451222326146e-26 6.529800638625715692e+01
1.174320815173692753e-26 6.527388522103831292e+01
1.186960782368106045e-26 6.525137617530484135e+01
1.199736801626503562e-26 6.522887103589006585e+01
1.212650337364389937e-26 6.520636980635165969e+01
1.225702869759732703e-26 6.518387249045895260e+01
1.238895894922596369e-26 6.516137909179109045e+01
1.252230925066636461e-26 6.513888961407904787e+01
1.265709488682440021e-26 6.511640406092291755e+01
1.279333130712694933e-26 6.509392243601575956e+01
1.293103412729319639e-26 6.507144474102474874e+01
1.307021913112423981e-26 6.504897092196165431e+01
1.321090227231233735e-26 6.502650095578123057e+01
1.335309967626963926e-26 6.500403484621597272e+01
1.349682764197619254e-26 6.498157259704453281e+01
1.364210264384865264e-26 6.495911421196049673e+01
1.378894133362829504e-26 6.493665969476373334e+01
1.393736054228974712e-26 6.491420904910978606e+01
1.408737728197028834e-26 6.489015908647412800e+01
1.423900874791946907e-26 6.486771647237726768e+01
1.439227232047058911e-26 6.484527774136384437e+01
1.454718556703252059e-26 6.482284289703535762e+01
1.470376624410340789e-26 6.480041194320119757e+01
1.486203229930605217e-26 6.477798488348383898e+01
1.502200187344474237e-26 6.475556172165460112e+01
1.518369330258514552e-26 6.473314246135680605e+01
1.534712512015564352e-26 6.471072710632331848e+01
1.551231605907179811e-26 6.468831566021860624e+01
1.567928505388361402e-26 6.466590812673697997e+01
1.584805124294552846e-26 6.464350450956402483e+01
1.601863397061061090e-26 6.462110481235588111e+01
1.619105278944750915e-26 6.459870903881875392e+01
1.636532746248168897e-26 6.457631719257074110e+01
1.654147796546082635e-26 6.455392927733895192e+01
1.671952448914405687e-26 6.453154526079086395e+01
1.689948744161689609e-26 6.450756666042130405e+01
1.708138745063005426e-26 6.448519062646825262e+01
1.726524536596394205e-26 6.446281845185259840e+01
1.745108226181860902e-26 6.444045014022056250e+01
1.763891943922891384e-26 6.441808569542210705e+01
1.782877842850670849e-26 6.439572512112435732e+01
1.802068099170827438e-26 6.437336842113906243e+01
1.821464912512885569e-26 6.435101559915419500e+01
1.841070506182401725e-26 6.432866665894285063e+01
1.860887127415761751e-26 6.430632160421406240e+01
1.880917047637827923e-26 6.428398043870268452e+01
1.901162562722254406e-26 6.426164316613831318e+01
1.921625993254652206e-26 6.423930979021756116e+01
1.942309684798595273e-26 6.421698031469090040e+01
1.963216008164424432e-26 6.419465474321626175e+01
1.984347359681066680e-26 6.417233307956544763e+01
2.005706161470660623e-26 6.415001532735819012e+01
2.027294861726196708e-26 6.412610779480209544e+01
2.049115934992147273e-26 6.410379815670754056e+01
2.071171882448055414e-26 6.408149244149835511e+01
2.093465232195298217e-26 6.405919065274835589e+01
2.115998539546815686e-26 6.403689279423061009e+01
2.138774387320017198e-26 6.401459884822324398e+01
2.161795386132843925e-26 6.399230875665360685e+01
2.185064174702951376e-26 6.397002251932028116e+01
2.208583420150242503e-26 6.394774014003777296e+01
2.232355818302526643e-26 6.392546162255956688e+01
2.256384094004535928e-26 6.390318697066157227e+01
2.280671001430263828e-26 6.388091618811799322e+01
2.305219324398603753e-26 6.385864927866627738e+01
2.330031876692515285e-26 6.383638624610142642e+01
2.355111502381492182e-26 6.381412709412258977e+01
2.380461076147570926e-26 6.379187182654539612e+01
2.406083503614846244e-26 6.376962044703031296e+01
2.431981721682463744e-26 6.374578400217695417e+01
2.458158698861338208e-26 6.372354068848023445e+01
2.484617435614355029e-26 6.370130127441799317e+01
2.511360964700303615e-26 6.367906576360864079e+01
2.538392351521499137e-26 6.365683415986543991e+01
2.565714694475160920e-26 6.363460646682701594e+01
2.593331125308495823e-26 6.361238268826901532e+01
2.621244809477758961e-26 6.359016282785066920e+01
2.649458946511022854e-26 6.356794688930864368e+01
2.677976770374931089e-26 6.354573487632345064e+01
2.706801549845396321e-26 6.352352679259358581e+01
2.735936588882213331e-26 6.350132263416129774e+01
2.765385227007861507e-26 6.347912233971925389e+01
2.795150839690222386e-26 6.345692589831474351e+01
2.825236838729500969e-26 6.343473331368704038e+01
2.855646672649311770e-26 6.341254458969799401e+01
2.886383827091885414e-26 6.339035973004858704e+01
2.917451825217703998e-26 6.336659453020582333e+01
2.948854228109266759e-26 6.334441768737579537e+01
2.980594635179284501e-26 6.332224472059048992e+01
3.012676684583270078e-26 6.330007563351260558e+01
3.045104053636482454e-26 6.327791042999689353e+01
3.077880459235532556e-26 6.325574911372687126e+01
3.111009658284353045e-26 6.323359168851844458e+01
3.144495448124840781e-26 6.321143815807624833e+01
3.178341666972135267e-26 6.318928852617754188e+01
3.212552194354486569e-26 6.316714279654746633e+01
3.247130951558049633e-26 6.314500097292494729e+01
3.282081902076274402e-26 6.312286305905593053e+01
3.317409052064231508e-26 6.310072905864081605e+01
3.353116450797824196e-26 6.307859897544594219e+01
3.389208191137846285e-26 6.305647281313362384e+01
3.425688409999233428e-26 6.303435057549071274e+01
3.462561288825167880e-26 6.301223226614109052e+01
3.499831054066382300e-26 6.298853843915760109e+01
3.537501977665628732e-26 6.296642821660768163e+01
3.575578377547250184e-26 6.294432184609107850e+01
3.614064618112240541e-26 6.292221933131573053e+01
3.652965110738415683e-26 6.290012067617810487e+01
3.692284314286076948e-26 6.287802588440746376e+01
3.732026735609116996e-26 6.285593495986114476e+01
3.772196930071517560e-26 6.283384790628921479e+01
3.812799502069628819e-26 6.281176472751013051e+01
3.853839105559844108e-26 6.278968542729487723e+01
3.895320444592073458e-26 6.276761000942357782e+01
3.937248273848949402e-26 6.274553847768731174e+01
3.979627399190732891e-26 6.272347083582776150e+01
4.022462678206304459e-26 6.270140708765669757e+01
4.065759020769864687e-26 6.267934723687721998e+01
4.109521389603733692e-26 6.265729128732186126e+01
4.153754800847216351e-26 6.263523924265509635e+01
4.198464324631463810e-26 6.261161638954130382e+01
4.243655085660771505e-26 6.258957244558924771e+01
4.289332263799883816e-26 6.256753241812916144e+01
4.335501094667750716e-26 6.254549631079530769e+01
4.382166870237664138e-26 6.252346412740502046e+01
4.429334939443740161e-26 6.250143587161316105e+01
4.477010708794176364e-26 6.247941154697075916e+01
4.525199642990855016e-26 6.245739110764855440e+01
4.573907265555745531e-26 6.243537451987484843e+01
4.623139159464050524e-26 6.241336178746487207e+01
4.672900967784027726e-26 6.239135291423968965e+01
4.723198394323976798e-26 6.236934790403518747e+01
4.774037204285912338e-26 6.234734676063384029e+01
4.825423224926410388e-26 6.232534948789204776e+01
4.877362346224572772e-26 6.230335608955365956e+01
4.929860521557032335e-26 6.228136656949569527e+01
4.982923768380513960e-26 6.225781067735085372e+01
5.036558168921456007e-26 6.223582920286592213e+01
5.090769870873196123e-26 6.221385161820384724e+01
5.145565088100664612e-26 6.219187792726133068e+01
5.200950101352509015e-26 6.216990813371661062e+01
5.256931258981186563e-26 6.214794224142735857e+01
5.313514977670511959e-26 6.212598025409287317e+01
5.370707743171176471e-26 6.210402217553202320e+01
5.428516111044194162e-26 6.208206800946430093e+01
5.486946707412182823e-26 6.206011775967029820e+01
5.546006229719062788e-26 6.203817142989029065e+01
5.605701447497598492e-26 6.201622902386606739e+01
5.666039203145371684e-26 6.199429054535793426e+01
5.727026412709108218e-26 6.197235599806957396e+01
5.788670066677273486e-26 6.195042534737000750e+01
5.850977230781540311e-26 6.192849854778093999e+01
5.913955046806540397e-26 6.190657560304050833e+01
5.977610733408512343e-26 6.188309101563856274e+01
6.041951586942750946e-26 6.186117606806878655e+01
6.106984982299788906e-26 6.183926498702308550e+01
6.172718373750936571e-26 6.181735777643931584e+01
6.239159295802569014e-26 6.179545444004077837e+01
6.306315364059774588e-26 6.177355498172654080e+01
6.374194276099321343e-26 6.175165940524063046e+01
6.442803812351811581e-26 6.172976771444321287e+01
6.512151836993716766e-26 6.170787991309883580e+01
6.582246298848643048e-26 6.168599600502872704e+01
6.653095232298475989e-26 6.166411599401805432e+01
6.724706758204340207e-26 6.164223988384948427e+01
6.797089084837270631e-26 6.162036767832852746e+01
6.870250508819302483e-26 6.159849938119926804e+01
6.944199416074286644e-26 6.157663499628730364e+01
7.018944282789145571e-26 6.155477452729842014e+01
7.094493676385473326e-26 6.153135694608617712e+01
7.170856256501386754e-26 6.150950460068644077e+01
7.248040775984355580e-26 6.148765618286522283e+01
7.326056081894318100e-26 6.146581169624984398e+01
7.404911116517781524e-26 6.144397111124049360e+01
7.484614918392858798e-26 6.142213437735394166e+01
7.565176623345101825e-26 6.140030149778341695e+01
7.646605465534942694e-26 6.137847247631881942e+01
7.728910778515950841e-26 6.135664731686207318e+01
7.812101996304710835e-26 6.133482602322359867e+01
7.896188654462218638e-26 6.131300859926712832e+01
7.981180391186682684e-26 6.129119504882308433e+01
8.067086948418551703e-26 6.126938537571615484e+01
8.153918172956973773e-26 6.124757958379741041e+01
8.241684017588502781e-26 6.122577767685247352e+01
8.330394542227962757e-26 6.120397965875329760e+01
8.420059915071334620e-26 6.118218553324648212e+01
8.510690413761552701e-26 6.115883900849787835e+01
8.602296426566360415e-26 6.113705295839449150e+01
8.694888453569078000e-26 6.111527081267279726e+01
8.788477107872205422e-26 6.109349257500573316e+01
8.883073116813702013e-26 6.107171824929225323e+01
8.978687323196896800e-26 6.104994783922553836e+01
9.075330686533105418e-26 6.102818134866573274e+01
9.173014284297880006e-26 6.100641878132680063e+01
9.271749313200799096e-26 6.098466014103010480e+01
9.371547090468631049e-26 6.096290543150976049e+01
9.472419055142867448e-26 6.094115462884832368e+01
9.574376769390682840e-26 6.091940767805468226e+01
9.677431919830258700e-26 6.089766458107121849e+01
9.781596318870336157e-26 6.087592534179511716e+01
9.886881906064237399e-26 6.085418996405363146e+01
9.993300749478169799e-26 6.083245845176458744e+01
1.010086504707484131e-25 6.080917898236990027e+01
1.020958712811139071e-25 6.078745548931149045e+01
1.031947945455264752e-25 6.076573587343778371e+01
1.043055462249961704e-25 6.074402013872855832e+01
1.054282536363301730e-25 6.072230828890194942e+01
1.065630454667299391e-25 6.070060032789872650e+01
1.077100517885390284e-25 6.067889625945764465e+01
1.088694040741530222e-25 6.065719608748026559e+01
1.100412352110896590e-25 6.063549981572574410e+01
1.112256795172183512e-25 6.061380744805705945e+01
1.124228727561596433e-25 6.059211898825326870e+01
1.136329521528442570e-25 6.057043444013883970e+01
1.148560564092427440e-25 6.054875380751300185e+01
1.160923257202645064e-25 6.052707709416131365e+01
1.173419017898245310e-25 6.050540430390346103e+01
1.186049278470898930e-25 6.048373544048613581e+01
1.198815486628941331e-25 6.046052316307547869e+01
1.211719105663321623e-25 6.043886241856638719e+01
1.224761614615333714e-25 6.041720552594973270e+01
1.237944508446117324e-25 6.039555248690373190e+01
1.251269298208060437e-25 6.037390330545108696e+01
1.264737511217966841e-25 6.035225798535552144e+01
1.278350691232130630e-25 6.033061653060060081e+01
1.292110398623290805e-25 6.030897894497061884e+01
1.306018210559454731e-25 6.028734523240960641e+01
1.320075721184722918e-25 6.026571539672263356e+01
1.334284541801981962e-25 6.024408944181453052e+01
1.348646301057603183e-25 6.022246737151053964e+01
1.363162645128131555e-25 6.020084918967686605e+01
1.377835237908938778e-25 6.017923490015859755e+01
1.392665761204993611e-25 6.015762450678308682e+01
1.407655914923600472e-25 6.013601801341596342e+01
1.422807417269255995e-25 6.011287253120680418e+01
1.438122004940599664e-25 6.009127412860704709e+01
1.453601433329445898e-25 6.006967963766785346e+01
1.469247476722041773e-25 6.004808906236818444e+01
1.485061928502405042e-25 6.002650240637465373e+01
1.501046601357893763e-25 6.000491967362689394e+01
1.517203327486991225e-25 5.998334086781193264e+01
1.533533958809279315e-25 5.996176599283074893e+01
1.550040367177763333e-25 5.994019503015778128e+01
1.566724444593392598e-25 5.991862792057324327e+01
1.583588103421935932e-25 5.989706466406620677e+01
1.600633276613187720e-25 5.987550526458468880e+01
1.617861917922491418e-25 5.985394972600037988e+01
1.635276002134739651e-25 5.983239805222194718e+01
1.652877525290690163e-25 5.981085024714186460e+01
1.670668504915765690e-25 5.978930631462910128e+01
1.688650980251317781e-25 5.976622783162530084e+01
1.706827012488329079e-25 5.974469193318460469e+01
1.725198685003731078e-25 5.972315991931989743e+01
1.743768103599165166e-25 5.970163179372340778e+01
1.762537396742366252e-25 5.968010756041679343e+01
1.781508715811139606e-25 5.965858722311258333e+01
1.800684235339918047e-25 5.963707078579287213e+01
1.820066153269071889e-25 5.961555825219080162e+01
1.839656691196802238e-25 5.959404962624939373e+01
1.859458094633792778e-25 5.957254491172181332e+01
1.879472633260611126e-25 5.955104411251216590e+01
1.899702601187814965e-25 5.952954723239385970e+01
1.920150317218977861e-25 5.950805427523203406e+01
1.940818125116430421e-25 5.948656524482009900e+01
1.961708393869919071e-25 5.946508014498426320e+01
1.982823517968155580e-25 5.944359895752628375e+01
2.004165917673232314e-25 5.942058767514935624e+01
2.025738039298108698e-25 5.939911446915112947e+01
2.047542355486965241e-25 5.937764512027211339e+01
2.069581365498636575e-25 5.935617963261579177e+01
2.091857595493092747e-25 5.933471800992043654e+01
2.114373598820944417e-25 5.931326025625018872e+01
2.137131956316189402e-25 5.929180637536355647e+01
2.160135276591980820e-25 5.927035637128550150e+01
2.183386196339646689e-25 5.924891024779469006e+01
2.206887380630926969e-25 5.922746800887694008e+01
2.230641523223395003e-25 5.920602965833116826e+01
2.254651346869303508e-25 5.918459520010378583e+01
2.278919603627617253e-25 5.916316463801368286e+01
2.303449075179475795e-25 5.914173797596852467e+01
2.328242573147047696e-25 5.912031521780744470e+01
2.353302939415750979e-25 5.909889636739858787e+01
2.378633046460078116e-25 5.907595193992868587e+01
2.404235797672791388e-25 5.905454119634848809e+01
2.430114127697728294e-25 5.903313437244491269e+01
2.456271002766193593e-25 5.901173147185831880e+01
2.482709421036895284e-25 5.899033249860768535e+01
2.509432412939687163e-25 5.896893745635350115e+01
2.536443041522868629e-25 5.894754632245820858e+01
2.563744402804286937e-25 5.892615904006181893e+01
2.591339626126230426e-25 5.890477561087953973e+01
2.619231874514056227e-25 5.888339603873689754e+01
2.647424345038835329e-25 5.886202032766258441e+01
2.675920269183748193e-25 5.884064848150225657e+01
2.704722913214498176e-25 5.881928050424531307e+01
2.733835578553715208e-25 5.879791639975741901e+01
2.763261602159306555e-25 5.877655617198877991e+01
2.793004356907045333e-25 5.875519982482528292e+01
2.823067251977108407e-25 5.873232233500159083e+01
2.853453733244865816e-25 5.871097403871846154e+01
2.884167283675866617e-25 5.868962963491156160e+01
2.915211423724998659e-25 5.866828912768180970e+01
2.946589711740111552e-25 5.864695252071528841e+01
2.978305744369816783e-25 5.862561981807420608e+01
3.010363156975757006e-25 5.860429102346454755e+01
3.042765624049319699e-25 5.858296614090902921e+01
3.075516859632743789e-25 5.856164517413395743e+01
3.108620617744936050e-25 5.854032812712274136e+01
3.142080692811697899e-25 5.851901500362188813e+01
3.175900920100664279e-25 5.849770580757562755e+01
3.210085176160933495e-25 5.847640054275014165e+01
3.244637379267326936e-25 5.845509918650872550e+01
3.279561489869623984e-25 5.843380168160775412e+01
3.314861511046445181e-25 5.841098720197972938e+01
3.350541488964108287e-25 5.838969768251978110e+01
3.386605513340434264e-25 5.836841202400785278e+01
3.423057717913432950e-25 5.834713023062872139e+01
3.459902280915246769e-25 5.832585230609478799e+01
3.497143425550987432e-25 5.830457825455109599e+01
3.534785420482827477e-25 5.828330807973061667e+01
3.572832580319306671e-25 5.826204178573884462e+01
3.611289266109796829e-25 5.824077937632867474e+01
3.650159885844501088e-25 5.821952085556640100e+01
3.689448894959623980e-25 5.819826622722465004e+01
3.729160796848083323e-25 5.817701549533062177e+01
3.769300143375701472e-25 5.815576866367688780e+01
3.809871535402969150e-25 5.813452573625102104e+01
3.850879623312318950e-25 5.811328671686629121e+01
3.892329107541296509e-25 5.809205160947044533e+01
3.934224739121245031e-25 5.806930405420752805e+01
3.976571320221901261e-25 5.804807706241999199e+01
4.019373704701855606e-25 5.802685399462782101e+01
4.062636798664814893e-25 5.800563485444470047e+01
4.106365561022096161e-25 5.798441964596899822e+01
4.150565004060930879e-25 5.796320833497729552e+01
4.195240194019009398e-25 5.794200087382691322e+01
4.240396251665206379e-25 5.792079726599064315e+01
4.286038352886442219e-25 5.789959751561767121e+01
4.332171729281092799e-25 5.787840162650734044e+01
4.378801668758558648e-25 5.785720960276933056e+01
4.425933516145393906e-25 5.783602144822348379e+01
4.473572673797971228e-25 5.781483716693969654e+01
4.521724602221608231e-25 5.779365676275772046e+01
4.570394820696614658e-25 5.777248023970776103e+01
4.619588907910828648e-25 5.774979541918690984e+01
4.669312502599075560e-25 5.772862694795794170e+01
4.719571304189524561e-25 5.770746237003491075e+01
4.770371073456857572e-25 5.768630168905737321e+01
4.821717633182747403e-25 5.766514490920647518e+01
4.873616868823171201e-25 5.764399203414192385e+01
4.926074729183035841e-25 5.762284306800505362e+01
4.979097227098076690e-25 5.760169801447572269e+01
5.032690440123943416e-25 5.758055687765606478e+01
5.086860511232999977e-25 5.755941966124571252e+01
5.141613649518325432e-25 5.753828636930718687e+01
5.196956130905446386e-25 5.751715700556038513e+01
5.252894298871727592e-25 5.749603157402814446e+01
5.309434565173350005e-25 5.747491003364434903e+01
5.366583410580427292e-25 5.745379234292430937e+01
5.424347385619723579e-25 5.743267850575372790e+01
5.482733111325516991e-25 5.741006081820967211e+01
5.541747279998552070e-25 5.738895497626244691e+01
5.601396655972994742e-25 5.736785299998800980e+01
5.661688076391972975e-25 5.734675489365101697e+01
5.722628451991132848e-25 5.732566066093780677e+01
5.784224767890791335e-25 5.730457030607344393e+01
5.846484084396629792e-25 5.728348383276438227e+01
5.909413537808815192e-25 5.726240124519596009e+01
5.973020341240189184e-25 5.724132254709429191e+01
6.037311785442915218e-25 5.722024774260529512e+01
6.102295239644189822e-25 5.719917683547551945e+01
6.167978152390960189e-25 5.717810982981055190e+01
6.234368052403545215e-25 5.715704672937708608e+01
6.301472549438814779e-25 5.713598753824164334e+01
6.369299335162289917e-25 5.711493226019017300e+01
6.437856184029812260e-25 5.709237738056502565e+01
6.507150954178714770e-25 5.707133022086381402e+01
6.577191588328377145e-25 5.705028698614295024e+01
6.647986114690873028e-25 5.702924768061905070e+01
6.719542647891026680e-25 5.700821230691359887e+01
6.791869389896566048e-25 5.698718081247171341e+01
6.864974630958296004e-25 5.696615316783181981e+01
6.938866750560176042e-25 5.694512937726386070e+01
7.013554218380042627e-25 5.692410944452149124e+01
7.089045595260261715e-25 5.690309337383492760e+01
7.165349534189025012e-25 5.688208116897778410e+01
7.242474781292226595e-25 5.686107283414079916e+01
7.320430176835784905e-25 5.684006837311718385e+01
7.399224656239192547e-25 5.681906779005780095e+01
7.478867251099545437e-25 5.679807108877612620e+01
7.559367090226800680e-25 5.677557893532402744e+01
7.640733400690193375e-25 5.675459028776162995e+01
7.722975508875677351e-25 5.673360553404852880e+01
7.806102841555212689e-25 5.671262467847785160e+01
7.890124926967093700e-25 5.669164772466553615e+01
7.975051395908151236e-25 5.667067467687208904e+01
8.060891982837698929e-25 5.664970553873105530e+01
8.147656526993126914e-25 5.662874031446347090e+01
8.235354973517987947e-25 5.660777900772230709e+01
8.323997374601730091e-25 5.658682162268929261e+01
8.413593890631964955e-25 5.656586816303718734e+01
8.504154791359109844e-25 5.654491863290775910e+01
8.595690457073330353e-25 5.652397303168401521e+01
8.688211379794663196e-25 5.650303129877066510e+01
8.781728164475422031e-25 5.648209341627339342e+01
8.876251530215820247e-25 5.646115938838683945e+01
8.971792311492660111e-25 5.643873435469989630e+01
9.068361459401005609e-25 5.641780832385142475e+01
9.165970042909724295e-25 5.639688616002356270e+01
9.264629250130042219e-25 5.637596786687735317e+01
9.364350389597986223e-25 5.635505344875312517e+01
9.465144891570658505e-25 5.633414290931264645e+01
9.567024309336174454e-25 5.631323625286101731e+01
9.670000320538253775e-25 5.629233348307809592e+01
9.774084728514528147e-25 5.627143460422902166e+01
9.879289463649505838e-25 5.625053962001374686e+01
9.985626584742127135e-25 5.622964853465762047e+01
1.009310828038773612e-24 5.620876135188012768e+01
1.020174687037550834e-24 5.618787807586706862e+01
1.031155480710034629e-24 5.616699871035793734e+01
1.042254467699025828e-24 5.614612325949815386e+01
1.053472920194909777e-24 5.612376105341724752e+01
1.064812124081453088e-24 5.610289372369529559e+01
1.076273379083232300e-24 5.608203032077349093e+01
1.087857998914585728e-24 5.606117084826702524e+01
1.099567311430200903e-24 5.604031529702631786e+01
1.111402658777321620e-24 5.601946360244780720e+01
1.123365397549563395e-24 5.599861575935432256e+01
1.135456898942447529e-24 5.597777177145379568e+01
1.147678548910544135e-24 5.595693164309633971e+01
1.160031748326340379e-24 5.593609537800936238e+01
1.172517913140818336e-24 5.591526298050299459e+01
1.185138474545726847e-24 5.589443445432438295e+01
1.197894879137668952e-24 5.587360980374358377e+01
1.210788589083886820e-24 5.585278903252784488e+01
1.223821082289865391e-24 5.583197214490681404e+01
1.236993852568740021e-24 5.580967265072111161e+01
1.250308409812491817e-24 5.578886382005850919e+01
1.263766280165059372e-24 5.576805888528537025e+01
1.277369006197237826e-24 5.574725785009915313e+01
1.291118147083499840e-24 5.572646071877795038e+01
1.305015278780720331e-24 5.570566749498019732e+01
1.319061994208783835e-24 5.568487818300206271e+01
1.333259903433215000e-24 5.566409278646439418e+01
1.347610633849698139e-24 5.564331130966647265e+01
1.362115830370619367e-24 5.562253375623432561e+01
1.376777155613610203e-24 5.560176013042782017e+01
1.391596290092129365e-24 5.558099043589251664e+01
1.406574932408053928e-24 5.556022465408504729e+01
1.421714799446425493e-24 5.553946272379957350e+01
1.437017626572211047e-24 5.551722207289116540e+01
1.452485167829222317e-24 5.549646812577206845e+01
1.468119196141177283e-24 5.547571803863989715e+01
1.483921503514880891e-24 5.545497181578337376e+01
1.499893901245681440e-24 5.543422946098356618e+01
1.516038220125051502e-24 5.541349097854867267e+01
1.532356310650444332e-24 5.539275637222013415e+01
1.548850043237411643e-24 5.537202564632510615e+01
1.565521308433959223e-24 5.535129880456565843e+01
1.582372017137298729e-24 5.533057585128665323e+01
1.599404100812844119e-24 5.530985679015514478e+01
1.616619511715608482e-24 5.528914162551588163e+01
1.634020223113986023e-24 5.526843036104215656e+01
1.651608229515894029e-24 5.524772300103877853e+01
1.669385546897444546e-24 5.522701954919887868e+01
1.687354212933982462e-24 5.520484162100152048e+01
1.705516287233658256e-24 5.518414627773152858e+01
1.723873851573514285e-24 5.516345485488551503e+01
1.742429010138061282e-24 5.514276735664611806e+01
1.761183889760527628e-24 5.512208378674735343e+01
1.780140640166599212e-24 5.510140414936512343e+01
1.799301434220836841e-24 5.508072840028545869e+01
1.818668468175745126e-24 5.506005650020464515e+01
1.838243961923469332e-24 5.503938845290799264e+01
1.858030159250308272e-24 5.501872426277201100e+01
1.878029328093858473e-24 5.499806393354227652e+01
1.898243760802982464e-24 5.497740746961181202e+01
1.918675774400573274e-24 5.495675487469440412e+01
1.939327710849090892e-24 5.493610615317970769e+01
1.960201937319072728e-24 5.491546130878866450e+01
1.981300846460416032e-24 5.489334613993193557e+01
2.002626856676643875e-24 5.487270934002336986e+01
2.024182412402115364e-24 5.485207642969944430e+01
2.045969984382167988e-24 5.483144741317241255e+01
2.067992069956389720e-24 5.481082229425913965e+01
2.090251193344821761e-24 5.479020107719082233e+01
2.112749905937303178e-24 5.476958376574488341e+01
2.135490786585929481e-24 5.474897036417158347e+01
2.158476441900593586e-24 5.472836087620871126e+01
2.181709506547839815e-24 5.470775530612547044e+01
2.205192643552803219e-24 5.468715365762030700e+01
2.228928544604464520e-24 5.466655593498153110e+01
2.252919930364189460e-24 5.464596214186794754e+01
2.277169550777527575e-24 5.462537227918740967e+01
2.301680185389490067e-24 5.460478628638524867e+01
2.326454643663101426e-24 5.458273413775459915e+01
2.351495765301435288e-24 5.456215612405496529e+01
2.376806420573122784e-24 5.454158196847843953e+01
2.402389510641292592e-24 5.452101167526756598e+01
2.428247967896192856e-24 5.450044524832298976e+01
2.454384756291252171e-24 5.447988269190638277e+01
2.480802871682829034e-24 5.445932400987861399e+01
2.507505342173617830e-24 5.443876920652051865e+01
2.534495228459677539e-24 5.441821828565306163e+01
2.561775624181342879e-24 5.439767125157600702e+01
2.589349656277768097e-24 5.437712810807081354e+01
2.617220485345355768e-24 5.435658885945643704e+01
2.645391306000047826e-24 5.433605350947432555e+01
2.673865347243437324e-24 5.431552206246233538e+01
2.702645872832976783e-24 5.429352841888508152e+01
2.731736181656015355e-24 5.427300506895978316e+01
2.761139608107939927e-24 5.425248563424721482e+01
2.790859522474387108e-24 5.423197011863842221e+01
2.820899331317488266e-24 5.421145852626940354e+01
2.851262477866433034e-24 5.419095086099166281e+01
2.881952442412077624e-24 5.417044712696011288e+01
2.912972742705877487e-24 5.414994731183008270e+01
2.944326934363118238e-24 5.412945135120086348e+01
2.976018611270396738e-24 5.410895924123194334e+01
3.008051405997668228e-24 5.408847098625408734e+01
3.040428990214546550e-24 5.406798659013346509e+01
3.073155075111177043e-24 5.404750605721984869e+01
3.106233411823642074e-24 5.402702939133936155e+01
3.139667791863847400e-24 5.400655659686122334e+01
3.173462047554226959e-24 5.398462576034289384e+01
3.207620052466937318e-24 5.396416099778453201e+01
3.242145721867872741e-24 5.394370011904728557e+01
3.277043013165462687e-24 5.392324312810696796e+01
3.312315926364201048e-24 5.390279002912986783e+01
3.347968504523247995e-24 5.388234082605192299e+01
3.384004834219782308e-24 5.386189552305837935e+01
3.420429046017431094e-24 5.384145412404524933e+01
3.457245314939742020e-24 5.382101663321682139e+01
3.494457860948657260e-24 5.380058305442933886e+01
3.532070949428330815e-24 5.378015339190592670e+01
3.570088891673960036e-24 5.375972764946322968e+01
3.608516045385975210e-24 5.373930583134316663e+01
3.647356815169546778e-24 5.371888794132279088e+01
3.686615653039369795e-24 5.369701599434815620e+01
3.726297058930090025e-24 5.367660620836012697e+01
3.766405581212008004e-24 5.365620027058133701e+01
3.806945817212451199e-24 5.363579818518746833e+01
3.847922413742748117e-24 5.361539995623971322e+01
3.889340067630763253e-24 5.359500558793436653e+01
3.931203526259398393e-24 5.357461508429214092e+01
3.973517588110656953e-24 5.355422844952853012e+01
4.016287103315677622e-24 5.353384568762425033e+01
4.059516974210688824e-24 5.351346680281377388e+01
4.103212155898835504e-24 5.349309179903764999e+01
4.147377656818281595e-24 5.347272068054929406e+01
4.192018539316198029e-24 5.345235345124957860e+01
4.237139920229037441e-24 5.343199011541049970e+01
4.282746971469070586e-24 5.341163067689289790e+01
4.328844920617093365e-24 5.338982132241955014e+01
4.375439051521780541e-24 5.336946997013530591e+01
4.422534704905229894e-24 5.334912252774685726e+01
4.470137278975150869e-24 5.332877899932407217e+01
4.518252230043649202e-24 5.330843938887657885e+01
4.566885073152530413e-24 5.328810370049338019e+01
4.616041382705610704e-24 5.326777193814427136e+01
4.665726793107557728e-24 5.324744410593687149e+01
4.715946999409743926e-24 5.322712020275973543e+01
4.766707757963058778e-24 5.320680016583844463e+01
4.818014887077598441e-24 5.318648397831542951e+01
4.869874267689741891e-24 5.316617164447505672e+01
4.922291844036126493e-24 5.314586316830339996e+01
4.975273624335014478e-24 5.312555855410408157e+01
5.028825681475003333e-24 5.310380790043340937e+01
5.082954153710986780e-24 5.308351129894273868e+01
5.137665245367921043e-24 5.306321857198728509e+01
5.192965227551854193e-24 5.304292972370208759e+01
5.248860438868768129e-24 5.302264475818762435e+01
5.305357286151120046e-24 5.300236367953885974e+01
5.362462245192240610e-24 5.298208649187492369e+01
5.420181861488476440e-24 5.296181319925056386e+01
5.478522750989643335e-24 5.294154380580409480e+01
5.537491600857226741e-24 5.292127831555012563e+01
5.597095170230917209e-24 5.290101673264565818e+01
5.657340291003389006e-24 5.288075906106541879e+01
5.718233868603253562e-24 5.286050530498510369e+01
5.779782882786773273e-24 5.284025546833940012e+01
5.841994388437765577e-24 5.281856356890646964e+01
5.904875516376281353e-24 5.279832186413332096e+01
5.968433474175992261e-24 5.277808409133377410e+01
6.032675546990195199e-24 5.275785022929477464e+01
6.097609098387064953e-24 5.273762021727861793e+01
6.163241571193542329e-24 5.271739405612360940e+01
6.229580488348482969e-24 5.269717175001132148e+01
6.296633453764989726e-24 5.267695330309242507e+01
6.364408153201840423e-24 5.265673871950765772e+01
6.432912355144670000e-24 5.263652800342664762e+01
6.502153911696264970e-24 5.261632115895031347e+01
6.572140759476622533e-24 5.259611819026684287e+01
6.642880920532705336e-24 5.257591910143652569e+01
6.714382503257786783e-24 5.255572389666679101e+01
6.786653703321091480e-24 5.253553257997756987e+01
6.859702804607040199e-24 5.251390334575128804e+01
6.933538180164810544e-24 5.249372009613093581e+01
7.008168293168114860e-24 5.247354074730968421e+01
7.083601697885094747e-24 5.245336530329190339e+01
7.159847040659091831e-24 5.243319376824630496e+01
7.236913060899533670e-24 5.241302614619598188e+01
7.314808592083710605e-24 5.239286244126952852e+01
7.393542562769331904e-24 5.237270265750908749e+01
7.473123997617764208e-24 5.235254679900270247e+01
7.553562018428713409e-24 5.233239486981150890e+01
7.634865845185613820e-24 5.231224687286668029e+01
7.717044797112493105e-24 5.229210275345578651e+01
7.800108293742199833e-24 5.227196248238900012e+01
7.884065855995906954e-24 5.225182606390492879e+01
7.968927107274708189e-24 5.223025560966661374e+01
8.054701774562477105e-24 5.221012718476615788e+01
8.141399689540839679e-24 5.219000262515744026e+01
8.229030789716169214e-24 5.216988193513583383e+01
8.317605119558431722e-24 5.214976511873625498e+01
8.407132831652805976e-24 5.212965218021324176e+01
8.497624187863202519e-24 5.210954312362089524e+01
8.589089560508542654e-24 5.208943795317340886e+01
8.681539433551719555e-24 5.206933667294327961e+01
8.774984403801069569e-24 5.204923928710428527e+01
8.869435182125327915e-24 5.202914579974827802e+01
8.964902594681118090e-24 5.200905621500834997e+01
9.061397584153921253e-24 5.198897053699487714e+01
9.158931211012409510e-24 5.196888876980087701e+01
9.257514654775994705e-24 5.194737693519090982e+01
9.357159215296588921e-24 5.192730328199898793e+01
9.457876314053589306e-24 5.190723355230763048e+01
9.559677495463095188e-24 5.188716775002485804e+01
9.662574428201204681e-24 5.186710587939101913e+01
9.766578906541287915e-24 5.184704792476371438e+01
9.871702851706194919e-24 5.182699382214548223e+01
9.977958313234490096e-24 5.180694356975747183e+01
1.008535747036162576e-23 5.178689717190132313e+01
1.019391263341603856e-23 5.176685463268066201e+01
1.030363624522993374e-23 5.174681595635650666e+01
1.041454088256586508e-23 5.172678114705165342e+01
1.052663925755808197e-23 5.170675020898598007e+01
1.063994421916968251e-23 5.168672314630131126e+01
1.075446875466543885e-23 5.166526988435433765e+01
1.087022599110019200e-23 5.164525086257140885e+01
1.098722919682386811e-23 5.162523572884269640e+01
1.110549178300208763e-23 5.160522448753594205e+01
1.122502730515342397e-23 5.158521714258977653e+01
1.134584946470326302e-23 5.156521369833151169e+01
1.146797211055399323e-23 5.154521415871836609e+01
1.159140924067282665e-23 5.152521852803716484e+01
1.171617500369598434e-23 5.150522681026390615e+01
1.184228370055052881e-23 5.148523900964480049e+01
1.196974978609363356e-23 5.146525513017478204e+01
1.209858787076913964e-23 5.144527517605960298e+01
1.222881272228267627e-23 5.142529915131262896e+01
1.236043926729406852e-23 5.140532705989021878e+01
1.249348259312835017e-23 5.138393269960455001e+01
1.262795794950517303e-23 5.136396861507894585e+01
1.276388075028646290e-23 5.134400838277412760e+01
1.290126657524364011e-23 5.132405200664108236e+01
1.304013117184311465e-23 5.130409949113617785e+01
1.318049045705135914e-23 5.128415084022896764e+01
1.332236051915943471e-23 5.126420605833503430e+01
1.346575761962675100e-23 5.124426514944303790e+01
1.361069819494545162e-23 5.122432811792753427e+01
1.375719885852410413e-23 5.120439496779591337e+01
1.390527640259202887e-23 5.118446570338205248e+01
1.405494780012415327e-23 5.116454032871207858e+01
1.420623020678615530e-23 5.114461884807910508e+01
1.435914096290138286e-23 5.112327873040823789e+01
1.451369759543810929e-23 5.110336532897936479e+01
1.466991782001859134e-23 5.108345583444580029e+01
1.482781954294977382e-23 5.106355025063113828e+01
1.498742086327538248e-23 5.104364858197534716e+01
1.514874007485100651e-23 5.102375083232080755e+01
1.531179566844063975e-23 5.100385700606673822e+01
1.547660633383621161e-23 5.098396710707427104e+01
1.564319096199995198e-23 5.096408113970195330e+01
1.581156864722932562e-23 5.094419908825433652e+01
1.598175868934625519e-23 5.092432088852361716e+01
1.615378059590888738e-23 5.090444653861705859e+01
1.632765408444773578e-23 5.088457604295635406e+01
1.650339908472582445e-23 5.086470940559886600e+01
1.668103574102267050e-23 5.084342800917725214e+01
1.686058441444388951e-23 5.082356937774353867e+01
1.704206568525461356e-23 5.080371461748402595e+01
1.722550035523854965e-23 5.078386373294069500e+01
1.741090945008243772e-23 5.076401672797685904e+01
1.759831422178563770e-23 5.074417360712011771e+01
1.778773615109670303e-23 5.072433437424349023e+01
1.797919694997514795e-23 5.070449903383391188e+01
1.817271856408020417e-23 5.068466758978298259e+01
1.836832317528641105e-23 5.066484004653679563e+01
1.856603320422570151e-23 5.064501640800553872e+01
1.876587131285795840e-23 5.062519667859460526e+01
1.896786040706814582e-23 5.060538086223292709e+01
1.917202363929194911e-23 5.058556896328475716e+01
1.937838441116965325e-23 5.056434628038886814e+01
1.958696637622805668e-23 5.054454250893486744e+01
1.979779344259235146e-23 5.052474266765232613e+01
2.001088977572609189e-23 5.050494675800932498e+01
2.022627980120118525e-23 5.048515472077326649e+01
2.044398820749763129e-23 5.046536653135180472e+01
2.066403994883346321e-23 5.044558219433841373e+01
2.088646024802459024e-23 5.042580171364509312e+01
2.111127459937660775e-23 5.040602509384779495e+01
2.133850877160653549e-23 5.038625233886953225e+01
2.156818881079660277e-23 5.036648345324496034e+01
2.180034104337983067e-23 5.034671844091602821e+01
2.203499207915712639e-23 5.032695730637603759e+01
2.227216881434810252e-23 5.030720005358556790e+01
2.251189843467349362e-23 5.028603588099478827e+01
2.275420841847135935e-23 5.026628668274171474e+01
2.299912653984685396e-23 5.024654137915479879e+01
2.324668087185520344e-23 5.022679997468370061e+01
2.349689978972032072e-23 5.020706247324649496e+01
2.374981197408669321e-23 5.018732887931096798e+01
2.400544641430696431e-23 5.016759919675470769e+01
2.426383241176488546e-23 5.014787343006353382e+01
2.452499958323334500e-23 5.012815158307473240e+01
2.478897786426995989e-23 5.010843366028434076e+01
2.505579751264778539e-23 5.008871966551278376e+01
2.532548911182367578e-23 5.006900960323565641e+01
2.559808357444397000e-23 5.004930345190044960e+01
2.587361214588717003e-23 5.002819398965124975e+01
2.615210640784625410e-23 5.000849581250056275e+01
2.643359828194804139e-23 4.998880148969741555e+01
2.671812003341226795e-23 4.996911102570728502e+01
2.700570427475007095e-23 4.994942442457644916e+01
2.729638396950143484e-23 4.992974169078841840e+01
2.759019243601454379e-23 4.991006282834874241e+01
2.788716335126413407e-23 4.989038784175915708e+01
2.818733075471178817e-23 4.987071673498458324e+01
2.849072905220780604e-23 4.985104951254466243e+01
2.879739301993416585e-23 4.983138617836352324e+01
2.910735780839170086e-23 4.981172673697912501e+01
2.942065894642841280e-23 4.979207119227510248e+01
2.973733234531206605e-23 4.977241954879827546e+01
3.005741430284658082e-23 4.975136855012870996e+01
3.038094150753184316e-23 4.973172500066667112e+01
3.070795104277012330e-23 4.971208536523227650e+01
3.103848039111591683e-23 4.969244964785649898e+01
3.137256743857246469e-23 4.967281785289073781e+01
3.171025047893451713e-23 4.965318998432540809e+01
3.205156821817690081e-23 4.963356604652976500e+01
3.239655977889221570e-23 4.961394603596597364e+01
3.274526470477439973e-23 4.959432988684539367e+01
3.309772296515148795e-23 4.957471758594691380e+01
3.345397495956720750e-23 4.955510913782452320e+01
3.381406152241086198e-23 4.953550454648959800e+01
3.417802392759902569e-23 4.951590381651401174e+01
3.454590389330569763e-23 4.949490732388699143e+01
3.491774358674427717e-23 4.947531460562927919e+01
3.529358562900113807e-23 4.945572576174212287e+01
3.567347309992007196e-23 4.943614079638476966e+01
3.605744954304143348e-23 4.941655971392340518e+01
3.644555897059240772e-23 4.939698251847649146e+01
3.683784586853196744e-23 4.937740921442816244e+01
3.723435520165017935e-23 4.935783980585607367e+01
3.763513241872128331e-23 4.933827429716245661e+01
3.804022345771447075e-23 4.931871269238409639e+01
3.844967475105847717e-23 4.929915499594153516e+01
3.886353323096403245e-23 4.927960121183038922e+01
3.928184633480354605e-23 4.926005134448929113e+01
3.970466201054752739e-23 4.923910940900058364e+01
4.013202872226195563e-23 4.921956766801046967e+01
4.056399545566232590e-23 4.920002985657381345e+01
4.100061172372878599e-23 4.918049597864011702e+01
4.144192757238164642e-23 4.916096598506533866e+01
4.188799358621677607e-23 4.914143983820871853e+01
4.233886089430520917e-23 4.912191754247052700e+01
4.279458117605264966e-23 4.910239910205732627e+01
4.325520666712338081e-23 4.908288452138785374e+01
4.372079016542783379e-23 4.906337380462761644e+01
4.419138503717342134e-23 4.904386695621293768e+01
4.466704522298298586e-23 4.902436398026863884e+01
4.514782524407660076e-23 4.900486488124920470e+01
4.563378020852114497e-23 4.898536966323818120e+01
4.612496581754722739e-23 4.896448624141935113e+01
4.662143837193262663e-23 4.894499907646025605e+01
4.712325477845730081e-23 4.892551580570226832e+01
4.763047255642504787e-23 4.890603643339476037e+01
4.814314984425679454e-23 4.888656096376836047e+01
4.866134540615480889e-23 4.886708940109032540e+01
4.918511863883725440e-23 4.884762174955011460e+01
4.971452957834808142e-23 4.882815801343327422e+01
5.024963890693736024e-23 4.880869819688816591e+01
5.079050796001707488e-23 4.878924230421842623e+01
5.133719873319186655e-23 4.876979033953165299e+01
5.188977388936385074e-23 4.875034230714912553e+01
5.244829676591702717e-23 4.873089819032823300e+01
5.301283138197591033e-23 4.871006948065209485e+01
5.358344244574389390e-23 4.869063333830160190e+01
5.416019536192049665e-23 4.867120104966731731e+01
5.474315623919696682e-23 4.865177261901431649e+01
5.533239189783574041e-23 4.863234805070413813e+01
5.592796987732817561e-23 4.861292734902001200e+01
5.652995844413647615e-23 4.859351051828191004e+01
5.713842659951881610e-23 4.857409756279133006e+01
5.775344408743712550e-23 4.855468848682680516e+01
5.837508140255327315e-23 4.853528329470800173e+01
5.900340979830800413e-23 4.851588199067234086e+01
5.963850129508848617e-23 4.849648457905722410e+01
6.028042868848380649e-23 4.847709106405912394e+01
6.092926555762752572e-23 4.845631662698800568e+01
6.158508627363364834e-23 4.843693119719059581e+01
6.224796600811974439e-23 4.841754967719547409e+01
6.291798074182367561e-23 4.839817207113571840e+01
6.359520727331302125e-23 4.837879838335347671e+01
6.427972322778640389e-23 4.835942861799963310e+01
6.497160706597333351e-23 4.834006277937518092e+01
6.567093809312603398e-23 4.832070087164938599e+01
6.637779646810995229e-23 4.830134289090808863e+01
6.709226321259212770e-23 4.828198877021708313e+01
6.781442022032656268e-23 4.826263849741443579e+01
6.854435026654337823e-23 4.824329207685390486e+01
6.928213701743505330e-23 4.822394951286176479e+01
7.002786503974700109e-23 4.820322962175453796e+01
7.078161981047101280e-23 4.818389506015099499e+01
7.154348772664131042e-23 4.816456436852647727e+01
7.231355611523995558e-23 4.814523755102916880e+01
7.309191324320485572e-23 4.812591461213180111e+01
7.387864832754751425e-23 4.810659555600071968e+01
7.467385154557971393e-23 4.808728038706700403e+01
7.547761404524807523e-23 4.806796910951487689e+01
7.629002795558433045e-23 4.804866172773436261e+01
7.711118639726351992e-23 4.802935824592764646e+01
7.794118349327813899e-23 4.801005866844315761e+01
7.878011437972678993e-23 4.799076299950121438e+01
7.962807521671931352e-23 4.797147124340914104e+01
8.048516319939697807e-23 4.795080585166311948e+01
8.135147656907603660e-23 4.793152221421110681e+01
8.222711462450648237e-23 4.791224250278406771e+01
8.311217773325439598e-23 4.789296672139766997e+01
8.400676734320675542e-23 4.787369487315398686e+01
8.491098599419760420e-23 4.785442690051075232e+01
8.582493732976445241e-23 4.783516277461318822e+01
8.674872610902605946e-23 4.781590249966163242e+01
8.768245821869069658e-23 4.779664608017785810e+01
8.862624068519364321e-23 4.777739352038021536e+01
8.958018168696267123e-23 4.775814482474878986e+01
9.054439056682085041e-23 4.773889999752010027e+01
9.151897784451761208e-23 4.771965904313233153e+01
9.250405522939715752e-23 4.769904803742863209e+01
9.349973563320358814e-23 4.767981511895200697e+01
9.450613318302066502e-23 4.766058608671800556e+01
9.552336323435681248e-23 4.764136094475787786e+01
9.655154238436504497e-23 4.762213969765549137e+01
9.759078848520834960e-23 4.760292234945985967e+01
9.864122065756849067e-23 4.758370890471339010e+01
9.970295930429777797e-23 4.756449936748319374e+01
1.007761261242232495e-22 4.754529374226986960e+01
1.018608441260938180e-22 4.752609203315866893e+01
1.029572376426803726e-22 4.750689424460871635e+01
1.040654323450276487e-22 4.748770038072308353e+01
1.051855552568564789e-22 4.746851044591959123e+01
1.063177347691272744e-22 4.744795416632945972e+01
1.074621006547539820e-22 4.742877234244448914e+01
1.086187840834794709e-22 4.740959436430777885e+01
1.097879176369113051e-22 4.739042023567836992e+01
1.109696353237158653e-22 4.737124996127380427e+01
1.121640725949825779e-22 4.735208354515915374e+01
1.133713663597470698e-22 4.733292099201029401e+01
1.145916550006846529e-22 4.731376230591039445e+01
1.158250783899726566e-22 4.729460749149315291e+01
1.170717779053202209e-22 4.727545655285998549e+01
1.183318964461773994e-22 4.725630949460271779e+01
1.196055784501118649e-22 4.723716632084083500e+01
1.208929699093653711e-22 4.721802703612407015e+01
1.221942183875883956e-22 4.719752498006916142e+01
1.235094730367514127e-22 4.717839376468123191e+01
1.248388846142451632e-22 4.715926645167364484e+01
1.261826055001580927e-22 4.714014304506138586e+01
1.275407897147431645e-22 4.712102354946811289e+01
1.289135929360727491e-22 4.710190796886760012e+01
1.303011725178796905e-22 4.708279630789259329e+01
1.317036875075981821e-22 4.706368857050048149e+01
1.331212986645911700e-22 4.704458476130226785e+01
1.345541684785774260e-22 4.702548488426621986e+01
1.360024611882575848e-22 4.700638892065409635e+01
1.374663428001361595e-22 4.698729680560607136e+01
1.389459811075544645e-22 4.696820853927567185e+01
1.404415457099201981e-22 4.694776110103939715e+01
1.419532080321481446e-22 4.692868082067835189e+01
1.434811413443101138e-22 4.690960440254205110e+01
1.450255207814920969e-22 4.689053185077566610e+01
1.465865233638738259e-22 4.687146317002162732e+01
1.481643280170157375e-22 4.685239836438361039e+01
1.497591155923686924e-22 4.683333743852123376e+01
1.513710688880044534e-22 4.681428039649724582e+01
1.530003726695648986e-22 4.679522724298845304e+01
1.546472136914455351e-22 4.677617798201591626e+01
1.563117807181980533e-22 4.675713261826478373e+01
1.579942645461680749e-22 4.673809115574254491e+01
1.596948580253654602e-22 4.671905359910901012e+01
1.614137560815653183e-22 4.669866055597518084e+01
1.631511557386566700e-22 4.667963110343049493e+01
1.649072561412218843e-22 4.666060556998351672e+01
1.666822585773640263e-22 4.664158395975965732e+01
1.684763665017800244e-22 4.662256627726382163e+01
1.702897855590769536e-22 4.660355252658041536e+01
1.721227236073495839e-22 4.658454269816765247e+01
1.739753907420015146e-22 4.656553672332751148e+01
1.758479993198277154e-22 4.654653459636206492e+01
1.777407639833564985e-22 4.652753632142356111e+01
1.796539016854479372e-22 4.650854190322613846e+01
1.815876317141680079e-22 4.648955134588046434e+01
1.835421757179194843e-22 4.647056465411770176e+01
1.855177577308488835e-22 4.645022606438198665e+01
1.875146041985268568e-22 4.643124739344936813e+01
1.895329440038995549e-22 4.641227260150575518e+01
1.915730084935301053e-22 4.639330169280766114e+01
1.936350315041118634e-22 4.637433467187899083e+01
1.957192493892722704e-22 4.635537154293478324e+01
1.978259010466654116e-22 4.633641231051622356e+01
1.999552279453504553e-22 4.631745697879694745e+01
2.021074741534761437e-22 4.629850555233527132e+01
2.042828863662519395e-22 4.627955803526324985e+01
2.064817139342258119e-22 4.626061443215654378e+01
2.087042088918667109e-22 4.624167474710608161e+01
2.109506259864482741e-22 4.622138658039859394e+01
2.132212227072560286e-22 4.620245502543097871e+01
2.155162593150962260e-22 4.618352740190599093e+01
2.178359988721290656e-22 4.616460370707473260e+01
2.201807072720225231e-22 4.614568387322531606e+01
2.225506532704245254e-22 4.612676788617694967e+01
2.249461085157761377e-22 4.610785575027772154e+01
2.273673475804433083e-22 4.608894747008852733e+01
2.298146479921902130e-22 4.607004304991536969e+01
2.322882902659915644e-22 4.605114249433690787e+01
2.347885579361803139e-22 4.603224580761720830e+01
2.373157375889551481e-22 4.601335299435167059e+01
2.398701188952242717e-22 4.599446405876322785e+01
2.424519946438093139e-22 4.597423022171636120e+01
2.450616607750072911e-22 4.595534933272337241e+01
2.476994164145054524e-22 4.593647233502728255e+01
2.503655639076770798e-22 4.591759923301628277e+01
2.530604088542309710e-22 4.589873003105829241e+01
2.557842601432410767e-22 4.587986473355907435e+01
2.585374299885540836e-22 4.586100334484422092e+01
2.613202339645697223e-22 4.584214586933704538e+01
2.641329910424215902e-22 4.582329231132155911e+01
2.669760236265324399e-22 4.580444267523807156e+01
2.698496575915704517e-22 4.578559696532926893e+01
2.727542223198031531e-22 4.576675518605240001e+01
2.756900507388456453e-22 4.574657192715466181e+01
2.786574793598308327e-22 4.572773822402162125e+01
2.816568483159752301e-22 4.570890836720229089e+01
2.846885014015668181e-22 4.569008236124001598e+01
2.877527861113734918e-22 4.567126021054170337e+01
2.908500536804668816e-22 4.565244191960818654e+01
2.939806591244916861e-22 4.563362749286417142e+01
2.971449612803518356e-22 4.561481693476840604e+01
3.003433228473425912e-22 4.559601024976257833e+01
3.035761104287242534e-22 4.557720744226364218e+01
3.068436945737445337e-22 4.555840851673060854e+01
3.101464498201045101e-22 4.553961347753845246e+01
3.134847547369001885e-22 4.552082232916322369e+01
3.168589919680072249e-22 4.550069327844344258e+01
3.202695482759426162e-22 4.548191020358093795e+01
3.237168145861978583e-22 4.546313103295513258e+01
3.272011860320401866e-22 4.544435577108489355e+01
3.307230619998151401e-22 4.542558442223998583e+01
3.342828461747173031e-22 4.540681699089744683e+01
3.378809465870637805e-22 4.538805348134416562e+01
3.415177756590652377e-22 4.536929389801540680e+01
3.451937502520908358e-22 4.535053824521519061e+01
3.489092917144616216e-22 4.533178652581752743e+01
3.526648259297385663e-22 4.531303868084627595e+01
3.564607833655402816e-22 4.529429468144121529e+01
3.602975991228863228e-22 4.527421609747792530e+01
3.641757129860604838e-22 4.525548007811308793e+01
3.680955694730333450e-22 4.523674791819472318e+01
3.720576178864048132e-22 4.521801962199352687e+01
3.760623123649064785e-22 4.519929519416334074e+01
3.801101119354584292e-22 4.518057463899232573e+01
3.842014805657745510e-22 4.516185796109188999e+01
3.883368872175574557e-22 4.514314516476758854e+01
3.925168059002425059e-22 4.512443625458863750e+01
3.967417157253324080e-22 4.510573123487795044e+01
4.010121009613162144e-22 4.508703011016238804e+01
4.053284510891677974e-22 4.506833288478208743e+01
4.096912608584655008e-22 4.504963956322199436e+01
4.141010303440918281e-22 4.502961534145881473e+01
4.185582650035556722e-22 4.501093012026122153e+01
4.230634757349314443e-22 4.499224881651284136e+01
4.276171789354091310e-22 4.497357143434760474e+01
4.322198965605000424e-22 4.495489797839358204e+01
4.368721561838546631e-22 4.493622845280183498e+01
4.415744910577363351e-22 4.491756286157349365e+01
4.463274401741471994e-22 4.489890114994270931e+01
4.511315483265971328e-22 4.488024328336105384e+01
4.559873661725659438e-22 4.486158926617140708e+01
4.608954502966096462e-22 4.484293910303637176e+01
4.658563632741606499e-22 4.482429279831555391e+01
4.708706737360137823e-22 4.480431890154998342e+01
4.759389564334929679e-22 4.478568060380415972e+01
4.810617923043472789e-22 4.476704617815443044e+01
4.862397685393280200e-22 4.474841562940695638e+01
4.914734786494966881e-22 4.472978896171434826e+01
4.967635225342578841e-22 4.471116617984044694e+01
5.021105065501083345e-22 4.469254728795504406e+01
5.075150435801573202e-22 4.467393229077928396e+01
5.129777531043647212e-22 4.465532119250062948e+01
5.184992612705500908e-22 4.463671399779779847e+01
5.240802009661660839e-22 4.461811071087529967e+01
5.297212118908289037e-22 4.459951133636972997e+01
5.354229406296613435e-22 4.457958778157150448e+01
5.411860407273923774e-22 4.456099652507737829e+01
5.470111727632720735e-22 4.454240919459446957e+01
5.528990044267911092e-22 4.452382579422410913e+01
5.588502105942000937e-22 4.450524632780924605e+01
5.648654734058848376e-22 4.448667073880377387e+01
5.709454823445418055e-22 4.446809899492798479e+01
5.770909343142115853e-22 4.444953110037769051e+01
5.833025337201593716e-22 4.443096706001050222e+01
5.895809925496150648e-22 4.441240687803261267e+01
5.959270304533837062e-22 4.439385055925855283e+01
6.023413748283397906e-22 4.437529810791182427e+01
6.088247609007750821e-22 4.435674952876443200e+01
6.153779318107142849e-22 4.433688035295173790e+01
6.220016386970669135e-22 4.431833980869281220e+01
6.286966407837320658e-22 4.429980315040724292e+01
6.354637054666217746e-22 4.428127038232928925e+01
6.423036084016220276e-22 4.426274150918541750e+01
6.492171335934998246e-22 4.424421653516786535e+01
6.562050734857676519e-22 4.422569546501974003e+01
6.632682290515156236e-22 4.420717830289120087e+01
6.704074098852275585e-22 4.418866505354204577e+01
6.776234342955479850e-22 4.417015572108050492e+01
6.849171293991254288e-22 4.415165031027441955e+01
6.922893312153865036e-22 4.413314882521576976e+01
6.997408847623704861e-22 4.411333016718882760e+01
7.072726441535875116e-22 4.409483682734985877e+01
7.148854726959181635e-22 4.407634736311874946e+01
7.225802429885681860e-22 4.405786174387037590e+01
7.303578370230873492e-22 4.403937997397343196e+01
7.382191462844657243e-22 4.402090205817683710e+01
7.461650718533262733e-22 4.400242800080695105e+01
7.541965245091732187e-22 4.398395780662921339e+01
7.623144248348404540e-22 4.396549147992764262e+01
7.705197033219761742e-22 4.394702902548452528e+01
7.788133004777060112e-22 4.392857044754170204e+01
7.871961669324360216e-22 4.391011575089765273e+01
7.956692635488168758e-22 4.389034717351307080e+01
8.042335615318791206e-22 4.387190053061588202e+01
8.128900425403550334e-22 4.385345778272605344e+01
8.216396987991990107e-22 4.383501893422925377e+01
8.304835332133279307e-22 4.381658398971529067e+01
8.394225594825371993e-22 4.379815295352761950e+01
8.484578022177519693e-22 4.377972583027302278e+01
8.575902970584314720e-22 4.376130262425256490e+01
8.668210907912858598e-22 4.374288334008948453e+01
8.761512414702608889e-22 4.372446798204295249e+01
8.855818185378150826e-22 4.370605655475258544e+01
8.951139029475010339e-22 4.368764906185513297e+01
9.047485872878668365e-22 4.366793105178132350e+01
9.144869759076911836e-22 4.364953155758959014e+01
9.243301850425769628e-22 4.363113591265896218e+01
9.342793429428531288e-22 4.361274412158509506e+01
9.443355900029624008e-22 4.359435618888985431e+01
9.545000788921326002e-22 4.357597211918531599e+01
9.647739746865087983e-22 4.355759191695072730e+01
9.751584550026969979e-22 4.353921558681513915e+01
9.856547101327447387e-22 4.352084313321509512e+01
9.962639431805757427e-22 4.350247456079607389e+01
1.006987370199892329e-21 4.348410987395232752e+01
1.017826220333560642e-21 4.346574907734602533e+01
1.028781735954512368e-21 4.344608111720408772e+01
1.039855172808097658e-21 4.342772839310646305e+01
1.051047800156094853e-21 4.340937957297855831e+01
1.062360900922147345e-21 4.339103466135752996e+01
1.073795771838828827e-21 4.337269366269713800e+01
1.085353723596275058e-21 4.335435658149197735e+01
1.097036080992419940e-21 4.333602342221246317e+01
1.108844183084845877e-21 4.331769418931090598e+01
1.120779383344270049e-21 4.329936888727420552e+01
1.132843049809682205e-21 4.328104751806429817e+01
1.145036565245165202e-21 4.326273001924803907e+01
1.157361327298336975e-21 4.324441636517224197e+01
1.169818748660632855e-21 4.322479886475430533e+01
1.182410257229177731e-21 4.320649318946928474e+01
1.195137296270467141e-21 4.318819137312537748e+01
1.208001324585799207e-21 4.316989342018081999e+01
1.221003816678485036e-21 4.315159933530890868e+01
1.234146262922858850e-21 4.313330912298491882e+01
1.247430169735108543e-21 4.311502278783925846e+01
1.260857059745945262e-21 4.309674033436376561e+01
1.274428471975144011e-21 4.307846176714615183e+01
1.288145962007890556e-21 4.306018709069492445e+01
1.302011102173175956e-21 4.304191630955514825e+01
1.316025481723960539e-21 4.302364942825174410e+01
1.330190707019351823e-21 4.300408210243949725e+01
1.344508401708729257e-21 4.298582331377068755e+01
1.358980206917851489e-21 4.296756843869155773e+01
1.373607781436964431e-21 4.294931748188903242e+01
1.388392801910935868e-21 4.293107044768029112e+01
1.403336963031436938e-21 4.291282734070958327e+01
1.418441977731206960e-21 4.289458816531067242e+01
1.433709577380327703e-21 4.287635292044813440e+01
1.449141511984776415e-21 4.285812153814691072e+01
1.464739550386948988e-21 4.283989400102178990e+01
1.480505480468425395e-21 4.282167031360341269e+01
1.496441109354899549e-21 4.280345048057441915e+01
1.512548263623317766e-21 4.278393351331614269e+01
1.528828789511243717e-21 4.276572167886678955e+01
1.545284553128478253e-21 4.274751371302979663e+01
1.561917440670958377e-21 4.272930962012698330e+01
1.578729358636974101e-21 4.271110940498274289e+01
1.595722234045621940e-21 4.269291307193570617e+01
1.612898014657795781e-21 4.267472062576720759e+01
1.630258669199368686e-21 4.265653207083234122e+01
1.647806187586871632e-21 4.263834741186981603e+01
1.665542581155581546e-21 4.262016665325124620e+01
1.683469882890066401e-21 4.260198979967228183e+01
1.701590147657208261e-21 4.258251893787492293e+01
1.719905452441738116e-21 4.256435018744015508e+01
1.738417896584304711e-21 4.254618535603354701e+01
1.757129602022124944e-21 4.252802444782913227e+01
1.776042713532123120e-21 4.250986746766358948e+01
1.795159398976894399e-21 4.249171441971737551e+01
1.814481849553106121e-21 4.247356529861350083e+01
1.834012280042679699e-21 4.245542003334382741e+01
1.853752929066653386e-21 4.243727861356018138e+01
1.873706059341777084e-21 4.241914104363997495e+01
1.893873957939870405e-21 4.240100732846104137e+01
1.914258936549972585e-21 4.238287747241743375e+01
1.934863331743312823e-21 4.236345691454314988e+01
1.955689505241155611e-21 4.234533506746178233e+01
1.976739844185416077e-21 4.232721709365441853e+01
1.998016761412415505e-21 4.230910299800067520e+01
2.019522695729355354e-21 4.229099278479582580e+01
2.041260112193881409e-21 4.227288645893537478e+01
2.063231502396633126e-21 4.225478402467187777e+01
2.085439384746837599e-21 4.223668548691102131e+01
2.107886304760971861e-21 4.221859084988057731e+01
2.130574835354540132e-21 4.220050011846960558e+01
2.153507577136980718e-21 4.218241329691350927e+01
2.176687158709760472e-21 4.216433039005849537e+01
2.200116236967691794e-21 4.214496019601769916e+01
2.223797497403371380e-21 4.212688541219355187e+01
2.247733654415149958e-21 4.210881455694175202e+01
2.271927451618159819e-21 4.209074763457214630e+01
2.296381662158822936e-21 4.207268462822944599e+01
2.321099089032710286e-21 4.205462546928090717e+01
2.346082565405831341e-21 4.203657015667146624e+01
2.371334954939374455e-21 4.201851869478974777e+01
2.396859152117950394e-21 4.200047108857243217e+01
2.422658082581359729e-21 4.198242734236546880e+01
2.448734703459967951e-21 4.196438746112125528e+01
2.475092003713542385e-21 4.194635144914325053e+01
2.501733004474025583e-21 4.192703144983673269e+01
2.528660759391709571e-21 4.190900346793520015e+01
2.555878354985281897e-21 4.189097936958692969e+01
2.583388910995605414e-21 4.187295915953375669e+01
2.611195580743314198e-21 4.185494284222122729e+01
2.639301551490252294e-21 4.183693042240741988e+01
2.667710044804804191e-21 4.181892190449504909e+01
2.696424316931158039e-21 4.180091729325793182e+01
2.725447659162578329e-21 4.178291659305630645e+01
2.754783398218527428e-21 4.176491980867971421e+01
2.784434896626180261e-21 4.174692694444583196e+01
2.814405553105711867e-21 4.172765323117316427e+01
2.844698802959900236e-21 4.170966850203137000e+01
2.875318118467887196e-21 4.169168770709082850e+01
2.906267009283179740e-21 4.167371081345303452e+01
2.937549022835934286e-21 4.165573776306723630e+01
2.969167744739569007e-21 4.163776855972503910e+01
3.001126799201758039e-21 4.161980320801078648e+01
3.033429849439878643e-21 4.160184171270663001e+01
3.066080598100756726e-21 4.158388407835363410e+01
3.099082787685285870e-21 4.156593030975016489e+01
3.132440200977256701e-21 4.154798041139394371e+01
3.166156661476985655e-21 4.153003438809941628e+01
3.200236033839573504e-21 4.151081081121630945e+01
3.234682224317878272e-21 4.149287282936246868e+01
3.269499181210260469e-21 4.147493873669285591e+01
3.304690895313144651e-21 4.145700853784687467e+01
3.340261400378454493e-21 4.143908223742875663e+01
3.376214773576008632e-21 4.142115984003459772e+01
3.412555135960695973e-21 4.140324135028470209e+01
3.449286652945081221e-21 4.138532677273212101e+01
3.486413534776690945e-21 4.136741611201309610e+01
3.523940037020643347e-21 4.134950937263777604e+01
3.561870461047430270e-21 4.133160655925813387e+01
3.600209154525949996e-21 4.131242933522855765e+01
3.638960511921844629e-21 4.129453466846196363e+01
3.678128975001206761e-21 4.127664388416864227e+01
3.717719033339702057e-21 4.125875694288858853e+01
3.757735224837219875e-21 4.124087384923468846e+01
3.798182136237839734e-21 4.122299460798637938e+01
3.839064403655837396e-21 4.120511922377261982e+01
3.880386713106915775e-21 4.118724770132926238e+01
3.922153801045362595e-21 4.116938004530138784e+01
3.964370454906959512e-21 4.115151626038147725e+01
4.007041513657726952e-21 4.113365635123047781e+01
4.050171868348573122e-21 4.111580032249754169e+01
4.093766462675924700e-21 4.109667317455468094e+01
4.137830293548376043e-21 4.107882519859626314e+01
4.182368411659501384e-21 4.106098111742541334e+01
4.227385922066576463e-21 4.104314093549356102e+01
4.272887984776026627e-21 4.102530465759025446e+01
4.318879815334682053e-21 4.100747228818259771e+01
4.365366685427647345e-21 4.098964383201685990e+01
4.412353923482546249e-21 4.097181929357645913e+01
4.459846915280286709e-21 4.095399867756419354e+01
4.507851104572383849e-21 4.093618198847931211e+01
4.556371993704938707e-21 4.091836923098165357e+01
4.605415144249329139e-21 4.089928849495957053e+01
4.654986177639740021e-21 4.088148380811009019e+01
4.705090775817292779e-21 4.086368296565052560e+01
4.755734681881641652e-21 4.084588597203978111e+01
4.806923700749050420e-21 4.082809283225138586e+01
4.858663699817813227e-21 4.081030355076024563e+01
4.910960609640790079e-21 4.079251813249610592e+01
4.963820424605181866e-21 4.077473658195008710e+01
5.017249203619618666e-21 4.075695890400827892e+01
5.071253070808644057e-21 4.073918510317761843e+01
5.125838216214677469e-21 4.072141518430053964e+01
5.181010896507594478e-21 4.070364915190023680e+01
5.236777435701628649e-21 4.068461843539077449e+01
5.293144225880614318e-21 4.066686046864806769e+01
5.350117727930421503e-21 4.064910640258582930e+01
5.407704472279568505e-21 4.063135624218631392e+01
5.465911059647760917e-21 4.061360999176273623e+01
5.524744161802481909e-21 4.059586765625387983e+01
5.584210522323716575e-21 4.057812923998906030e+01
5.644316957376925415e-21 4.056039474786305021e+01
5.705070356494323399e-21 4.054266418422174922e+01
5.766477683364639891e-21 4.052493755391619601e+01
5.828545976631045712e-21 4.050721484349954693e+01
5.891282350698338227e-21 4.048823049620268222e+01
5.954693996548146854e-21 4.047051575482993258e+01
6.018788182563240116e-21 4.045280486355114391e+01
6.083572255360646066e-21 4.043509782738361480e+01
6.149053640633738830e-21 4.041739465076967264e+01
6.215239844003387540e-21 4.039969533874180740e+01
6.282138451878266236e-21 4.038199989569886839e+01
6.349757132324425531e-21 4.036430832668610691e+01
6.418103635944299068e-21 4.034662063606814542e+01
6.487185796764790451e-21 4.032893682888135345e+01
6.557011533135684198e-21 4.031125690949475882e+01
6.627588848636955855e-21 4.029231845857840710e+01
6.698925832996241388e-21 4.027464660783644490e+01
6.771030663016099474e-21 4.025697865932855279e+01
6.843911603511249513e-21 4.023931461790648711e+01
6.917577008255907222e-21 4.022165448802370236e+01
6.992035320941311120e-21 4.020399827454728836e+01
7.067295076143559492e-21 4.018634598188737783e+01
7.143364900301943689e-21 4.016869761492674940e+01
7.220253512707391038e-21 4.015105317803219265e+01
7.297969726502400156e-21 4.013341267610182683e+01
7.376522449690882746e-21 4.011577607296309367e+01
7.455920686159299185e-21 4.009688397623024514e+01
7.536173536708713218e-21 4.007925533647813410e+01
7.617290200097937309e-21 4.006163054804112988e+01
7.699279974097917595e-21 4.004400961578295437e+01
7.782152256557463769e-21 4.002639254434063787e+01
7.865916546480457815e-21 4.000877933859345603e+01
7.950582445114734166e-21 3.999117000313462000e+01
8.036159657052226566e-21 3.997356454285892369e+01
8.122657991341892263e-21 3.995596296231600775e+01
8.210087362613672691e-21 3.993836526641614171e+01
8.298457792215019334e-21 3.992077145966536023e+01
8.387779409359569502e-21 3.990318154698908870e+01
8.478062452288173640e-21 3.988433953831623313e+01
8.569317269442427637e-21 3.986675770657403461e+01
8.661554320650832011e-21 3.984917978321097820e+01
8.754784178327723932e-21 3.983160577287315363e+01
8.849017528685105434e-21 3.981403568027468509e+01
8.944265172957635680e-21 3.979646951001844712e+01
9.040538028640260621e-21 3.977890726683402534e+01
9.137847130740231470e-21 3.976134895528060298e+01
9.236203633041551433e-21 3.974379457610789501e+01
9.335618809383544930e-21 3.972624406196629820e+01
9.436104054953087374e-21 3.970869739112798413e+01
9.537670887590755813e-21 3.968990165684460436e+01
9.640330949111020806e-21 3.967236296221488345e+01
9.744096006636655570e-21 3.965482812549290514e+01
9.848977953947521901e-21 3.963729715150942923e+01
9.954988812843964565e-21 3.961977004498928778e+01
1.006214073452431614e-20 3.960224681071940012e+01
1.017044600097839461e-20 3.958472745344008104e+01
1.027991702639482097e-20 3.956721197789457278e+01
1.039056635858408439e-20 3.954970038883834604e+01
1.050240668041679508e-20 3.953219269097076705e+01
1.061545081127742285e-20 3.951468888906298815e+01
1.072971170853368686e-20 3.949593914419981644e+01
1.084520246902175457e-20 3.947844342745864310e+01
1.096193633054743041e-20 3.946095162104085574e+01
1.107992667340363508e-20 3.944346372978458248e+01
1.119918702190355564e-20 3.942597975825001555e+01
1.131973104593162396e-20 3.940849971123166995e+01
1.144157256250986354e-20 3.939102359330528458e+01
1.156472553738175320e-20 3.937355140922141317e+01
1.168920408661301794e-20 3.935608314042752909e+01
1.181502247820964177e-20 3.933861871737655491e+01
1.194219513375329526e-20 3.932115813923607561e+01
1.207073663005436868e-20 3.930245464909457098e+01
1.220066170082280502e-20 3.928500205082406893e+01
1.233198523835704878e-20 3.926755331213053779e+01
1.246472229525045297e-20 3.925010843803891447e+01
1.259888808611752174e-20 3.923266743312020566e+01
1.273449798933724263e-20 3.921523030235487539e+01
1.287156754881595638e-20 3.919779705032942019e+01
1.301011247576902728e-20 3.918036768198028597e+01
1.315014865052168390e-20 3.916294220190950170e+01
1.329169212432928023e-20 3.914552061500918256e+01
1.343475912121710491e-20 3.912810292589671235e+01
1.357936603984002914e-20 3.910944544695170322e+01
1.372552945536231056e-20 3.909203584712066259e+01
1.387326612135683556e-20 3.907463015950098395e+01
1.402259297172640740e-20 3.905722838912293327e+01
1.417352712264411312e-20 3.903983054039323264e+01
1.432608587451538274e-20 3.902243661829814414e+01
1.448028671396097786e-20 3.900504662725974470e+01
1.463614731582137619e-20 3.898766057202701063e+01
1.479368554518267530e-20 3.897027839925531367e+01
1.495291945942434365e-20 3.895290006825889151e+01
1.511386731028899346e-20 3.893552558366720007e+01
1.527654754597460863e-20 3.891691433845438297e+01
1.544097881324840938e-20 3.889954783713105968e+01
1.560717995958525439e-20 3.888218519700279074e+01
1.577517003532727630e-20 3.886482642318266301e+01
1.594496829586763653e-20 3.884747152016465321e+01
1.611659420385761992e-20 3.883012049307649249e+01
1.629006743143751159e-20 3.881277334636831000e+01
1.646540786249143663e-20 3.879543008516847635e+01
1.664263559492649653e-20 3.877809071392623252e+01
1.682177094297645227e-20 3.876075523772697551e+01
1.700283443953036918e-20 3.874342366103499558e+01
1.718584683848534504e-20 3.872485844748592854e+01
1.737082911712658331e-20 3.870753496389234982e+01
1.755780247853103195e-20 3.869021539443664182e+01
1.774678835399794309e-20 3.867289974406357800e+01
1.793780840550537567e-20 3.865558801727517846e+01
1.813088452819313134e-20 3.863828021903093202e+01
1.832603885287242180e-20 3.862097635378933802e+01
1.852329374856256222e-20 3.860367641115401938e+01
1.872267182505495583e-20 3.858638031813497804e+01
1.892419593550489299e-20 3.856908806916529642e+01
1.912788917905014193e-20 3.855179966879265407e+01
1.933377490345996000e-20 3.853328065923800239e+01
1.954187670781038492e-20 3.851600024684336887e+01
1.975221844518941404e-20 3.849872369804156591e+01
1.996482422543111768e-20 3.848145101779106625e+01
2.017971841787915602e-20 3.846418221077900768e+01
2.039692565418004854e-20 3.844691728197882696e+01
2.061647083110650013e-20 3.842965623603357272e+01
2.083837911341112664e-20 3.841239907793158181e+01
2.106267593671115491e-20 3.839514581227169998e+01
2.128938701040289045e-20 3.837789644405703626e+01
2.151853832061011152e-20 3.835941930829368829e+01
2.175015613316161703e-20 3.834217802827591726e+01
2.198426699660217123e-20 3.832494066026745827e+01
2.222089774523551819e-20 3.830770720900572712e+01
2.246007550220020925e-20 3.829047767928137347e+01
2.270182768257850235e-20 3.827325207578769550e+01
2.294618199653875747e-20 3.825603040333011506e+01
2.319316645251162011e-20 3.823881266651466149e+01
2.344280936040070299e-20 3.822159881521653091e+01
2.369513933482640578e-20 3.820438880503686363e+01
2.395018529840745598e-20 3.818718264099385351e+01
2.420797648507496790e-20 3.816875173867069293e+01
2.446854244342359690e-20 3.815155355699613438e+01
2.473191304009843766e-20 3.813435923633188196e+01
2.499811846321842780e-20 3.811716878160282107e+01
2.526718922583656396e-20 3.809998219761366300e+01
2.553915616943737552e-20 3.808279948924483449e+01
2.581405046747205625e-20 3.806562066131560584e+01
2.609190362893192201e-20 3.804844571866223646e+01
2.637274750195882827e-20 3.803127466611897489e+01
2.665661427749750361e-20 3.801410750847758635e+01
2.694353649298412688e-20 3.799694425058702762e+01
2.723354703607615536e-20 3.797855937862365749e+01
2.752667914842195647e-20 3.796140421403330123e+01
2.782296642947107356e-20 3.794425296381699297e+01
2.812244284032542681e-20 3.792710563290418690e+01
2.842514270763204494e-20 3.790996222593145859e+01
2.873110072751763778e-20 3.789282274778403803e+01
2.904035196956591844e-20 3.787568720311349324e+01
2.935293188083593579e-20 3.785855558300826118e+01
2.966887628992718895e-20 3.784142781364224817e+01
2.998822141108499977e-20 3.782430388753051176e+01
3.031100384835181263e-20 3.780718380953740620e+01
3.063726059976282688e-20 3.778884514464904498e+01
3.096702906158678621e-20 3.777173305346210697e+01
3.130034703261244869e-20 3.775462482533006892e+01
3.163725271848114075e-20 3.773752046537187255e+01
3.197778473606597278e-20 3.772041997823824033e+01
3.232198211789820992e-20 3.770332336900354164e+01
3.266988431664163471e-20 3.768623064233356956e+01
3.302153120961316798e-20 3.766914180325778716e+01
3.337696310335598963e-20 3.765205685645666023e+01
3.373622073825805095e-20 3.763497580691534239e+01
3.409934529322218392e-20 3.761667901258915236e+01
3.446637839038614028e-20 3.759960605103228914e+01
3.483736209989338474e-20 3.758253700164036815e+01
3.521233894471531668e-20 3.756547186888692380e+01
3.559135190552528722e-20 3.754841065789340604e+01
3.597444442562518821e-20 3.753135337314338926e+01
3.636166041592541359e-20 3.751430001971353789e+01
3.675304425997633926e-20 3.749725060166716162e+01
3.714864081905819488e-20 3.748020506308853328e+01
3.754849543732150324e-20 3.746316336541998737e+01
3.795265394698491247e-20 3.744612551383654164e+01
3.836116267358860322e-20 3.742787494625672196e+01
3.877406844130420397e-20 3.741084507688594130e+01
3.919141857830192440e-20 3.739381906874181993e+01
3.961326092217537649e-20 3.737679692645581042e+01
4.003964382542484144e-20 3.735977865521932273e+01
4.047061616099998781e-20 3.734276425961943602e+01
4.090622732789995208e-20 3.732575374486184216e+01
4.134652725683836539e-20 3.730874711548934641e+01
4.179156641596460520e-20 3.729174437671125020e+01
4.224139581664912040e-20 3.727474553305778215e+01
4.269606701933039206e-20 3.725775058970577902e+01
4.315563213942492035e-20 3.723954605519438132e+01
4.362014385330083927e-20 3.722255920600783696e+01
4.408965540431576123e-20 3.720557627192165029e+01
4.456422060891966986e-20 3.718859725757216950e+01
4.504389386282401668e-20 3.717162216797930796e+01
4.552873014723451791e-20 3.715465100773523943e+01
4.601878503515645047e-20 3.713768378187419472e+01
4.651411469776240235e-20 3.712072047134511621e+01
4.701477591083128228e-20 3.710376100542362821e+01
4.752082606125605512e-20 3.708680538305830510e+01
4.803232315362161714e-20 3.706864291586398963e+01
4.854932581685332285e-20 3.705169527130286156e+01
4.907189331093724672e-20 3.703475148560643504e+01
4.960008553371263112e-20 3.701781156379741589e+01
5.013396302773813355e-20 3.700087551070074454e+01
5.067358698722897213e-20 3.698394333135357215e+01
5.121901926507468328e-20 3.696701503053598259e+01
5.177032237992648373e-20 3.695009061329939470e+01
5.232755952336388457e-20 3.693317008437939819e+01
5.289079456713784291e-20 3.691625344884150906e+01
5.346009207049188967e-20 3.689934071137671623e+01
5.403551728756205197e-20 3.688122425262628923e+01
5.461713617485640669e-20 3.686431960549031572e+01
5.520501539881522218e-20 3.684741887147647077e+01
5.579922234345297602e-20 3.683052205543657465e+01
5.639982511807950451e-20 3.681362916219836023e+01
5.700689256511078008e-20 3.679674019662790130e+01
5.762049426795708696e-20 3.677985516350843653e+01
5.824070055899956101e-20 3.676297406444980709e+01
5.886758252765180745e-20 3.674609683154074702e+01
5.950121202850832992e-20 3.672922343995855243e+01
6.014166168958066153e-20 3.671114907437038966e+01
6.078900492062213687e-20 3.669428365557611471e+01
6.144331592154230400e-20 3.667742209329641412e+01
6.210466969091261351e-20 3.666056439259482147e+01
6.277314203455994201e-20 3.664371055834040902e+01
6.344880957426009542e-20 3.662686059555156959e+01
6.413174975651735326e-20 3.661001450911160759e+01
6.482204086144237973e-20 3.659317230399402376e+01
6.551976201172477022e-20 3.657633398509631917e+01
6.622499318170233969e-20 3.655949955734717349e+01
6.693781520652794733e-20 3.654146699406992838e+01
6.765830979143492890e-20 3.652464064210448669e+01
6.838655952110244860e-20 3.650781819644280546e+01
6.912264786912226334e-20 3.649099966176866872e+01
6.986665920756340841e-20 3.647418504314645560e+01
7.061867881664803341e-20 3.645737434527432441e+01
7.137879289452310133e-20 3.644056757317184037e+01
7.214708856714143235e-20 3.642376473155134420e+01
7.292365389824833666e-20 3.640696582538768666e+01
7.370857789947560594e-20 3.639017081455072855e+01
7.450195054054424761e-20 3.637337964359667097e+01
7.530386275957698501e-20 3.635539336968801649e+01
7.611440647352185973e-20 3.633861016784406672e+01
7.693367458868876566e-20 3.632183082103180283e+01
7.776176101139503872e-20 3.630505533395053419e+01
7.859876065873454702e-20 3.628828371185704071e+01
7.944476946945377826e-20 3.627151595946515528e+01
8.029988441494939334e-20 3.625475208198626120e+01
8.116420351038330964e-20 3.623799208414853723e+01
8.203782582591739676e-20 3.622123597111786353e+01
8.292085149806919276e-20 3.620448374763682864e+01
8.381338174118965220e-20 3.618653925873362454e+01
8.471551885906469534e-20 3.616979510818983812e+01
8.562736625664241225e-20 3.615305486227418896e+01
8.654902845188151622e-20 3.613631852620790141e+01
8.748061108773756137e-20 3.611958610457028840e+01
8.842222094426783365e-20 3.610285760259034760e+01
8.937396595087185137e-20 3.608613302482039131e+01
9.033595519866231140e-20 3.606941237647058784e+01
9.130829895296951433e-20 3.605269566209885568e+01
9.229110866598008710e-20 3.603598286810549212e+01
9.328449698951200138e-20 3.601808057114135408e+01
9.428857778792683844e-20 3.600137574078161862e+01
9.530346615118244231e-20 3.598467475859821718e+01
9.632927840802013529e-20 3.596797762940551735e+01
9.736613213930546610e-20 3.595128435844513604e+01
9.841414619150099268e-20 3.593459495048622898e+01
9.947344069028985315e-20 3.591790941078399158e+01
1.005441370543449372e-19 3.590122774406271589e+01
1.016263580092460289e-19 3.588454995559125393e+01
1.027202276015469919e-19 3.586787605004878543e+01
1.038258712129941393e-19 3.585120603271794693e+01
1.049434155748979206e-19 3.583334961991029388e+01
1.060729887826602955e-19 3.581668767206559068e+01
1.072147203104522699e-19 3.580002962754468143e+01
1.083687410260621535e-19 3.578337549116331218e+01
1.095351832058907306e-19 3.576672526798827789e+01
1.107141805501145274e-19 3.575007896279015540e+01
1.119058681980106413e-19 3.573343658064960238e+01
1.131103827434468390e-19 3.571679812629226802e+01
1.143278622505381029e-19 3.570016360481220374e+01
1.155584462694720218e-19 3.568353301707602299e+01
1.168022758525041926e-19 3.566571881760650342e+01
1.180594935701274134e-19 3.564909620953672231e+01
1.193302435274078062e-19 3.563247744758304947e+01
1.206146713805108611e-19 3.561586253681900871e+01
1.219129243533912800e-19 3.559925148225295999e+01
1.232251512546694436e-19 3.558264428897198428e+01
1.245515024946883613e-19 3.556604096193915865e+01
1.258921301027537784e-19 3.554944150625522781e+01
1.272471877445603262e-19 3.553284592683801435e+01
1.286168307398049227e-19 3.551625422880190541e+01
1.300012160799898997e-19 3.549848172216972131e+01
1.314005024464176651e-19 3.548189807989417233e+01
1.328148502283807737e-19 3.546531833421963853e+01
1.342444215415396082e-19 3.544874249019920143e+01
1.356893802465141517e-19 3.543217055273184712e+01
1.371498919676595653e-19 3.541560252682532450e+01
1.386261241120520056e-19 3.539903841739224077e+01
1.401182458886772910e-19 3.538247822939505483e+01
1.416264283278258583e-19 3.536592196776040709e+01
1.431508443006968282e-19 3.534936963740528881e+01
1.446916685392127185e-19 3.533163936527238747e+01
1.462490776560476471e-19 3.531509512900936443e+01
1.478232501648729243e-19 3.529855473260600007e+01
1.494143665008114639e-19 3.528201818096647457e+01
1.510226090411303600e-19 3.526548547933800393e+01
1.526481621261382375e-19 3.524895663263851020e+01
1.542912120803166522e-19 3.523243164606935807e+01
1.559519472336767517e-19 3.521591052456228255e+01
1.576305579433463986e-19 3.519939327327293910e+01
1.593272366153890545e-19 3.518287989714675490e+01
1.610421777268579409e-19 3.516519130017080386e+01
1.627755778480874030e-19 3.514868596734612538e+01
1.645276356652260963e-19 3.513218452500974109e+01
1.662985520030032131e-19 3.511568697845147824e+01
1.680885298477589444e-19 3.509919333240169692e+01
1.698977743707035271e-19 3.508270359210437306e+01
1.717264929514364117e-19 3.506621776230374365e+01
1.735748952017164742e-19 3.504973584819802568e+01
1.754431929894883301e-19 3.503325785454538988e+01
1.773316004631668174e-19 3.501678378649823742e+01
1.792403340761835284e-19 3.499913736102465123e+01
1.811696126117969276e-19 3.498267144001900419e+01
1.831196572081719799e-19 3.496620941856069464e+01
1.850906913837189130e-19 3.494975123611929035e+01
1.870829410627263098e-19 3.493329689732846077e+01
1.890966346012483509e-19 3.491684640695074648e+01
1.911320028132817901e-19 3.490039977042668085e+01
1.931892789972222368e-19 3.488395699251942261e+01
1.952686989626054293e-19 3.486751807862324171e+01
1.973705010571361438e-19 3.485108303351507431e+01
1.994949261940082099e-19 3.483347835578035046e+01
2.016422178795185415e-19 3.481705134111938094e+01
2.038126222409806030e-19 3.480062821082159985e+01
2.060063880549266675e-19 3.478420897014299129e+01
2.082237667756374123e-19 3.476779362388739969e+01
2.104650125639545765e-19 3.475138217732374102e+01
2.127303823164158518e-19 3.473497463521061945e+01
2.150201356947009309e-19 3.471857100282998232e+01
2.173345351553946121e-19 3.470217128489529301e+01
2.196738459800698009e-19 3.468577548670143784e+01
2.220383363056951516e-19 3.466821291513591063e+01
2.244282771553691291e-19 3.465182525182810025e+01
2.268439424693882443e-19 3.463544152344395854e+01
2.292856091366356680e-19 3.461906171225815854e+01
2.317535570263351928e-19 3.460268574472954128e+01
2.342480690201196044e-19 3.458631361909849034e+01
2.367694310444579008e-19 3.456994534065753300e+01
2.393179321034288421e-19 3.455358091435947188e+01
2.418938643118473790e-19 3.453722034551004327e+01
2.444975229287469930e-19 3.452086363901642585e+01
2.471292063912236300e-19 3.450334288836669572e+01
2.497892163486426234e-19 3.448699419895591234e+01
2.524778576972178516e-19 3.447064938764670927e+01
2.551954386149473368e-19 3.445430845952708410e+01
2.579422705969553594e-19 3.443797141963905517e+01
2.607186684911847548e-19 3.442163827308385038e+01
2.635249505344884550e-19 3.440530902485757991e+01
2.663614383891064581e-19 3.438898368007490802e+01
2.692284571795355412e-19 3.437266224368615752e+01
2.721263355297958134e-19 3.435634472081886059e+01
2.750554056010980526e-19 3.433886600899689512e+01
2.780160031299170299e-19 3.432255660855317103e+01
2.810084674664775124e-19 3.430625113692014594e+01
2.840331416136383064e-19 3.428994959918173890e+01
2.870903722662274517e-19 3.427365198615307662e+01
2.901805098507684258e-19 3.425735822203423453e+01
2.933039085656496985e-19 3.424106829904573601e+01
2.964609264217238647e-19 3.422478222237953815e+01
2.996519252833439154e-19 3.420849999717237466e+01
3.028772709098404014e-19 3.419222162856974023e+01
3.061373329974459438e-19 3.417478480488287573e+01
3.094324852216705553e-19 3.415851444124788117e+01
3.127631052801369220e-19 3.414224795006951751e+01
3.161295749358578313e-19 3.412598533626727715e+01
3.195322800610173738e-19 3.410972660512032917e+01
3.229716106811851915e-19 3.409347176156146730e+01
3.264479610200261225e-19 3.407722081082378907e+01
3.299617295444866590e-19 3.406097375785326165e+01
3.335133190104686157e-19 3.404473060783693938e+01
3.371031365089931900e-19 3.402849136573397004e+01
3.407315935128633067e-19 3.401109652015886553e+01
3.443991059238271875e-19 3.399486538928078261e+01
3.481060941202541203e-19 3.397863818170903727e+01
3.518529830053025453e-19 3.396241490276319297e+01
3.556402020556483452e-19 3.394619555718664117e+01
3.594681853706958703e-19 3.392998014258633077e+01
3.633373717223392979e-19 3.391376858405532602e+01
3.672482046052558853e-19 3.389756086587077277e+01
3.712011322877402166e-19 3.388135699300106296e+01
3.751966078630855100e-19 3.386515697083085286e+01
3.792350893015185336e-19 3.384780408305512367e+01
3.833170395026929924e-19 3.383161205345330558e+01
3.874429263487524616e-19 3.381542389046001773e+01
3.916132227579423058e-19 3.379923959891387852e+01
3.958284067388433364e-19 3.378305918427459886e+01
4.000889614451446816e-19 3.376688265133477529e+01
4.043953752310277539e-19 3.375071000555534795e+01
4.087481417071432110e-19 3.373454125171749496e+01
4.131477597971891929e-19 3.371837639524553509e+01
4.175947337950990665e-19 3.370221544093060118e+01
4.220895734228451320e-19 3.368490446896446855e+01
4.266327938888635852e-19 3.366875161429506136e+01
4.312249159471143629e-19 3.365260267743339995e+01
4.358664659567503048e-19 3.363645766364616918e+01
4.405579759424804680e-19 3.362031657776837790e+01
4.452999836555315393e-19 3.360417942507932310e+01
4.500930326352910754e-19 3.358804620720716372e+01
4.549376722716093140e-19 3.357191685494475308e+01
4.598344578677714015e-19 3.355579134172492672e+01
4.647839507041474519e-19 3.353851827247128625e+01
4.697867181025276586e-19 3.352240072852661257e+01
4.748433334911500674e-19 3.350628703972131461e+01
4.799543764704284246e-19 3.349017721133473913e+01
4.851204328793926191e-19 3.347407124844460924e+01
4.903420948628158156e-19 3.345796915634303303e+01
4.956199609391223586e-19 3.344187094006127836e+01
5.009546360689677308e-19 3.342577660490414360e+01
5.063467317245867644e-19 3.340968615585673973e+01
5.117968659598812168e-19 3.339359959823632096e+01
5.173056634812634665e-19 3.337636832471680748e+01
5.228737557192607590e-19 3.336028984398913622e+01
5.285017809008919432e-19 3.334421527031982180e+01
5.341903841228217048e-19 3.332814460882696750e+01
5.399402174253100176e-19 3.331207786460982589e+01
5.457519398669248399e-19 3.329601504274015866e+01
5.516262176001224424e-19 3.327995614833023552e+01
5.575637239475786567e-19 3.326390118640556182e+01
5.635651394793725396e-19 3.324785015983593439e+01
5.696311520909948177e-19 3.323180300146016464e+01
5.757624570821961333e-19 3.321461387763637418e+01
5.819597572366834699e-19 3.319857467698659548e+01
5.882237629026755426e-19 3.318253932610569024e+01
5.945551920743234124e-19 3.316650783010435077e+01
6.009547704740169317e-19 3.315048019429870862e+01
6.074232316355386962e-19 3.313445642381211087e+01
6.139613169881875088e-19 3.311843652391386428e+01
6.205697759417329791e-19 3.310242049974021938e+01
6.272493659723223993e-19 3.308640835651382872e+01
6.340008527093039771e-19 3.306925680132855661e+01
6.408250100229852997e-19 3.305325271355427930e+01
6.477226201133352162e-19 3.303725252269444468e+01
6.546944735996425201e-19 3.302125623366730167e+01
6.617413696111375981e-19 3.300526385182737954e+01
6.688641158785986136e-19 3.298927538210563171e+01
6.760635288269037075e-19 3.297329082981008241e+01
6.833404336686588301e-19 3.295731019988448196e+01
6.906956644987539685e-19 3.294133349759007245e+01
6.981300643899765165e-19 3.292536072788337975e+01
7.056444854896465423e-19 3.290825141280851795e+01
7.132397891172915782e-19 3.289228672476856019e+01
7.209168458633727742e-19 3.287632587536937478e+01
7.286765356890743585e-19 3.286036887021360542e+01
7.365197480271663215e-19 3.284441571424345341e+01
7.444473818839623773e-19 3.282846641301441082e+01
7.524603459423302522e-19 3.281252097148143321e+01
7.605595586659002876e-19 3.279657939515279708e+01
7.687459484043061483e-19 3.278064168899646802e+01
7.770204534996036225e-19 3.276356987609760552e+01
7.853840223938247573e-19 3.274764020369767792e+01
7.938376137376909222e-19 3.273171441747108901e+01
8.023821965004953946e-19 3.271579252286216644e+01
8.110187500811686575e-19 3.269987452478618195e+01
8.197482644205391231e-19 3.268396042869950691e+01
8.285717401148124881e-19 3.266805023947102882e+01
8.374901885302228243e-19 3.265214396256928353e+01
8.465046319190162211e-19 3.263624160281687381e+01
8.556161035365849778e-19 3.262034316568755798e+01
8.648256477599107546e-19 3.260331348432835341e+01
8.741343202072738297e-19 3.258742318848317865e+01
8.835431878592506107e-19 3.257153682868559486e+01
8.930533291810122090e-19 3.255565433708235190e+01
9.026658342459419859e-19 3.253977568383040619e+01
9.123818048605808360e-19 3.252390087404423014e+01
9.222023546909304433e-19 3.250802991320900048e+01
9.321286093900603913e-19 3.249216280639250698e+01
9.421617067271980482e-19 3.247629955909190613e+01
9.523027967180986156e-19 3.245930751132185321e+01
9.625530417568740711e-19 3.244345227515366759e+01
9.729136167492282310e-19 3.242760091453327220e+01
9.833857092471281720e-19 3.241175343466072434e+01
9.939705195849231824e-19 3.239590984081296909e+01
1.004669261016930500e-18 3.238007013814345214e+01
1.015483159856500167e-18 3.236423433194116939e+01
1.026413455616591351e-18 3.234840242731281990e+01
1.037461401151797546e-18 3.233257442955943617e+01
1.048628262802026531e-18 3.231675034374122646e+01
1.059915320537600896e-18 3.229980031314389066e+01
1.071323868105983665e-18 3.228398434722074484e+01
1.082855213180071053e-18 3.226817230920171653e+01
1.094510677508080076e-18 3.225236420416941030e+01
1.106291597065050492e-18 3.223656003359442934e+01
1.118199322205977212e-18 3.222075972632386254e+01
1.130235217820590754e-18 3.220496325749706301e+01
1.142400663489818433e-18 3.218917063243034704e+01
1.154697053643859496e-18 3.217338185643050252e+01
1.167125797722099517e-18 3.215646958808153499e+01
1.179688320334609438e-18 3.214068880198838229e+01
1.192386061425451532e-18 3.212491188133369491e+01
1.205220476437727357e-18 3.210913883121376244e+01
1.218193036480405856e-18 3.209336965706640399e+01
1.231305228496943913e-18 3.207760436400032233e+01
1.244558555435723259e-18 3.206184295740629153e+01
1.257954536422321822e-18 3.204608544240497281e+01
1.271494706933654967e-18 3.203033182433996728e+01
1.285180618973913047e-18 3.201458210834429252e+01
1.299013841252548528e-18 3.199771174872054758e+01
1.312995959364022265e-18 3.198197013235296282e+01
1.327128575969565254e-18 3.196623243395079683e+01
1.341413310980876722e-18 3.195049865898767294e+01
1.355851801745804380e-18 3.193476881237802090e+01
1.370445703236018593e-18 3.191904289954826268e+01
1.385196688236710895e-18 3.190332091977189677e+01
1.400106447538330904e-18 3.188760279896635197e+01
1.415176690130405754e-18 3.187188851658015309e+01
1.430409143397361328e-18 3.185505605116401995e+01
1.445805553316619565e-18 3.183934973713422778e+01
1.461367684658657702e-18 3.182364727788362657e+01
1.477097321189309500e-18 3.180794867903761869e+01
1.492996265874222738e-18 3.179225394559384554e+01
1.509066341085518810e-18 3.177656308318789868e+01
1.525309388810677935e-18 3.176087609677409418e+01
1.541727270863672113e-18 3.174519299198136579e+01
1.558321869098368761e-18 3.172951377376244153e+01
1.575095085624253541e-18 3.171271893054744595e+01
1.592048843024378806e-18 3.169704778029629111e+01
1.609185084575845597e-18 3.168138053284885203e+01
1.626505774472472732e-18 3.166571719363210491e+01
1.644012898049955155e-18 3.165005776768160572e+01
1.661708462013427970e-18 3.163440226043605463e+01
1.679594494667479095e-18 3.161875067688418284e+01
1.697673046148637896e-18 3.160310302247604852e+01
1.715946188660366570e-18 3.158745930215379616e+01
1.734416016710580841e-18 3.157181951337462777e+01
1.753084647351726186e-18 3.155506687348675143e+01
1.771954220423461760e-18 3.153943505212744824e+01
1.791026898797847843e-18 3.152380707505833257e+01
1.810304868627385199e-18 3.150818294756421523e+01
1.829790339595514624e-18 3.149256267510271812e+01
1.849485545169913325e-18 3.147694626291126596e+01
1.869392742858503779e-18 3.146133371645918331e+01
1.889514214468210899e-18 3.144572504093638798e+01
1.909852266366510249e-18 3.143012024182367981e+01
1.930409229745787353e-18 3.141340512169658794e+01
1.951187460890544683e-18 3.139780836898433236e+01
1.972189341447509096e-18 3.138221550887488576e+01
1.993417278698524168e-18 3.136662654668851857e+01
2.014873705836621461e-18 3.135104148768536092e+01
2.036561082244825854e-18 3.133546033713820833e+01
2.058481893778073929e-18 3.131988310031883671e+01
2.080638653048154930e-18 3.130430978245292906e+01
2.103033899711705460e-18 3.128874038882366193e+01
2.125670200761314955e-18 3.127206325623040328e+01
2.148550150819758853e-18 3.125650200799223200e+01
2.171676372437398007e-18 3.124094467925560537e+01
2.195051516392809412e-18 3.122539119327930379e+01
2.218678261996521149e-18 3.120984154683894829e+01
2.242559317398273710e-18 3.119429574545863559e+01
2.266697419897331609e-18 3.117875379442751793e+01
2.291095336256265900e-18 3.116321569922165224e+01
2.315755863018085123e-18 3.114768146514182945e+01
2.340681826826782077e-18 3.113104193371870920e+01
2.365876084751328389e-18 3.111551571490478807e+01
2.391341524613161184e-18 3.109999337357146487e+01
2.417081065317186891e-18 3.108447491532421836e+01
2.443097657186387295e-18 3.106896034524299566e+01
2.469394282299871482e-18 3.105344966888527125e+01
2.495973954834863983e-18 3.103794289134278728e+01
2.522839721412080252e-18 3.102244001812511698e+01
2.549994661444965942e-18 3.100694105433584369e+01
2.577441887492667097e-18 3.099033936612294582e+01
2.605184545616797884e-18 3.097484851755165280e+01
2.633225815742047482e-18 3.095936159455137826e+01
2.661568912020671953e-18 3.094387860269733181e+01
2.690217083200909230e-18 3.092839954690677828e+01
2.719173612999385411e-18 3.091292439967450179e+01
2.748441820477375213e-18 3.089745309007737717e+01
2.778025060421435450e-18 3.088198562087522347e+01
2.807926723727804472e-18 3.086652199718921707e+01
2.838150237791111064e-18 3.084995810271117378e+01
2.868699066897226792e-18 3.083450246240816384e+01
2.899576712620351928e-18 3.081905068429617245e+01
2.930786714224372318e-18 3.080360277397176105e+01
2.962332649068539574e-18 3.078815873660093771e+01
2.994218133017512732e-18 3.077271857779133768e+01
3.026446820855854583e-18 3.075728230266150831e+01
3.059022406706810118e-18 3.074184991683003787e+01
3.091948624455943318e-18 3.072642142536820842e+01
3.125229248178987507e-18 3.071099683390522372e+01
3.158868092574469298e-18 3.069447481947417344e+01
3.192869013400959410e-18 3.067905832311549830e+01
3.227235907919028129e-18 3.066364574299340617e+01
3.261972715337957834e-18 3.064823708430830251e+01
3.297083417267263785e-18 3.063283235246813518e+01
3.332572038173074426e-18 3.061743155262588800e+01
3.368442645839466717e-18 3.060203469020067502e+01
3.404699351834562368e-18 3.058664172180113283e+01
3.441346311982044019e-18 3.057125258907878518e+01
3.478387726837348355e-18 3.055476849471037326e+01
3.515827842169180176e-18 3.053938732385547539e+01
3.553670949446172554e-18 3.052401000504093176e+01
3.591921386328784748e-18 3.050863654372026446e+01
3.630583537166494500e-18 3.049326694532261683e+01
3.669661833500340181e-18 3.047790121525346052e+01
3.709160754570877109e-18 3.046253935895304821e+01
3.749084827831640487e-18 3.044718138177876199e+01
3.789438629467911583e-18 3.043182728918208113e+01
3.830226784921523624e-18 3.041538079241008674e+01
3.871453969420854607e-18 3.040003476350054257e+01
3.913124908516763524e-18 3.038469263557100319e+01
3.955244378624238135e-18 3.036935441410738079e+01
3.997817207569880609e-18 3.035402010433937647e+01
4.040848275145285751e-18 3.033868971170464945e+01
4.084342513666368800e-18 3.032336324144417006e+01
4.128304908538722937e-18 3.030804069894771402e+01
4.172740498829102790e-18 3.029272208946738232e+01
4.217654377842818230e-18 3.027631366082305675e+01
4.263051693707837337e-18 3.026100313186246282e+01
4.308937649964674862e-18 3.024569643958337295e+01
4.355317506162890478e-18 3.023039358972728863e+01
4.402196578463937210e-18 3.021509458754380617e+01
4.449580240250526437e-18 3.019979943872562345e+01
4.497473922742527193e-18 3.018450814853377651e+01
4.545883115619506845e-18 3.016922072261231236e+01
4.594813367649969381e-18 3.015393716623341902e+01
4.644270287327426905e-18 3.013756622756926262e+01
4.694259543513031608e-18 3.012229070425084387e+01
4.744786866085688834e-18 3.010701906706218267e+01
4.795858046598601203e-18 3.009175132174388878e+01
4.847478938943171330e-18 3.007648747335674955e+01
4.899655460019984260e-18 3.006122752762346195e+01
4.952393590417017540e-18 3.004597148960608166e+01
5.005699375095145932e-18 3.003071936497874717e+01
5.059578924081033235e-18 3.001547115881459504e+01
5.114038413167470511e-18 2.999913814967614201e+01
5.169084084621328679e-18 2.998389807775755145e+01
5.224722247898809600e-18 2.996866194074636169e+01
5.280959280369014886e-18 2.995342973102745532e+01
5.337801628044699946e-18 2.993820136876922788e+01
5.395255806321180131e-18 2.992297684451783724e+01
5.453328400723144729e-18 2.990775616352624766e+01
5.512026067659507493e-18 2.989253933158578391e+01
5.571355535186369949e-18 2.987623986030966705e+01
5.631323603778216132e-18 2.986103101849810670e+01
5.691937147107389589e-18 2.984582604249968796e+01
5.753203112832043707e-18 2.983062493769579859e+01
5.815128523392221771e-18 2.981542770965356937e+01
5.877720476815189964e-18 2.980023436370647971e+01
5.940986147528764517e-18 2.978504490543214800e+01
6.004932787183721543e-18 2.976985934011552004e+01
6.069567725484999896e-18 2.975467767334500024e+01
6.134898371031848821e-18 2.973841593397135341e+01
6.200932212167017460e-18 2.972324235976367746e+01
6.267676817835084820e-18 2.970807270060248584e+01
6.335139838450028811e-18 2.969290696190020284e+01
6.403329006772207694e-18 2.967774514902248839e+01
6.472252138794408803e-18 2.966258726733360263e+01
6.541917134638182502e-18 2.964743332220984939e+01
6.612331979459072401e-18 2.963228328914177823e+01
6.683504744361965948e-18 2.961713709375683834e+01
6.755443587326224892e-18 2.960091328730928950e+01
6.828156754140765870e-18 2.958577504997587582e+01
6.901652579349215922e-18 2.957064066288229043e+01
6.975939487205233832e-18 2.955551013169865726e+01
7.051025992638115933e-18 2.954038346181425823e+01
7.126920702228798087e-18 2.952526065885052375e+01
7.203632315196447193e-18 2.951014172820747561e+01
7.281169624395237018e-18 2.949502667545762691e+01
7.359541517322725053e-18 2.947991550601176414e+01
7.438756977138211855e-18 2.946372928284570847e+01
7.518825083692495729e-18 2.944862617492040258e+01
7.599755014568622156e-18 2.943352696696710424e+01
7.681556046133848304e-18 2.941843166468492043e+01
7.764237554602908885e-18 2.940334027326186828e+01
7.847809017112748239e-18 2.938825279834790294e+01
7.932280012808804911e-18 2.937316924514201233e+01
8.017660223943087538e-18 2.935808961924551497e+01
8.103959436983609113e-18 2.934301392586796098e+01
8.191187543736683360e-18 2.932686576735475725e+01
8.279354542480382281e-18 2.931179817694119194e+01
8.368470539110646271e-18 2.929673442091195312e+01
8.458545748299650866e-18 2.928167450517836201e+01
8.549590494666628861e-18 2.926661843497190318e+01
8.641615213961304951e-18 2.925156621620010711e+01
8.734630454260060011e-18 2.923651785408704740e+01
8.828646877174985230e-18 2.922147335449433569e+01
8.923675259076032575e-18 2.920535854001565923e+01
9.019726492325811675e-18 2.919032205851726403e+01
9.116811586528723331e-18 2.917528945644912852e+01
9.214941669792491398e-18 2.916026073912224348e+01
9.314127990003787841e-18 2.914523591224223509e+01
9.414381916117494923e-18 2.913021498107155693e+01
9.515714939459846413e-18 2.911519795132590005e+01
9.618138675045567994e-18 2.910018482821929098e+01
9.721664862909240278e-18 2.908517561747740032e+01
9.826305369450953762e-18 2.906909866769694162e+01
9.932072188796580818e-18 2.905409757808666171e+01
1.003897744417210082e-17 2.903910041744210346e+01
1.014703338929389661e-17 2.902410719110379844e+01
1.025625240977282521e-17 2.900911790072736096e+01
1.036664702453401803e-17 2.899413247189493603e+01
1.047822988725181112e-17 2.897915087859271921e+01
1.059101378780014146e-17 2.896417312629380802e+01
1.070501165371855401e-17 2.894919922075311547e+01
1.082023655169398609e-17 2.893316002543864229e+01
1.093670168905849061e-17 2.891819410576427529e+01
1.105442041530323584e-17 2.890323204988993311e+01
1.117340622360811437e-17 2.888827386341536752e+01
1.129367275238915236e-17 2.887331955187014287e+01
1.141523378686125530e-17 2.885836912080503325e+01
1.153810326061842583e-17 2.884342257575973889e+01
1.166229525723086503e-17 2.882847992223598155e+01
1.178782401185926378e-17 2.881354116578370039e+01
1.191470391288646293e-17 2.879753968604536141e+01
1.204294950356668723e-17 2.878260901957807860e+01
1.217257548369251932e-17 2.876768226695371666e+01
1.230359671127998062e-17 2.875275943379962129e+01
1.243602820427098865e-17 2.873784052544182899e+01
1.256988514225563298e-17 2.872292554745844484e+01
1.270518286821151187e-17 2.870801450518570519e+01
1.284193689026251460e-17 2.869310739023224599e+01
1.298016288345640546e-17 2.867713974867007920e+01
1.311987669156152694e-17 2.866224059013737957e+01
1.326109432888285610e-17 2.864734527421152421e+01
1.340383198209758374e-17 2.863245380623588687e+01
1.354810601211048295e-17 2.861756619210075669e+01
1.369393295592938271e-17 2.860268243715977121e+01
1.384132952856003954e-17 2.858780254725363790e+01
1.399031262492300787e-17 2.857292652774603425e+01
1.414089932178953400e-17 2.855805438442821398e+01
1.429310687973908975e-17 2.854212425272529075e+01
1.444695274513782327e-17 2.852726015603726850e+01
1.460245455213830146e-17 2.851239995266036331e+01
1.475963012470075955e-17 2.849754364783549576e+01
1.491849747863614607e-17 2.848269124740644642e+01
1.507907482367112034e-17 2.846784275656555607e+01
1.524138056553547089e-17 2.845299818115826085e+01
1.540543330807111658e-17 2.843815752635182292e+01
1.557125185536556860e-17 2.842226118195937090e+01
1.573885521390661161e-17 2.840742866632083619e+01
1.590826259476102968e-17 2.839260008820358649e+01
1.607949341577661904e-17 2.837777541728928554e+01
1.625256730380792530e-17 2.836295458101391631e+01
1.642750409696588364e-17 2.834813758256301242e+01
1.660432384689173503e-17 2.833332442739008528e+01
1.678304682105538482e-17 2.831851512138170435e+01
1.696369350507869672e-17 2.830370966994217596e+01
1.714628460508279461e-17 2.828785097027747852e+01
1.733084105006266639e-17 2.827305352155815754e+01
1.751738399428526416e-17 2.825825994479532000e+01
1.770593481971447806e-17 2.824347024564875142e+01
1.789651513846196373e-17 2.822868442964866986e+01
1.808914679526438442e-17 2.821390250246453846e+01
1.828385186998729857e-17 2.819912446957722096e+01
1.848065268015599511e-17 2.818435033666566980e+01
1.867957178351359681e-17 2.816852524250837320e+01
1.888063198060687546e-17 2.815375920565407242e+01
1.908385631739882974e-17 2.813899708571205593e+01
1.928926808791159115e-17 2.812423888828766749e+01
1.949689083689554718e-17 2.810948461883501182e+01
1.970674836252832417e-17 2.809473428291011388e+01
1.991886471914256964e-17 2.807998788597097928e+01
2.013326421998312910e-17 2.806524537387859297e+01
2.034997143999386967e-17 2.805050669471670943e+01
2.056901121863453295e-17 2.803471951259491490e+01
2.079040866272786652e-17 2.801998879126304942e+01
2.101418914933769664e-17 2.800526192025480654e+01
2.124037832867667884e-17 2.799053890544118062e+01
2.146900212704790164e-17 2.797581975230776408e+01
2.170008674981560426e-17 2.796110446667561078e+01
2.193365868440914966e-17 2.794639305403988772e+01
2.216974470335907593e-17 2.793168552017182904e+01
2.240837186736581147e-17 2.791593175875187072e+01
2.264956752840143901e-17 2.790123227710900267e+01
2.289335933284484154e-17 2.788653669158252058e+01
2.313977522465058428e-17 2.787184500744241689e+01
2.338884344855219530e-17 2.785715723058320137e+01
2.364059255329853522e-17 2.784247336628471459e+01
2.389505139492775787e-17 2.782779342039171766e+01
2.415224914007377462e-17 2.781311739819358309e+01
2.441221526930965333e-17 2.779844530548547610e+01
2.467497958052676255e-17 2.778272957277892985e+01
2.494057219235025582e-17 2.776806563149897045e+01
2.520902354759134569e-17 2.775340554740094490e+01
2.548036441673673141e-17 2.773874929741497297e+01
2.575462590147555591e-17 2.772409688755145396e+01
2.603183943826438227e-17 2.770944832324581242e+01
2.631203680193079356e-17 2.769480361051745732e+01
2.659525010931426938e-17 2.768016275475225285e+01
2.688151182294933430e-17 2.766448041037217109e+01
2.717085475478525889e-17 2.764984756258261811e+01
2.746331206994734852e-17 2.763521858931734698e+01
2.775891729053838395e-17 2.762059349636777128e+01
2.805770429948102720e-17 2.760597228924460467e+01
2.835970734440153479e-17 2.759135497374820289e+01
2.866496104155530216e-17 2.757674155533962335e+01
2.897350037979466456e-17 2.756213203982828475e+01
2.928536072457971855e-17 2.754752643262583689e+01
2.960057782203063266e-17 2.753188191134996288e+01
2.991918780302700631e-17 2.751728441800884895e+01
3.024122718734790417e-17 2.750269085025450977e+01
3.056673288785815003e-17 2.748810121366996384e+01
3.089574221473938219e-17 2.747351551379032131e+01
3.122829287976663490e-17 2.745893373987424724e+01
3.156442300063092011e-17 2.744435580867686042e+01
3.190417110530838910e-17 2.742978171265987442e+01
3.224757613647646210e-17 2.741417087211558723e+01
3.259467745597795517e-17 2.739960473865775015e+01
3.294551484933123838e-17 2.738504245795144243e+01
3.330012853029287164e-17 2.737048403584987710e+01
3.365855914546542759e-17 2.735592947797129781e+01
3.402084777895692316e-17 2.734137879011854722e+01
3.438703595708994940e-17 2.732683197791907048e+01
3.475716565316149178e-17 2.731228904712538252e+01
3.513127929225403260e-17 2.729671164918928739e+01
3.550941975609838548e-17 2.728217677638073013e+01
3.589163038798890886e-17 2.726764580249951564e+01
3.627795499775202941e-17 2.725311873294665688e+01
3.666843786676612132e-17 2.723859557359700290e+01
3.706312375303966286e-17 2.722407632986098136e+01
3.746205789633986147e-17 2.720956100756326990e+01
3.786528602337847126e-17 2.719504961212330585e+01
3.827285435305317593e-17 2.717950605255297702e+01
3.868480960174523962e-17 2.716500280943017032e+01
3.910119898867428247e-17 2.715050347048437374e+01
3.952207024131061208e-17 2.713600796435380502e+01
3.994747160084588147e-17 2.712151629451305013e+01
4.037745182772308416e-17 2.710702846709654068e+01
4.081206020722364920e-17 2.709254448755422118e+01
4.125134655511950009e-17 2.707806436198273659e+01
4.169536122338113528e-17 2.706358809583689862e+01
4.214415510594958157e-17 2.704808210024841841e+01
4.259777964456995893e-17 2.703361384734942163e+01
4.305628683468781519e-17 2.701914947156428326e+01
4.351972923140903174e-17 2.700468897881684427e+01
4.398815995552370722e-17 2.699023237459967817e+01
4.446163269959507897e-17 2.697577966484515599e+01
4.494020173411435762e-17 2.696133085499597470e+01
4.542392191371920044e-17 2.694688595099288264e+01
4.591284868348447037e-17 2.693141360859835842e+01
4.640703808527537658e-17 2.691697681293506506e+01
4.690654676417161872e-17 2.690254394039440200e+01
4.741143197496016209e-17 2.688811499654161352e+01
4.792175158869791941e-17 2.687368998708987533e+01
4.843756409934508495e-17 2.685926891746760958e+01
4.895892863046978665e-17 2.684485172913537099e+01
4.948590494202500523e-17 2.683043837228122896e+01
5.001855343719898068e-17 2.681499974847661250e+01
5.055693516933636968e-17 2.680059434696697096e+01
5.110111184893986074e-17 2.678619279492679084e+01
5.165114585074123976e-17 2.677179509809964841e+01
5.220710022085147128e-17 2.675740126232199501e+01
5.276903868398720668e-17 2.674301129334615013e+01
5.333702565077503222e-17 2.672862519695778261e+01
5.391112622513439970e-17 2.671424297891783439e+01
5.449140621173991790e-17 2.669883776987171586e+01
5.507793212356407072e-17 2.668446360387169847e+01
5.567077118950174891e-17 2.667009333374571156e+01
5.626999136207350762e-17 2.665572696540118258e+01
5.687566132521839662e-17 2.664136450437113268e+01
5.748785050216404350e-17 2.662700595651203272e+01
5.810662906338473172e-17 2.661265132736573946e+01
5.873206793464452787e-17 2.659830062273837470e+01
5.936423880512692461e-17 2.658395384818030749e+01
6.000321413565203503e-17 2.656858667168508603e+01
6.064906716698216395e-17 2.655424804969374719e+01
6.130187192821687801e-17 2.653991328175802522e+01
6.196170324527910288e-17 2.652558234682360094e+01
6.262863674948890735e-17 2.651125525046273879e+01
6.330274888623686873e-17 2.649693199880745809e+01
6.398411692374360898e-17 2.648261259743875229e+01
6.467281896191706333e-17 2.646829705243746034e+01
6.536893394130447387e-17 2.645296325431866435e+01
6.607254165214084592e-17 2.643865571564981920e+01
6.678372274349452073e-17 2.642435205120595754e+01
6.750255873251145430e-17 2.641005226651300575e+01
6.822913201375888033e-17 2.639575636762860000e+01
6.896352586867032960e-17 2.638146436002833894e+01
6.970582447508830767e-17 2.636717624977772800e+01
7.045611291691783240e-17 2.635289204230209492e+01
7.121447719387564532e-17 2.633759187197660268e+01
7.198100423134856944e-17 2.632331576751120750e+01
7.275578189035701967e-17 2.630904358350955619e+01
7.353889897762587230e-17 2.629477532580798282e+01
7.433044525576364267e-17 2.628051099995349915e+01
7.513051145355135138e-17 2.626625061179043996e+01
7.593918927634197904e-17 2.625199414870437664e+01
7.675657141657288828e-17 2.623774152602211984e+01
7.758275156438676353e-17 2.622247511321161539e+01
7.841782441837608140e-17 2.620823043835883936e+01
7.926188569643400340e-17 2.619398960945336441e+01
8.011503214672670384e-17 2.617975263236720807e+01
8.097736155878280674e-17 2.616551951297986989e+01
8.184897277470234734e-17 2.615129025711227584e+01
8.272996570048612129e-17 2.613706487065195816e+01
8.362044131748725790e-17 2.612284335936889335e+01
8.452050169398586812e-17 2.610761033281341881e+01
8.543024999688936776e-17 2.609339686723739504e+01
8.634979050355363220e-17 2.607918729478243591e+01
8.727922861374154835e-17 2.606498162110667494e+01
8.821867086170017929e-17 2.605077985210064284e+01
8.916822492837292273e-17 2.603658199343049873e+01
9.012799965374215198e-17 2.602238805093579188e+01
9.109810504930468144e-17 2.600819803029091304e+01
9.207865231068154785e-17 2.599299879534353863e+01
9.306975383036350043e-17 2.597881691690260908e+01
9.407152321059364174e-17 2.596463897778602359e+01
9.508407527638994356e-17 2.595046494129104886e+01
9.610752608870218948e-17 2.593629473544644171e+01
9.714199295772190733e-17 2.592212836479649951e+01
9.818759445632422616e-17 2.590796583505106554e+01
9.924445043366012220e-17 2.589380715232778840e+01
1.003126820288937413e-16 2.587864141071513657e+01
1.013924116850876451e-16 2.586449071527547972e+01
1.024837631632374845e-16 2.585034388501381386e+01
1.035868615564578639e-16 2.583620092549161384e+01
1.047018333043206396e-16 2.582206184289390904e+01
1.058288062073478108e-16 2.580792664273157300e+01
1.069679094416615420e-16 2.579379533118406442e+01
1.081192735737855105e-16 2.577966791374987210e+01
1.092830305756183496e-16 2.576453572322559893e+01
1.104593138395555201e-16 2.575041639111969616e+01
1.116482581937802823e-16 2.573630097103656666e+01
1.128499999177179862e-16 2.572218946893777769e+01
1.140646767576567625e-16 2.570808189040402780e+01
1.152924279425362286e-16 2.569397824140455810e+01
1.165333941999063292e-16 2.567987852746943034e+01
1.177877177720577675e-16 2.566578275439971435e+01
1.190555424323274882e-16 2.565068444285770610e+01
1.203370135015728302e-16 2.563659665254819942e+01
1.216322778648367800e-16 2.562251269867236303e+01
1.229414839881787132e-16 2.560843258713995141e+01
1.242647819356933543e-16 2.559435632396015947e+01
1.256023233867113457e-16 2.558028391499113496e+01
1.269542616531852250e-16 2.556621536624949442e+01
1.283207516972622132e-16 2.555215068354197427e+01
1.297019501490463798e-16 2.553708567758470949e+01
1.310980153245520076e-16 2.552302902197776291e+01
1.325091072438515842e-16 2.550897625060176210e+01
1.339353876494113947e-16 2.549492736924218050e+01
1.353770200246402794e-16 2.548088238382537796e+01
1.368341696126221467e-16 2.546684130014447689e+01
1.383070034350580518e-16 2.545280412407436543e+01
1.397956903114106429e-16 2.543877086141577593e+01
1.413004008782545002e-16 2.542373957213971991e+01
1.428213076088351285e-16 2.540971443439171651e+01
1.443585848328378856e-16 2.539569322777593641e+01
1.459124087563703216e-16 2.538167595828579692e+01
1.474829574821608891e-16 2.536766262430418806e+01
1.490704110299666016e-16 2.535365314248672064e+01
1.506749513572176225e-16 2.533964749191959953e+01
1.522967623798667599e-16 2.532464569619929406e+01
1.539360299934720948e-16 2.531064800116278590e+01
1.555929420945046566e-16 2.529665415568686981e+01
1.572676886018855093e-16 2.528266416607332090e+01
1.589604614787547622e-16 2.526867803794005951e+01
1.606714547544747987e-16 2.525469577756265593e+01
1.624008645468702627e-16 2.524071739055791497e+01
1.641488890847095829e-16 2.522674288314918911e+01
1.659157287304184972e-16 2.521177450826189315e+01
1.677015860030577964e-16 2.519780805552822756e+01
1.695066656015286775e-16 2.518384550046418013e+01
1.713311744280377080e-16 2.516988684873784266e+01
1.731753216118124988e-16 2.515593210643844202e+01
1.750393185330725003e-16 2.514198127918277237e+01
1.769233788472577800e-16 2.512803437306684629e+01
1.788277185095189385e-16 2.511409139365621357e+01
1.807525557994700116e-16 2.509915685143998587e+01
1.826981113462106697e-16 2.508522202479415242e+01
1.846646081536063749e-16 2.507129111823804379e+01
1.866522716258624626e-16 2.505736404686070529e+01
1.886613295933520642e-16 2.504344080809607931e+01
1.906920123387325547e-16 2.502952140808521619e+01
1.927445526233409870e-16 2.501560585272592263e+01
1.948191857138738605e-16 2.500169414816628333e+01
1.969161494093538137e-16 2.498679303029197740e+01
1.990356840683867157e-16 2.497288932128507355e+01
2.011780326367120664e-16 2.495898948136374074e+01
2.033434406750523750e-16 2.494509351654463103e+01
2.055321563872503247e-16 2.493120143274299139e+01
2.077444306487327969e-16 2.491731323592332359e+01
2.099805170352571105e-16 2.490342893200788055e+01
2.122406718519789688e-16 2.488954852690924113e+01
2.145251541628306747e-16 2.487468099755838224e+01
2.168342258202154822e-16 2.486080868733063554e+01
2.191681514950219299e-16 2.484694029413185490e+01
2.215271987069607933e-16 2.483307582365308974e+01
2.239116378552288725e-16 2.481921528192426507e+01
2.263217422495054822e-16 2.480535867464373823e+01
2.287577881412689718e-16 2.479150600778949354e+01
2.312200547554773553e-16 2.477666819174441670e+01
2.337088243225631041e-16 2.476282352919837493e+01
2.362243821107857131e-16 2.474898270081093798e+01
2.387670164589295420e-16 2.473514571231649839e+01
2.413370188093540299e-16 2.472131257008378924e+01
2.439346837413994405e-16 2.470748327985396031e+01
2.465603090051522780e-16 2.469365784794294072e+01
2.492141955555738256e-16 2.467983628009919883e+01
2.518966475869994491e-16 2.466503175238342394e+01
2.546079725679940216e-16 2.465121820817207521e+01
2.573484812766125265e-16 2.463740854645887879e+01
2.601184878360102742e-16 2.462360277345658588e+01
2.629183097504512967e-16 2.460980089487181743e+01
2.657482679417014096e-16 2.459600291692374796e+01
2.686086867858129442e-16 2.458220884526725669e+01
2.714998941503054877e-16 2.456841868612779933e+01
2.744222214317468221e-16 2.455364786373723263e+01
2.773760035937382534e-16 2.453986582748449763e+01
2.803615792053122186e-16 2.452608772178112773e+01
2.833792904797264930e-16 2.451231355239941578e+01
2.864294833137094780e-16 2.449854332427845449e+01
2.895125073270941999e-16 2.448477696631377398e+01
2.926287159028959938e-16 2.447101443721880187e+01
2.957784662278178488e-16 2.445725574293340543e+01
2.989621193331922392e-16 2.444251854733222018e+01
3.021800401363629440e-16 2.442876781618444681e+01
3.054325974825129662e-16 2.441502093864124845e+01
3.087201641869423003e-16 2.440127792074376956e+01
3.120431170778045710e-16 2.438753876854938696e+01
3.154018370392850877e-16 2.437380348810555475e+01
3.187967090552806155e-16 2.436007208541740354e+01
3.222281222535126742e-16 2.434536417826999610e+01
3.256964699501336781e-16 2.433164082719524401e+01
3.292021496948097452e-16 2.431792137242045015e+01
3.327455633162886557e-16 2.430420581976004968e+01
3.363271169684585314e-16 2.429049417533531496e+01
3.399472211769018700e-16 2.427678644496745974e+01
3.436062908859510494e-16 2.426308263472532190e+01
3.473047455062541747e-16 2.424938275043646030e+01
3.510430089628324845e-16 2.423470866638892574e+01
3.548215097436961724e-16 2.422101693346608897e+01
3.586406809489423502e-16 2.420732913366846262e+01
3.625009603404015647e-16 2.419364517955663629e+01
3.664027903918158110e-16 2.417996505542121355e+01
3.703466183395551388e-16 2.416628876767457612e+01
3.743328962338811871e-16 2.415261632219228716e+01
3.783620809907621814e-16 2.413797154435278358e+01
3.824346344442457052e-16 2.412430707767765981e+01
3.865510233993948165e-16 2.411064647202240963e+01
3.907117196857992439e-16 2.409698973372710640e+01
3.949172002116390816e-16 2.408333686859170086e+01
3.991679470183763182e-16 2.406968788296207507e+01
4.034644473359894975e-16 2.405604278258577011e+01
4.078071936388255137e-16 2.404240157381446963e+01
4.121966837020481808e-16 2.402779031800622533e+01
4.166334206586942737e-16 2.401415718912418740e+01
4.211179130573435501e-16 2.400052797021291084e+01
4.256506749204101479e-16 2.398690266713650843e+01
4.302322258030605844e-16 2.397328128601239072e+01
4.348630908527717196e-16 2.395966383265223598e+01
4.395438008695035378e-16 2.394605031317932031e+01
4.442748923665715988e-16 2.393146877143717433e+01
4.490569076321225744e-16 2.391786338842084447e+01
4.538903947912981636e-16 2.390426183640292379e+01
4.587759078690619475e-16 2.389066411582791361e+01
4.637140068537029878e-16 2.387707023286617769e+01
4.687052577610232698e-16 2.386348019367179774e+01
4.737502326992151015e-16 2.384989400442107410e+01
4.788495099344381354e-16 2.383631167121502159e+01
4.840036739571065609e-16 2.382176345741665813e+01
4.892133155488622123e-16 2.380818913123214386e+01
4.944790318503254931e-16 2.379461867997999747e+01
4.998014264295179165e-16 2.378105210960138294e+01
5.051811093510504336e-16 2.376748942631276051e+01
5.106186972460501343e-16 2.375393063606146171e+01
5.161148133828397194e-16 2.374037574501068093e+01
5.216700877383784208e-16 2.372682475911401667e+01
5.272851570704710740e-16 2.371231018608707686e+01
5.329606649907543186e-16 2.369876730879619231e+01
5.386972620384758003e-16 2.368522835505120128e+01
5.444956057550346237e-16 2.367169333112941843e+01
5.503563607593881722e-16 2.365816224275117463e+01
5.562801988242072604e-16 2.364463509614063952e+01
5.622677989528822704e-16 2.363111184409594046e+01
5.683198474573516759e-16 2.361662689205682497e+01
5.744370380367696182e-16 2.360311157306145091e+01
5.806200718570180565e-16 2.358960009291746829e+01
5.868696576310768040e-16 2.357609245809600651e+01
5.931865117002573678e-16 2.356258867449388816e+01
5.995713581163186353e-16 2.354908874858763923e+01
6.060249287244314744e-16 2.353559268622085909e+01
6.125479632471062373e-16 2.352113691400990092e+01
6.191412093689531030e-16 2.350764887468452002e+01
6.258054228223912235e-16 2.349416471785110261e+01
6.325413674742715676e-16 2.348068444974969537e+01
6.393498154134332830e-16 2.346720807633946748e+01
6.462315470392025498e-16 2.345373560386574141e+01
6.531873511508431951e-16 2.344026703823494273e+01
6.602180250379709995e-16 2.342680238569776563e+01
6.673243745719484591e-16 2.341238032127980873e+01
6.745072142982238143e-16 2.339892379343332252e+01
6.817673675297440136e-16 2.338547119713334155e+01
6.891056664412921243e-16 2.337202253840057509e+01
6.965229521648819150e-16 2.335857782082945988e+01
7.040200748861698718e-16 2.334513696614178002e+01
7.115978939419048621e-16 2.333169993890826888e+01
7.192572779184282656e-16 2.331730737835842149e+01
7.269991047512321648e-16 2.330387829928704235e+01
7.348242618255910765e-16 2.329045306674396087e+01
7.427336460782843825e-16 2.327703168709829740e+01
7.507281641003701141e-16 2.326361416642178881e+01
7.588087322411529740e-16 2.325020051102963947e+01
7.669762767131836946e-16 2.323679072699922088e+01
7.752317336984317291e-16 2.322338482059178943e+01
7.835760494555929151e-16 2.320902565939083928e+01
7.920101804285516376e-16 2.319562780460039164e+01
8.005350933560105046e-16 2.318223384641237672e+01
8.091517653822998639e-16 2.316884379066904742e+01
8.178611841693806688e-16 2.315545764374459381e+01
8.266643480100619923e-16 2.314207541148694247e+01
8.355622659423884224e-16 2.312869710021637815e+01
8.445559578653569834e-16 2.311436755310301905e+01
8.536464546557807653e-16 2.310099738283171078e+01
8.628347982864608792e-16 2.308763115218251016e+01
8.721220419456187165e-16 2.307426885233676117e+01
8.815092501576155302e-16 2.306091039289404421e+01
8.909974989049700873e-16 2.304755576203947243e+01
9.005878757516898727e-16 2.303420496638406334e+01
9.102814799679312286e-16 2.301990480517588367e+01
9.200794226560097270e-16 2.300656197336765985e+01
9.299828268777142345e-16 2.299322299590063778e+01
9.399928277831000904e-16 2.297988787888701623e+01
9.501105727405584651e-16 2.296655662869891756e+01
9.603372214683419554e-16 2.295322925139479153e+01
9.706739461674935635e-16 2.293990575335165261e+01
9.811219316562068671e-16 2.292658614057418731e+01
9.916823755056329599e-16 2.291231944554282762e+01
1.002356488177147574e-15 2.289900790070750958e+01
1.013145493161098697e-15 2.288570026018233605e+01
1.024050627117055984e-15 2.287239653010747986e+01
1.035073140015512458e-15 2.285909671660081344e+01
1.046214295281230205e-15 2.284580082580757221e+01
1.057475369938009361e-15 2.283250886379186184e+01
1.068857654755075655e-15 2.281827184265670283e+01
1.080362454395030479e-15 2.280498803821766884e+01
1.091991087563394265e-15 2.279170814419412849e+01
1.103744887159760517e-15 2.277843207770908762e+01
1.115625200430574109e-15 2.276515984136434056e+01
1.127633389123557119e-15 2.275189144136658825e+01
1.139770829643807439e-15 2.273862688413327859e+01
1.152038913211512777e-15 2.272441912994549895e+01
1.164439046021495610e-15 2.271116255255314798e+01
1.176972649404339995e-15 2.269790983734122136e+01
1.189641159989321908e-15 2.268466099027856586e+01
1.202446029869078445e-15 2.267141601789479566e+01
1.215388726766049973e-15 2.265817492616406881e+01
1.228470734200713595e-15 2.264493772156139784e+01
1.241693551661627836e-15 2.263170441006601408e+01
1.255058694777306898e-15 2.261753018942168580e+01
1.268567695489960959e-15 2.260430496228976693e+01
1.282222102231030157e-15 2.259108364725221918e+01
1.296023480098759340e-15 2.257786625074669828e+01
1.309973411037533175e-15 2.256465277863541630e+01
1.324073494019217321e-15 2.255144323736019629e+01
1.338325345226435863e-15 2.253823763272982106e+01
1.352730598237821491e-15 2.252409314622919467e+01
1.367290904215260905e-15 2.251089564577147328e+01
1.382007932093153395e-15 2.249770197030655794e+01
1.396883368769708029e-15 2.248451212633882079e+01
1.411918919300300367e-15 2.247132612008385522e+01
1.427116307092926355e-15 2.245814395805036412e+01
1.442477274105674525e-15 2.244496564639952396e+01
1.458003581046495750e-15 2.243085030687690917e+01
1.473697007574951855e-15 2.241767999134716760e+01
1.489559352506219190e-15 2.240451354568492803e+01
1.505592434017275770e-15 2.239135097615941916e+01
1.521798089855301755e-15 2.237819228904413293e+01
1.538178177548328589e-15 2.236503749061278157e+01
1.554734574618150781e-15 2.235188658708437970e+01
1.571469178795533864e-15 2.233780066260320396e+01
1.588383908237752849e-15 2.232465784691103039e+01
1.605480701748382678e-15 2.231151894533432056e+01
1.622761518999639262e-15 2.229838396390934818e+01
1.640228340756926765e-15 2.228525290896589084e+01
1.657883169105897214e-15 2.227212578654488340e+01
1.675728027681931910e-15 2.225900260292173272e+01
1.693764961902096908e-15 2.224494642029473823e+01
1.711996039199592079e-15 2.223183130771313998e+01
1.730423349260725128e-15 2.221872002165272519e+01
1.749049004264436385e-15 2.220561256821435947e+01
1.767875139124422112e-15 2.219250895408840663e+01
1.786903911733758884e-15 2.217940918538055683e+01
1.806137503212372809e-15 2.216631326872580843e+01
1.825578118156958549e-15 2.215228621106605189e+01
1.845227984893698407e-15 2.213919829349456947e+01
1.865089355733675961e-15 2.212611424745845667e+01
1.885164507231042633e-15 2.211303407903007923e+01
1.905455740443959855e-15 2.209995779477873512e+01
1.925965381198352743e-15 2.208688540072227369e+01
1.946695780354499723e-15 2.207381690343380853e+01
1.967649314076518857e-15 2.206075230887689642e+01
1.988828384104633712e-15 2.204675886720873379e+01
2.010235418030607703e-15 2.203370237719827429e+01
2.031872869575904726e-15 2.202064980919812598e+01
2.053743218872965401e-15 2.200760116954194956e+01
2.075848972749484544e-15 2.199455646430450884e+01
2.098192665015749011e-15 2.198151569982345066e+01
2.120776856755069470e-15 2.196847886405145545e+01
2.143604136617335653e-15 2.195451508203220570e+01
2.166677121115736132e-15 2.194148618301454690e+01
2.189998454926691916e-15 2.192846111815079979e+01
2.213570811192892630e-15 2.191543989384495106e+01
2.237396891829852206e-15 2.190242251653148386e+01
2.261479427835507989e-15 2.188940899261830708e+01
2.285821179603276250e-15 2.187639932848450286e+01
2.310424937238456006e-15 2.186246469310673746e+01
2.335293520878037179e-15 2.184946304449892196e+01
2.360429781013950945e-15 2.183646527533278814e+01
2.385836598819798169e-15 2.182347139177619155e+01
2.411516886481098139e-15 2.181048140031822413e+01
2.437473587529116353e-15 2.179749530713072403e+01
2.463709677178145157e-15 2.178451311864748519e+01
2.490228162666698708e-15 2.177060797111003154e+01
2.517032083602099249e-15 2.175763389070070986e+01
2.544124512308909084e-15 2.174466373437906341e+01
2.571508554181087945e-15 2.173169750807879907e+01
2.599187348037938472e-15 2.171873521834227105e+01
2.627164066483889108e-15 2.170577687110729670e+01
2.655441916272139642e-15 2.169282243015694789e+01
2.684024138672229775e-15 2.167894691625454584e+01
2.712914009841591807e-15 2.166600040219334389e+01
2.742114841200942335e-15 2.165305772376449056e+01
2.771629979814036335e-15 2.164011888720233401e+01
2.801462808771189648e-15 2.162718389921332829e+01
2.831616747577084967e-15 2.161425276597655909e+01
2.862095252542724481e-15 2.160132549420179515e+01
2.892901817181600553e-15 2.158747913791930273e+01
2.924039972610128617e-15 2.157455988489783394e+01
2.955513287952391591e-15 2.156164451290557338e+01
2.987325370749241959e-15 2.154873302823185455e+01
3.019479867371841986e-15 2.153582543734452770e+01
3.051980463439472458e-15 2.152292174647766387e+01
3.084830884242206325e-15 2.151002196210235695e+01
3.118034895167761733e-15 2.149620510660397699e+01
3.151596302133137524e-15 2.148331343419099682e+01
3.185518952020855681e-15 2.147042568755621872e+01
3.219806733119898288e-15 2.145754187304240901e+01
3.254463575571393826e-15 2.144466199688085339e+01
3.289493451819096191e-15 2.143178606496346106e+01
3.324900377064716001e-15 2.141891400705699056e+01
3.360688409728192923e-15 2.140512675936906462e+01
3.396861651912720112e-15 2.139226262861151895e+01
3.433424249875173915e-15 2.137940233464214401e+01
3.470380394501211658e-15 2.136654588417131251e+01
3.507734321785675323e-15 2.135369328350389040e+01
3.545490313318134246e-15 2.134084453929383685e+01
3.583652696773648898e-15 2.132799965784952789e+01
3.622225846408818458e-15 2.131424157880845627e+01
3.661214183563168178e-15 2.130140471960284998e+01
3.700622177165933748e-15 2.128857174284786780e+01
3.740454344248341257e-15 2.127574265529644393e+01
3.780715250461185930e-15 2.126291746301914287e+01
3.821409510598420412e-15 2.125009617272112195e+01
3.862541789125935332e-15 2.123727879047384093e+01
3.904116800716257113e-15 2.122355022513649203e+01
3.946139310788951614e-15 2.121074095878564947e+01
3.988614136056847985e-15 2.119793562003065190e+01
4.031546145078142697e-15 2.118513421539708119e+01
4.074940258814442105e-15 2.117233675097365619e+01
4.118801451194813784e-15 2.115954322490716777e+01
4.163134749685960191e-15 2.114675354510844230e+01
4.207945235868281195e-15 2.113305456124844284e+01
4.253238046018628498e-15 2.112027281139231150e+01
4.299018371698841629e-15 2.110749489979830074e+01
4.345291460350868552e-15 2.109472083307118240e+01
4.392062615898235821e-15 2.108195061766632250e+01
4.439337199353993701e-15 2.106918426019133150e+01
4.487120629435212782e-15 2.105642176704550295e+01
4.535418383184086512e-15 2.104275196296477901e+01
4.584235996595721693e-15 2.102999749525340434e+01
4.633579065252741586e-15 2.101724691186727156e+01
4.683453244966444436e-15 2.100450021917118093e+01
4.733864252425413592e-15 2.099175742367195596e+01
4.784817865850559990e-15 2.097901853173763342e+01
4.836319925657486060e-15 2.096537405801623066e+01
4.888376335125928860e-15 2.095264327253707748e+01
4.940993061076407893e-15 2.093991641016698324e+01
4.994176134554154094e-15 2.092719347751916459e+01
5.047931651520400480e-15 2.091447448072058179e+01
5.102265773551117269e-15 2.090175942632838968e+01
5.157184728543324017e-15 2.088904829368567206e+01
5.212694811428701870e-15 2.087543347163515506e+01
5.268802384895499111e-15 2.086273026746457759e+01
5.325513880117590884e-15 2.085003089625106654e+01
5.382835797491695746e-15 2.083733536490037253e+01
5.440774707382469779e-15 2.082464367966970542e+01
5.499337250875609218e-15 2.081195584746169658e+01
5.558530140539069672e-15 2.079927187449319703e+01
5.618360161192479239e-15 2.078568619374895476e+01
5.678834170684823623e-15 2.077301023618836950e+01
5.739959100680510521e-15 2.076033815800836990e+01
5.801741957453959242e-15 2.074766996587213796e+01
5.864189822692405515e-15 2.073500566608855422e+01
5.927309854308024324e-15 2.072234526532308863e+01
5.991109287258120426e-15 2.070968876982870555e+01
6.055595434374474385e-15 2.069613258011708368e+01
6.120775687201560926e-15 2.068348419488019019e+01
6.186657516843783971e-15 2.067083973477282655e+01
6.253248474821830119e-15 2.065819920621741446e+01
6.320556193938237589e-15 2.064556261557341443e+01
6.388588389152292671e-15 2.063292996926574574e+01
6.457352858464403537e-15 2.062030121812363248e+01
6.526857483809623269e-15 2.060677465406728004e+01
6.597110231961551140e-15 2.059415382525495986e+01
6.668119155445196930e-15 2.058153683098810305e+01
6.739892393460057048e-15 2.056892367777232522e+01
6.812438172813044314e-15 2.055631437234156422e+01
6.885764808861463891e-15 2.054370892120382308e+01
6.959880706466140269e-15 2.053020736533503410e+01
7.034794360954799448e-15 2.051760991923766753e+01
7.110514359095818330e-15 2.050501634753767277e+01
7.187049380082551155e-15 2.049242665707433986e+01
7.264408196527811737e-15 2.047984085411188815e+01
7.342599675469924339e-15 2.046725894543243385e+01
7.421632779388739447e-15 2.045468093730275783e+01
7.501516567233017808e-15 2.044120883601006966e+01
7.582260195458790690e-15 2.042863892860774300e+01
7.663872919078895139e-15 2.041607294165489961e+01
7.746364092723791524e-15 2.040351088187064477e+01
7.829743171713825878e-15 2.039095275541738417e+01
7.914019713143014343e-15 2.037839856901575430e+01
7.999203376974589529e-15 2.036584832667656997e+01
8.085303927147876492e-15 2.035240592274709925e+01
8.172331232698017682e-15 2.033986363792624275e+01
8.260295268886801895e-15 2.032732518222799811e+01
8.349206118346157596e-15 2.031479056246028847e+01
8.439073972233837304e-15 2.030225978516052621e+01
8.529909131401550194e-15 2.028973285713824026e+01
8.621722007575677041e-15 2.027720978487369052e+01
8.714523124550674770e-15 2.026379649385821580e+01
8.808323119395337869e-15 2.025128142981262513e+01
8.903132743672164351e-15 2.023877024195147456e+01
8.998962864669277237e-15 2.022626293683853049e+01
9.095824466646704877e-15 2.021375952105955065e+01
9.193728652094997480e-15 2.020126000118010978e+01
9.292686643007921654e-15 2.018787198911325120e+01
9.392709782168754914e-15 2.017538056015617798e+01
9.493809534450416804e-15 2.016289304706338825e+01
9.595997488129592836e-15 2.015040945652473070e+01
9.699285356215016905e-15 2.013792979486182588e+01
9.803684977790044706e-15 2.012545406870735931e+01
9.909208319369778483e-15 2.011298228438493396e+01
1.001586747627224297e-14 2.009962402134464199e+01
1.012367467400546790e-14 2.008716028218835703e+01
1.023264226966833935e-14 2.007470036667065472e+01
1.034278275336711779e-14 2.006224428186524733e+01
1.045410874964707548e-14 2.004979203418072942e+01
1.056663301893955454e-14 2.003734363063241020e+01
1.068036845902459077e-14 2.002489907763107979e+01
1.079532810650929265e-14 2.001156990874180153e+01
1.091152513832212374e-14 1.999913335353438626e+01
1.102897287322338989e-14 1.998670066939218515e+01
1.114768477333136795e-14 1.997427186317983683e+01
1.126767444566611605e-14 1.996184694128698567e+01
1.138895564370864927e-14 1.994942591057916914e+01
1.151154226897749711e-14 1.993612198865449514e+01
1.163544837262214255e-14 1.992370903888750533e+01
1.176068815703359363e-14 1.991130000042855386e+01
1.188727597747228938e-14 1.989889487977157145e+01
1.201522634371352965e-14 1.988649368353614477e+01
1.214455392171062573e-14 1.987409641815919770e+01
1.227527353527607976e-14 1.986170309026155323e+01
1.240740016778015368e-14 1.984842890131270110e+01
1.254094896386915190e-14 1.983604370679822892e+01
1.267593523120076848e-14 1.982366233366432340e+01
1.281237444219881681e-14 1.981128478569757689e+01
1.295028223582672768e-14 1.979891106961034097e+01
1.308967441938010162e-14 1.978654119222296259e+01
1.323056697029860248e-14 1.977329201962394478e+01
1.337297603799730279e-14 1.976093011516994125e+01
1.351691794571777263e-14 1.974857207021262440e+01
1.366240919239925933e-14 1.973621789121742154e+01
1.380946645456916577e-14 1.972386758510748805e+01
1.395810658825553484e-14 1.971152115834952312e+01
1.410834663091847430e-14 1.969917861780858104e+01
1.426020380340318872e-14 1.968595878716627823e+01
1.441369551191386562e-14 1.967362431747566731e+01
1.456883935000882934e-14 1.966129375444392124e+01
1.472565310061713299e-14 1.964896710436987703e+01
1.488415473807689459e-14 1.963664437417211062e+01
1.504436243019553666e-14 1.962432557009238465e+01
1.520629454033242638e-14 1.961201069903601280e+01
1.536996962950297584e-14 1.959882056592083543e+01
1.553540645850724441e-14 1.958651386195636590e+01
1.570262399007962251e-14 1.957421103288172048e+01
1.587164139106255366e-14 1.956191202335303103e+01
1.604247803460348052e-14 1.954961684038798708e+01
1.621515350237545363e-14 1.953732549061225043e+01
1.638968758682160795e-14 1.952416044887030111e+01
1.656610029342381950e-14 1.951187706117042353e+01
1.674441184299578520e-14 1.949959752762497445e+01
1.692464267400097703e-14 1.948732185500213632e+01
1.710681344489453025e-14 1.947505005003073464e+01
1.729094503649238202e-14 1.946278211947970149e+01
1.747705855436384552e-14 1.945051807001953748e+01
1.766517533125102738e-14 1.943738233154848771e+01
1.785531692951397152e-14 1.942512634284057071e+01
1.804750514360223606e-14 1.941287425587542970e+01
1.824176200255299179e-14 1.940062607717482379e+01
1.843810977251606179e-14 1.938838181351079726e+01
1.863657095930607895e-14 1.937614147140591569e+01
1.883716831098242083e-14 1.936303117847107558e+01
1.903992482045572286e-14 1.935079898084104855e+01
1.924486372812470902e-14 1.933857072495152707e+01
1.945200852453920010e-14 1.932634641000006681e+01
1.966138295309282411e-14 1.931412594066409483e+01
1.987301101274459271e-14 1.930190929241340569e+01
2.008691696076966237e-14 1.928969647186757541e+01
2.030312531553980400e-14 1.927661556258018294e+01
2.052166085933370412e-14 1.926441069304966902e+01
2.074254864117761829e-14 1.925220967225867952e+01
2.096581397971649351e-14 1.924001250727954471e+01
2.119148246611634518e-14 1.922781920464712258e+01
2.141957996699652576e-14 1.921562977143364748e+01
2.165013262739614779e-14 1.920257396569830277e+01
2.188316687376987154e-14 1.919039256884739331e+01
2.211870941701723187e-14 1.917821506207384630e+01
2.235678725554426419e-14 1.916604145201449327e+01
2.259742767835815532e-14 1.915387174549200822e+01
2.284065826819516847e-14 1.914170594908499368e+01
2.308650690468219582e-14 1.912954406961623732e+01
2.333500176753244034e-14 1.911651783849894670e+01
2.358617133977568758e-14 1.910436409372303501e+01
2.384004441102196215e-14 1.909221428622891281e+01
2.409665008076315664e-14 1.908006842269557879e+01
2.435601776170735741e-14 1.906792648437991033e+01
2.461817718315045814e-14 1.905578837292395278e+01
2.488315839438381811e-14 1.904278749526594083e+01
2.515099176813857083e-14 1.903065730896737051e+01
2.542170800406700300e-14 1.901853095935701177e+01
2.569533813226142626e-14 1.900640845311029636e+01
2.597191351681092386e-14 1.899428979729995604e+01
2.625146585939665367e-14 1.898217499860183821e+01
2.653402720292436327e-14 1.896919914526719353e+01
2.681962993519903979e-14 1.895709235836332596e+01
2.710830679263605868e-14 1.894498944947607200e+01
2.740009086401379817e-14 1.893289042573109526e+01
2.769501559426636580e-14 1.892079529357208756e+01
2.799311478831710896e-14 1.890870406010995097e+01
2.829442261495342712e-14 1.889661673177269918e+01
2.859897361074325794e-14 1.888367036425976409e+01
2.890680268399375169e-14 1.887159114698821227e+01
2.921794511875287865e-14 1.885951585557101495e+01
2.953243657885237279e-14 1.884744449688308521e+01
2.985031311199768209e-14 1.883537707741067990e+01
3.017161115389843798e-14 1.882331360402828224e+01
3.049636753244518347e-14 1.881039277768794094e+01
3.082461947193061838e-14 1.879833729429326894e+01
3.115640459731634602e-14 1.878628563499193049e+01
3.149176093854555052e-14 1.877423780672403097e+01
3.183072693490204023e-14 1.876219381647151963e+01
3.217334143941627570e-14 1.875015367111501519e+01
3.251964372331914581e-14 1.873725778997289027e+01
3.286967348054180079e-14 1.872522563106426219e+01
3.322347083226776458e-14 1.871319733834885923e+01
3.358107633153015748e-14 1.870117291855737918e+01
3.394253096786039029e-14 1.868915237866964674e+01
3.430787617198644323e-14 1.867713572541606837e+01
3.467715382058177698e-14 1.866512296571695373e+01
3.505040624106531781e-14 1.865225648011948323e+01
3.542767621645308468e-14 1.864025180710130769e+01
3.580900699026212725e-14 1.862825104860935355e+01
3.619444227146762058e-14 1.861625421112467293e+01
3.658402623951110944e-14 1.860426130166548830e+01
3.697780354936709061e-14 1.859227232671285890e+01
3.737581933665969718e-14 1.857943137034040149e+01
3.777811922283672998e-14 1.856745056419874018e+01
3.818474932039883349e-14 1.855547361502028636e+01
3.859575623818504693e-14 1.854350048439433252e+01
3.901118708671519748e-14 1.853153117906957448e+01
3.943108948358982361e-14 1.851956570633553767e+01
3.985551155894819633e-14 1.850674981763037508e+01
4.028450196098557460e-14 1.849479230565058430e+01
4.071810986152747938e-14 1.848283864757639350e+01
4.115638496166875549e-14 1.847088885025599581e+01
4.159937749746842779e-14 1.845894292072537013e+01
4.204713824570845531e-14 1.844700086577299558e+01
4.249971852971381442e-14 1.843506269243382789e+01
4.295717022523529966e-14 1.842227610749271349e+01
4.341954576639564171e-14 1.841034599633862712e+01
4.388689815169964934e-14 1.839841978778416731e+01
4.435928095010894947e-14 1.838649748871569756e+01
4.483674830718277084e-14 1.837457910591676580e+01
4.531935495128208888e-14 1.836266464621410321e+01
4.580715619984587879e-14 1.834990351485404503e+01
4.630020796572961291e-14 1.833799720307319703e+01
4.679856676361464201e-14 1.832609483529648386e+01
4.730228971648604965e-14 1.831419640201716703e+01
4.781143456218017875e-14 1.830230180180933885e+01
4.832605966000270763e-14 1.829041102126171126e+01
4.884622399741789380e-14 1.827767514606176391e+01
4.937198719680987562e-14 1.826579230042405300e+01
4.990340952231729367e-14 1.825391329601887236e+01
5.044055188673851851e-14 1.824203814019066527e+01
5.098347585851719063e-14 1.823016683959677309e+01
5.153224366879695941e-14 1.821829940156515448e+01
5.208691821855511434e-14 1.820558858325944840e+01
5.264756308581248980e-14 1.819372916793847850e+01
5.321424253292085475e-14 1.818187363644987542e+01
5.378702151392885411e-14 1.817002199554914554e+01
5.436596568202715811e-14 1.815817425232504689e+01
5.495114139707379769e-14 1.814633041347325459e+01
5.554261573320111871e-14 1.813449048608082492e+01
5.614045648650133185e-14 1.812180919768492515e+01
5.674473218280140579e-14 1.810997739412510299e+01
5.735551208551504161e-14 1.809814952294768631e+01
5.797286620358237470e-14 1.808632559094532510e+01
5.859686529949469081e-14 1.807450560495292891e+01
5.922758089740522243e-14 1.806268953201127303e+01
5.986508529132752780e-14 1.805003369180160888e+01
6.050945155342193826e-14 1.803822553211204038e+01
6.116075354237124159e-14 1.802642120120191649e+01
6.181906591184727999e-14 1.801462070602269705e+01
6.248446411906499169e-14 1.800282405377389949e+01
6.315702443343586167e-14 1.799103125140553772e+01
6.383682394530716262e-14 1.797840038627223436e+01
6.452394057479896405e-14 1.796661558125250480e+01
6.521845308073551457e-14 1.795483464759639958e+01
6.592044106967271359e-14 1.794305759259873767e+01
6.662998500502284652e-14 1.793128442295621738e+01
6.734716621627742894e-14 1.791951514590252970e+01
6.807206690832938423e-14 1.790690953346141256e+01
6.880477017089643509e-14 1.789514834132862475e+01
6.954535998804161976e-14 1.788339106306494131e+01
7.029392124780476610e-14 1.787163770533295803e+01
7.105053975192920970e-14 1.785988827527223322e+01
7.181530222569742526e-14 1.784814277948545325e+01
7.258829632787163322e-14 1.783556269358257396e+01
7.336961066074151479e-14 1.782382536908949788e+01
7.415933478027989369e-14 1.781209191580271067e+01
7.495755920640794958e-14 1.780036227835611484e+01
7.576437543337072056e-14 1.778863646382140118e+01
7.657987594022534344e-14 1.777691447946000025e+01
7.740415420143756348e-14 1.776435946879743710e+01
7.823730469760139488e-14 1.775264544091643870e+01
7.907942292626509437e-14 1.774093526497162543e+01
7.993060541287825349e-14 1.772922894813007133e+01
8.079094972185562954e-14 1.771752649739731567e+01
8.166055446776035331e-14 1.770582791987912330e+01
8.253951932660722040e-14 1.769413322257914700e+01
8.342794504728785837e-14 1.768160750359462341e+01
8.432593346311871637e-14 1.766992086630779113e+01
8.523358750351349286e-14 1.765823813065966519e+01
8.615101120578212188e-14 1.764655930385010407e+01
8.707830972705166036e-14 1.763488439262880192e+01
8.801558935632578781e-14 1.762321340413429027e+01
8.896295752666377111e-14 1.761071313437400931e+01
8.992052282749571916e-14 1.759905029323790870e+01
9.088839501706933125e-14 1.758739139611536473e+01
9.186668503503065076e-14 1.757573644082506803e+01
9.285550501514018742e-14 1.756408532742542050e+01
9.385496829812598579e-14 1.755243803098229449e+01
9.486518944467488959e-14 1.753996302893811077e+01
9.588628424856496793e-14 1.752832366246105522e+01
9.691836974993349940e-14 1.751668813514519130e+01
9.796156424869914377e-14 1.750505645430775559e+01
9.901598731811718503e-14 1.749342862692768108e+01
1.000817598184865387e-13 1.748180466031941904e+01
1.011590039110028561e-13 1.746935470254377520e+01
1.022478430717610578e-13 1.745773875562243660e+01
1.033484021059083063e-13 1.744612669117369208e+01
1.044608071619495628e-13 1.743451851627073168e+01
1.055851857462069408e-13 1.742291423797143324e+01
1.067216667374360489e-13 1.741131386328751063e+01
1.078703804015933031e-13 1.739888923026438761e+01
1.090314584067748191e-13 1.738729696394215196e+01
1.102050338383035728e-13 1.737570862284199436e+01
1.113912412139850868e-13 1.736412421376722293e+01
1.125902164995261772e-13 1.735254374382213527e+01
1.138020971241197279e-13 1.734096721980773737e+01
1.150270219961969928e-13 1.732856815327052757e+01
1.162651315193496872e-13 1.731699964944012393e+01
1.175165676084233054e-13 1.730543496444629525e+01
1.187814737057851993e-13 1.729387410587607476e+01
1.200599947977604769e-13 1.728231708065682781e+01
1.213522774312592716e-13 1.727076389631290709e+01
1.226584697305685233e-13 1.725838975464713698e+01
1.239787214143317998e-13 1.724684454889611729e+01
1.253131838127102650e-13 1.723530320606697330e+01
1.266620098847286321e-13 1.722376573310684833e+01
1.280253542358075151e-13 1.721223213738496938e+01
1.294033731354847792e-13 1.720070242578688280e+01
1.307962245353273275e-13 1.718835348184826017e+01
1.322040680870376685e-13 1.717683183886451914e+01
1.336270651607470062e-13 1.716531410189409357e+01
1.350653788635214383e-13 1.715380027804883412e+01
1.365191740580512947e-13 1.714229037430721903e+01
1.379886173815496703e-13 1.713078439777798678e+01
1.394738772648527287e-13 1.711846093164941962e+01
1.409751239517255905e-13 1.710696311226250543e+01
1.424925295183761513e-13 1.709546924147219116e+01
1.440262678931786244e-13 1.708397925874581702e+01
1.455765148766098854e-13 1.707249308922232700e+01
1.471434481614015999e-13 1.706101074011509411e+01
1.487272473529009629e-13 1.704871247099241671e+01
1.503280939896677437e-13 1.703723805865915608e+01
1.519461715642758535e-13 1.702576748922770378e+01
1.535816655443472802e-13 1.701430076968220106e+01
1.552347633938108173e-13 1.700283790751481661e+01
1.569056545943896499e-13 1.699137890970666120e+01
1.585945306673200716e-13 1.697910570868467417e+01
1.603015851953042338e-13 1.696765473888314091e+01
1.620270138446987960e-13 1.695620765550140518e+01
1.637710143879448039e-13 1.694476446596301500e+01
1.655337867262288985e-13 1.693332517712134333e+01
1.673155329124080437e-13 1.692188979639591295e+01
1.691164571741616974e-13 1.690964194734420190e+01
1.709367659374025021e-13 1.689821468416477757e+01
1.727766678499376189e-13 1.688679135076884563e+01
1.746363738053840616e-13 1.687537195410161672e+01
1.765160969673420206e-13 1.686395650132449475e+01
1.784160527938280178e-13 1.685254499574980613e+01
1.803364590619713270e-13 1.684032265705864972e+01
1.822775358929779760e-13 1.682891909190369262e+01
1.842395057773531665e-13 1.681751934907713775e+01
1.862225936004164183e-13 1.680612343587943158e+01
1.882270266680697807e-13 1.679473135968027009e+01
1.902530347328543999e-13 1.678252982997818776e+01
1.923008500202851701e-13 1.677114572500960676e+01
1.943707072554689453e-13 1.675976547956327067e+01
1.964628436900093155e-13 1.674838910067963127e+01
1.985774991292008005e-13 1.673701659581846357e+01
2.007149159595160456e-13 1.672564797201677322e+01
2.028753391763907647e-13 1.671347161879225851e+01
2.050590164122964857e-13 1.670211105758046699e+01
2.072661979651387596e-13 1.669075439947959794e+01
2.094971368269374431e-13 1.667940165196674229e+01
2.117520887128275974e-13 1.666805282186316006e+01
2.140313120903701018e-13 1.665670791663348638e+01
2.163350682091776589e-13 1.664455702420647043e+01
2.186636211308600561e-13 1.663322027122571711e+01
2.210172377592912306e-13 1.662188746482462776e+01
2.233961878712025835e-13 1.661055858841052668e+01
2.258007441471078918e-13 1.659923353591921824e+01
2.282311822025479559e-13 1.658791229963171077e+01
2.306877806196982496e-13 1.657578664703272864e+01
2.331708209792900434e-13 1.656447333955172851e+01
2.356805878928882205e-13 1.655316387110045184e+01
2.382173690355144994e-13 1.654185824903579771e+01
2.407814551786209612e-13 1.653055648069637584e+01
2.433731402234191077e-13 1.651925857343469772e+01
2.459927212345675287e-13 1.650715796566900195e+01
2.486404984742220166e-13 1.649586807960094603e+01
2.513167754364551957e-13 1.648458207691533772e+01
2.540218588820318842e-13 1.647329996503936300e+01
2.567560588735886043e-13 1.646202175106526866e+01
2.595196888111614547e-13 1.645074744235681763e+01
2.623130654681120224e-13 1.643867216766835782e+01
2.651365090274365927e-13 1.642740597110486434e+01
2.679903431184659277e-13 1.641614370199967610e+01
2.708748948539607624e-13 1.640488536718662260e+01
2.737904948676058965e-13 1.639363097411664683e+01
2.767374773519083848e-13 1.638157707778073657e+01
2.797161800965066428e-13 1.637033081070902441e+01
2.827269445268752183e-13 1.635908835531581929e+01
2.857701157434799601e-13 1.634784971803943421e+01
2.888460425613206230e-13 1.633661490655653736e+01
2.919550775499162462e-13 1.632538392808542582e+01
2.950975770737176006e-13 1.631335499898817432e+01
2.982739013329541295e-13 1.630213198424858589e+01
3.014844144049212366e-13 1.629091282538626118e+01
3.047294842857113563e-13 1.627969752981446305e+01
3.080094829323947120e-13 1.626848610484021407e+01
3.113247863056538027e-13 1.625727855787180332e+01
3.146757744128803003e-13 1.624527478346475817e+01
3.180628313517177985e-13 1.623407529272555294e+01
3.214863453541101403e-13 1.622287970233261234e+01
3.249467088307864069e-13 1.621168801968040896e+01
3.284443184162438118e-13 1.620050025191592269e+01
3.319795750142108277e-13 1.618931640636978386e+01
3.355528838435992806e-13 1.617733807535441315e+01
3.391646544849521263e-13 1.616616237716997517e+01
3.428153009273897374e-13 1.615499062342803072e+01
3.465052416160627764e-13 1.614382281898267024e+01
3.502348995001192304e-13 1.613265887333099258e+01
3.540047020811671787e-13 1.612070173337825452e+01
3.578150814623008944e-13 1.610954569245359735e+01
3.616664743976128856e-13 1.609839347932397047e+01
3.655593223422597289e-13 1.608724510124137552e+01
3.694940715030626619e-13 1.607610056593927084e+01
3.734711728896527306e-13 1.606495988060566305e+01
3.774910823661665984e-13 1.605302771301867892e+01
3.815542607034986734e-13 1.604189502664828737e+01
3.856611736321156107e-13 1.603076621315038608e+01
3.898122918954440963e-13 1.601964127999384857e+01
3.940080913038099498e-13 1.600852023445426298e+01
3.982490527890041759e-13 1.599740308399492683e+01
4.025356624593901874e-13 1.598549618191128907e+01
4.068684116556270710e-13 1.597438712301909369e+01
4.112477970069882485e-13 1.596328198158222555e+01
4.156743204882859824e-13 1.595218076496220050e+01
4.201484894774090981e-13 1.594108348036014178e+01
4.246708168134797788e-13 1.592999013507355954e+01
4.292418208556358954e-13 1.591810878763769743e+01
4.338620255424522006e-13 1.590702360574047169e+01
4.385319604519744866e-13 1.589594224971384229e+01
4.432521608624516256e-13 1.588486470758874347e+01
4.480231678136700228e-13 1.587379098717102899e+01
4.528455281689740376e-13 1.586193053607501469e+01
4.577197946779483915e-13 1.585086475574120257e+01
4.626465260397756892e-13 1.583980282031342846e+01
4.676262869672756676e-13 1.582874473701377660e+01
4.726596482516342495e-13 1.581769051363163570e+01
4.777471868278280573e-13 1.580664015732472549e+01
4.828894858407605926e-13 1.579480478986662817e+01
4.880871347120797903e-13 1.578376246806380223e+01
4.933407292077741837e-13 1.577272403627757136e+01
4.986508715064371161e-13 1.576168950203193297e+01
5.040181702682961335e-13 1.575065887257069086e+01
5.094432407049783798e-13 1.573963215541165539e+01
5.149267046500282478e-13 1.572782216523417098e+01
5.204691906301826419e-13 1.571680357528492600e+01
5.260713339374144503e-13 1.570578892004636451e+01
5.317337767017509954e-13 1.569477820684697633e+01
5.374571679648830113e-13 1.568377144294131931e+01
5.432421637545331482e-13 1.567198281724653164e+01
5.490894271596902306e-13 1.566098404805845590e+01
5.549996284065879975e-13 1.564998909472568656e+01
5.609734449355346516e-13 1.563899796508938955e+01
5.670115614785625208e-13 1.562801066656397708e+01
5.731146701379129784e-13 1.561702720692461988e+01
5.792834704653676275e-13 1.560526348293830878e+01
5.855186695424315064e-13 1.559428799905628260e+01
5.918209820613816421e-13 1.558331637734351993e+01
5.981911304071922629e-13 1.557234862499186256e+01
6.046298447403086974e-13 1.556138474983848319e+01
6.111378630803823477e-13 1.554964205143430078e+01
6.177159313908357703e-13 1.553868623094449397e+01
6.243648036643734816e-13 1.552773431048887609e+01
6.310852420094066811e-13 1.551678629734398207e+01
6.378780167374074418e-13 1.550584219908840922e+01
6.447439064512040811e-13 1.549490202293395491e+01
6.516836981342252854e-13 1.548318476651423659e+01
6.586981872407069227e-13 1.547225273839259430e+01
6.657881777868761839e-13 1.546132465507041154e+01
6.729544824430782183e-13 1.545040052295501098e+01
6.801979226269735992e-13 1.543948025561796378e+01
6.875193285976590987e-13 1.542778419702124637e+01
6.949195395508423294e-13 1.541687182968323278e+01
7.023994037150316818e-13 1.540596328805841964e+01
7.099597784487625602e-13 1.539505857962577551e+01
7.176015303388693069e-13 1.538415771219597517e+01
7.253255352998156394e-13 1.537326069324130629e+01
7.331326786740934951e-13 1.536158959517052836e+01
7.410238553337122966e-13 1.535070057250701225e+01
7.489999697827356222e-13 1.533981542152221245e+01
7.570619362610100791e-13 1.532893415010835625e+01
7.652106788489226990e-13 1.531805676547158157e+01
7.734471315733295342e-13 1.530718327543764090e+01
7.817722385146161741e-13 1.529553743760694040e+01
7.901869539149100741e-13 1.528467203835855059e+01
7.986922422874579254e-13 1.527381055662158005e+01
8.072890785271806859e-13 1.526295299964082197e+01
8.159784480224171796e-13 1.525209937504868840e+01
8.247613467678828184e-13 1.524047486349562064e+01
8.336387814787919509e-13 1.522962940781444274e+01
8.426117697063096378e-13 1.521878789133107723e+01
8.516813399541459496e-13 1.520795020305776291e+01
8.608485317964553567e-13 1.519711632644277977e+01
8.701143959969945600e-13 1.518628626918476421e+01
8.794799946295641080e-13 1.517468688359285522e+01
8.889464011997450077e-13 1.516386476247420845e+01
8.985147007679464859e-13 1.515304648450476499e+01
9.081859900737781271e-13 1.514223205722130849e+01
9.179613776617713305e-13 1.513142148840406520e+01
9.278419840083999008e-13 1.511984302644813383e+01
9.378289416505760735e-13 1.510904047421455765e+01
9.479233953154217438e-13 1.509824180395045090e+01
9.581265020514899878e-13 1.508744702292499795e+01
9.684394313613884080e-13 1.507665613899848012e+01
9.788633653358310626e-13 1.506586915943316995e+01
9.893994987891308919e-13 1.505431602275136882e+01
1.000049039396152838e-12 1.504353715511836498e+01
1.010813207830740378e-12 1.503276221493297804e+01
1.021693237905643549e-12 1.502199120988895231e+01
1.032690376713892309e-12 1.501122414719891829e+01
1.043805884771815382e-12 1.499969239207230487e+01
1.055041036163473140e-12 1.498893347046075952e+01
1.066397118686708902e-12 1.497817835831886057e+01
1.077875434000759678e-12 1.496742705981581700e+01
1.089477297775454227e-12 1.495667958268809450e+01
1.101204039842018825e-12 1.494516867811623051e+01
1.113057004345504884e-12 1.493442914149498435e+01
1.125037549898857601e-12 1.492369345019936944e+01
1.137147049738644823e-12 1.491296161183141322e+01
1.149386891882471985e-12 1.490223363420767910e+01
1.161758479288026159e-12 1.489150952492230395e+01
1.174263230013968137e-12 1.488002370927227069e+01
1.186902577382418896e-12 1.486930763753404960e+01
1.199677970143262788e-12 1.485859545753016597e+01
1.212590872640207886e-12 1.484788717715586159e+01
1.225642764978631555e-12 1.483718280373670950e+01
1.238835143195233858e-12 1.482571817656078217e+01
1.252169519429514969e-12 1.481502192058673906e+01
1.265647422097102831e-12 1.480432959478885735e+01
1.279270396064955504e-12 1.479364120692267903e+01
1.293040002828379427e-12 1.478295676423458360e+01
1.306957820690099893e-12 1.477227627425268608e+01
1.321025444941111074e-12 1.476083718581542215e+01
1.335244488043545751e-12 1.475016464683143624e+01
1.349616579815499084e-12 1.473949592349487858e+01
1.364143367617843396e-12 1.472883102358066587e+01
1.378826516543050523e-12 1.471816995502027936e+01
1.393667709606049608e-12 1.470675164195717599e+01
1.408668647937137490e-12 1.469609853451090764e+01
1.423831050976983307e-12 1.468544928226535973e+01
1.439156656673646112e-12 1.467480389307409894e+01
1.454647221681885415e-12 1.466416237459663741e+01
1.470304521564442542e-12 1.465352473461881821e+01
1.486130350995578964e-12 1.464213157590777215e+01
1.502126523966784767e-12 1.463150199430181608e+01
1.518294873994702696e-12 1.462087631489139561e+01
1.534637254331289182e-12 1.461025454506591359e+01
1.551155538176238806e-12 1.459963669268849173e+01
1.567851618891695023e-12 1.458826477791087051e+01
1.584727410219288542e-12 1.457765506406242828e+01
1.601784846499421771e-12 1.456704929097445067e+01
1.619025882893097820e-12 1.455644746592764349e+01
1.636452495605951547e-12 1.454584958251900417e+01
1.654066682114784960e-12 1.453449893619642275e+01
1.671870461396522775e-12 1.452390892056031646e+01
1.689865874159631137e-12 1.451332269885743109e+01
1.708054983078029193e-12 1.450274027896711360e+01
1.726439873027516331e-12 1.449216166895367053e+01
1.745022651324745993e-12 1.448158687662806798e+01
1.763805447968791497e-12 1.447026098758762735e+01
1.782790415885208339e-12 1.445969412863853520e+01
1.801979731172930847e-12 1.444913111173105769e+01
1.821375593353619878e-12 1.443857194465534199e+01
1.840980225623797000e-12 1.442801663529943745e+01
1.860795875109671658e-12 1.441671166505182988e+01
1.880824813124711606e-12 1.440616437141352613e+01
1.901069335429988714e-12 1.439562095954605603e+01
1.921531762497319337e-12 1.438508143696708785e+01
1.942214439775246101e-12 1.437454581164061729e+01
1.963119737957899066e-12 1.436326197501046131e+01
1.984250053256638526e-12 1.435273444675564036e+01
2.005607807674852653e-12 1.434221083942918362e+01
2.027195449285479816e-12 1.433169116040997615e+01
2.049015452511635668e-12 1.432117539026816289e+01
2.071070318410237948e-12 1.430991276018344927e+01
2.093362574958680299e-12 1.429940495892426178e+01
2.115894777344598729e-12 1.428890101510589616e+01
2.138669508258748474e-12 1.427840093647907160e+01
2.161689378191041764e-12 1.426790473100630585e+01
2.184957025729789295e-12 1.425741240636995144e+01
2.208475117864043627e-12 1.424617494552173724e+01
2.232246350289444369e-12 1.423569068472283661e+01
2.256273447717103900e-12 1.422521032875840596e+01
2.280559164185947619e-12 1.421473388531744853e+01
2.305106283378385126e-12 1.420426136215766100e+01
2.329917618939382224e-12 1.419304516070829614e+01
2.354996014798969670e-12 1.418258078251086651e+01
2.380344345498217363e-12 1.417212034828823342e+01
2.405965516518722842e-12 1.416166386545770983e+01
2.431862464615672247e-12 1.415121134185108254e+01
2.458038158154341266e-12 1.414001660810974847e+01
2.484495597450511465e-12 1.412957219732279057e+01
2.511237815114253900e-12 1.411913161000077821e+01
2.538267876397565905e-12 1.410869485384395006e+01
2.565588879545715655e-12 1.409826193714456011e+01
2.593203956152369220e-12 1.408783286753412867e+01
2.621116271518541309e-12 1.407666314277591191e+01
2.649329025015410100e-12 1.406624206783028441e+01
2.677845450451033702e-12 1.405582486439787360e+01
2.706668816441051883e-12 1.404541154049395324e+01
2.735802426783210258e-12 1.403500210382537894e+01
2.765249620836243752e-12 1.402385345866859545e+01
2.795013773902510638e-12 1.401345209923525914e+01
2.825098297614913133e-12 1.400305465115170911e+01
2.855506640327942596e-12 1.399266112215841318e+01
2.886242287512937355e-12 1.398227152003615537e+01
2.917308762157598833e-12 1.397114416992035579e+01
2.948709625169800681e-12 1.396076272654926065e+01
2.980448475785749099e-12 1.395039229317383089e+01
3.012528951982571475e-12 1.394001742314546632e+01
3.044954730895166548e-12 1.392964650828236728e+01
3.077729529237896070e-12 1.391853920194053984e+01
3.110857103730467712e-12 1.390817647755045527e+01
3.144341251528566990e-12 1.389781770642039227e+01
3.178185810659099669e-12 1.388746288762867565e+01
3.212394660460113310e-12 1.387711202089654705e+01
3.246971722025456127e-12 1.386602619112447599e+01
3.281920958654220808e-12 1.385568350848349262e+01
3.317246376305027418e-12 1.384534477603007296e+01
3.352952024055235061e-12 1.383500999307695523e+01
3.389041994564896098e-12 1.382467915923408519e+01
3.425520424546104401e-12 1.381435227380912778e+01
3.462391495236996501e-12 1.380329213482534456e+01
3.499659432881053077e-12 1.379297342685022087e+01
3.537328509211521042e-12 1.378265866584747457e+01
3.575403041941048727e-12 1.377234785131229522e+01
3.613887395256591116e-12 1.376204096214875250e+01
3.652785980319643683e-12 1.375100219713519500e+01
3.692103255771857750e-12 1.374070338696665772e+01
3.731843728246146832e-12 1.373040847062060443e+01
3.772011952883066247e-12 1.372011744369704367e+01
3.812612533853203521e-12 1.370983030220295618e+01
3.853650124884735446e-12 1.369881267169971650e+01
3.895129429796898178e-12 1.368853356512739339e+01
3.937055203039148251e-12 1.367825833139643521e+01
3.979432250236125960e-12 1.366798696611400032e+01
4.022265428738488994e-12 1.365771946557254601e+01
4.065559648179669605e-12 1.364672285593503354e+01
4.109319871038634502e-12 1.363646334772296953e+01
4.153551113208734693e-12 1.362620769190919034e+01
4.198258444572448190e-12 1.361595588440851756e+01
4.243446989582795885e-12 1.360570792147907326e+01
4.289121927850515388e-12 1.359473222290412764e+01
4.335288494737819994e-12 1.358449221119418837e+01
4.381951981958471366e-12 1.357425603211330234e+01
4.429117738184343646e-12 1.356402368633930067e+01
4.476791169658486266e-12 1.355379520258660264e+01
4.524977740814813090e-12 1.354284040518311727e+01
4.573682974904434039e-12 1.353261993413853048e+01
4.622912454628751993e-12 1.352240333156311713e+01
4.672671822779417857e-12 1.351219059792457244e+01
4.722966782884893378e-12 1.350198173331794571e+01
4.773803099864540983e-12 1.349104795800399437e+01
4.825186600689187274e-12 1.348084710905502881e+01
4.877123175049076224e-12 1.347065012998531230e+01
4.929618776028961641e-12 1.346045702143807432e+01
4.982679420790464939e-12 1.345026778340213802e+01
5.036311191261768477e-12 1.343935503840994095e+01
5.090520234834745446e-12 1.342917381942752364e+01
5.145312765069586079e-12 1.341899647212648006e+01
5.200695062407072055e-12 1.340882299702423808e+01
5.256673474888204241e-12 1.339865339433260338e+01
5.313254418882202414e-12 1.338776168924379029e+01
5.370444379821716960e-12 1.337760010942532674e+01
5.428249912946263908e-12 1.336744240333548106e+01
5.486677644053600584e-12 1.335728857374657785e+01
5.545734270259191309e-12 1.334713862469035561e+01
5.605426560763844740e-12 1.333626798663776114e+01
5.665761357629613324e-12 1.332612607890612466e+01
5.726745576564043724e-12 1.331598805483100101e+01
5.788386207712947842e-12 1.330585391520584615e+01
5.850690316461342268e-12 1.329572366121403526e+01
5.913665044243719339e-12 1.328559729369263742e+01
5.977317609362335567e-12 1.327475192827433936e+01
6.041655307814655591e-12 1.326463361482020353e+01
6.106685514129643891e-12 1.325451919088701125e+01
6.172415682213039170e-12 1.324440865784171528e+01
6.238853346201747108e-12 1.323430201639138915e+01
6.306006121327411270e-12 1.322347779193477102e+01
6.373881704789293019e-12 1.321337921545913119e+01
6.442487876636617970e-12 1.320328453391103629e+01
6.511832500660034352e-12 1.319319374852390325e+01
6.581923525293436975e-12 1.318310686019587408e+01
6.652768984524730247e-12 1.317230380579334970e+01
6.724376998816772614e-12 1.316222499257685641e+01
6.796755776038174469e-12 1.315215006705051159e+01
6.869913612404086047e-12 1.314207902585975063e+01
6.943858893427140893e-12 1.313201186862975334e+01
7.018600094878612271e-12 1.312122993838960205e+01
7.094145783759933567e-12 1.311117082534802414e+01
7.170504619284745035e-12 1.310111559530900038e+01
7.247685353871095336e-12 1.309106424776792643e+01
7.325696834145171892e-12 1.308101678258709377e+01
7.404548001954980031e-12 1.307025594912189170e+01
7.484247895395365977e-12 1.306021652476147388e+01
7.564805649843975750e-12 1.305018098197675691e+01
7.646230499008381001e-12 1.304014932017193473e+01
7.728531775984461455e-12 1.303012153944059648e+01
7.811718914326188547e-12 1.301938179488576530e+01
7.895801449126915275e-12 1.300936205232795650e+01
7.980789018112411369e-12 1.299934619007497361e+01
8.066691362745170408e-12 1.298933420776640268e+01
8.153518329341580249e-12 1.297861138936981007e+01
8.241279870200142452e-12 1.296860744372396823e+01
8.329986044742317518e-12 1.295860737686101771e+01
8.419647020665571040e-12 1.294861118707143532e+01
8.510273075108803335e-12 1.293861887394741572e+01
8.601874595830346726e-12 1.292791712569662010e+01
8.694462082398632250e-12 1.291793284157711952e+01
8.788046147395667986e-12 1.290795243311840323e+01
8.882637517633592319e-12 1.289797589978592285e+01
8.978247035383769014e-12 1.288800324144303566e+01
9.074885659620199614e-12 1.287732254994726055e+01
9.172564467275230469e-12 1.286735791709662458e+01
9.271294654509329900e-12 1.285739715839371478e+01
9.371087537994415303e-12 1.284744027324452276e+01
9.471954556210987053e-12 1.283748726172243693e+01
9.573907270759242089e-12 1.282682761874648492e+01
9.676957367684291570e-12 1.281688262993312932e+01
9.781116658815628015e-12 1.280694151393271163e+01
9.886397083121152108e-12 1.279700427139277075e+01
9.992810708075175952e-12 1.278707090514548028e+01
1.010036973104230916e-11 1.277643231449734351e+01
1.020908648067510489e-11 1.276650697860328343e+01
1.031897341832729633e-11 1.275658551985040923e+01
1.043004313948214694e-11 1.274666793855140057e+01
1.054230837519617954e-11 1.273675423499159720e+01
1.065578199355842953e-11 1.272613671318250894e+01
1.077047700116542423e-11 1.271623104312692831e+01
1.088640654461201437e-11 1.270632925168434113e+01
1.100358391199840512e-11 1.269643133939351998e+01
1.112202253445274675e-11 1.268653730641725375e+01
1.124173598767141927e-11 1.267594086219885874e+01
1.136273799347458113e-11 1.266605486640410305e+01
1.148504242137913712e-11 1.265617275098883354e+01
1.160866329018848746e-11 1.264629451666423243e+01
1.173361476959939236e-11 1.263642016289111503e+01
1.185991118182613309e-11 1.262584480248233376e+01
1.198756700324216013e-11 1.261597848330307947e+01
1.211659686603940617e-11 1.260611604279042197e+01
1.224701555990560164e-11 1.259625748118494926e+01
1.237883803371892699e-11 1.258640279842827248e+01
1.251207939726234620e-11 1.257584851439024831e+01
1.264675492295495388e-11 1.256600186697920130e+01
1.278288004760267729e-11 1.255615909890777537e+01
1.292047037416767050e-11 1.254632021029842015e+01
1.305954167355676458e-11 1.253648520132317579e+01
1.320010988642916736e-11 1.252595199714369123e+01
1.334219112502361177e-11 1.251612502505041213e+01
1.348580167500517221e-11 1.250630193325299366e+01
1.363095799733214014e-11 1.249648272175479313e+01
1.377767673014215095e-11 1.248596644434952374e+01
1.392597469066026349e-11 1.247615527112876421e+01
1.407586887712594347e-11 1.246634797619951307e+01
1.422737647074159413e-11 1.245654455960013962e+01
1.438051483764190353e-11 1.244674502095277724e+01
1.453530153088439823e-11 1.243624981882916458e+01
1.469175429246140339e-11 1.242645831340694507e+01
1.484989105533367276e-11 1.241667068593965695e+01
1.500972994548590341e-11 1.240688693655132546e+01
1.517128928400456502e-11 1.239710706509839611e+01
1.533458758917716464e-11 1.238663293489028483e+01
1.549964357861594899e-11 1.237686109655009048e+01
1.566647617140263829e-11 1.236709313633084406e+01
1.583510449025713880e-11 1.235732905424149486e+01
1.600554786372944865e-11 1.234756885037170093e+01
1.617782582841512538e-11 1.233711579282820914e+01
1.635195813119462864e-11 1.232736362257852925e+01
1.652796473149673518e-11 1.231761533077873061e+01
1.670586580358633947e-11 1.230787091650891085e+01
1.688568173887687585e-11 1.229813037985499413e+01
1.706743314826781787e-11 1.228769839342887060e+01
1.725114086450636296e-11 1.227796588871381012e+01
1.743682594457650773e-11 1.226823726174250417e+01
1.762450967211184983e-11 1.225851251225714122e+01
1.781421355983537652e-11 1.224809744096899422e+01
1.800595935202529657e-11 1.223838072405255950e+01
1.819976902700740331e-11 1.222866788494539492e+01
1.839566479967430161e-11 1.221895892386031157e+01
1.859366912403171216e-11 1.220925384077258080e+01
1.879380469577218905e-11 1.219885984113071586e+01
1.899609445487681923e-11 1.218916279158918847e+01
1.920056158824369236e-11 1.217946962054728921e+01
1.940722953234703761e-11 1.216978032810138899e+01
1.961612197592263329e-11 1.216009491429749190e+01
1.982726286268328564e-11 1.214972198827577010e+01
2.004067639406334305e-11 1.214004460654036777e+01
2.025638703199267529e-11 1.213037110246104078e+01
2.047441950170058643e-11 1.212070147585087909e+01
2.069479879454984865e-11 1.211103572698305975e+01
2.091755017090129660e-11 1.210068387051246219e+01
2.114269916300944742e-11 1.209102615400672143e+01
2.137027157794808673e-11 1.208137231552673718e+01
2.160029350056981419e-11 1.207172235488563139e+01
2.183279129649495408e-11 1.206138741494547695e+01
2.206779161513390517e-11 1.205174548775719146e+01
2.230532139274172168e-11 1.204210743890135404e+01
2.254540785550564562e-11 1.203247326863076161e+01
2.278807852266580085e-11 1.202284297699127968e+01
2.303336120966952346e-11 1.201252911179872385e+01
2.328128403135963580e-11 1.200290685493936671e+01
2.353187540519729076e-11 1.199328847573440271e+01
2.378516405451814887e-11 1.198367397390397571e+01
2.404117901182636660e-11 1.197406334951765139e+01
2.429994962212126794e-11 1.196377055476662044e+01
2.456150554626119399e-11 1.195416796218848887e+01
2.482587676436331216e-11 1.194456924726754821e+01
2.509309357923999262e-11 1.193497440981776769e+01
2.536318661987218173e-11 1.192538345014369305e+01
2.563618684492017626e-11 1.191511172498891824e+01
2.591212554627216358e-11 1.190552879778231876e+01
2.619103435263128719e-11 1.189594974867001831e+01
2.647294523313973175e-11 1.188637457749712745e+01
2.675789050104498466e-11 1.187611976924924662e+01
2.704590281740240637e-11 1.186655263176713682e+01
2.733701519481921134e-11 1.185698937276969289e+01
2.763126100123845751e-11 1.184742999233028549e+01
2.792867396376375168e-11 1.183787448923125218e+01
2.822928817252511370e-11 1.182764075273110826e+01
2.853313808458647423e-11 1.181809328093459932e+01
2.884025852789522312e-11 1.180854968639587632e+01
2.915068470527459657e-11 1.179900996906398447e+01
2.946445219845733298e-11 1.178947412906064507e+01
2.978159697216618395e-11 1.177926146033704313e+01
3.010215537823491516e-11 1.176973365199729038e+01
3.042616415977537092e-11 1.176020972131326658e+01
3.075366045538902545e-11 1.175068966812087723e+01
3.108468180342392574e-11 1.174049391429208100e+01
3.141926614627740721e-11 1.173098189379480338e+01
3.175745183474512505e-11 1.172147375117212320e+01
3.209927763241691816e-11 1.171196948681595629e+01
3.244478272012035874e-11 1.170246910062380863e+01
3.279400670041021700e-11 1.169229441919393864e+01
3.314698960211007683e-11 1.168280206538556598e+01
3.350377188489900711e-11 1.167331358837006228e+01
3.386439444394952461e-11 1.166382898824774195e+01
3.422889861461508436e-11 1.165434826497367204e+01
3.459732617716802804e-11 1.164419464946381488e+01
3.496971936158853319e-11 1.163472195707925394e+01
3.534612085240511258e-11 1.162525314184787817e+01
3.572657379358719372e-11 1.161578820375770960e+01
3.611112179349081231e-11 1.160565150128265799e+01
3.649980892985539059e-11 1.159619459495132077e+01
3.689267975485859288e-11 1.158674156601415284e+01
3.728977930022127714e-11 1.157729241490290661e+01
3.769115308236954793e-11 1.156784714149236137e+01
3.809684710765197837e-11 1.155773150916578018e+01
3.850690787761292536e-11 1.154829426907104128e+01
3.892138239432268108e-11 1.153886090724116187e+01
3.934031816576490680e-11 1.152943142410652833e+01
3.976376321128212440e-11 1.151933271062802966e+01
4.019176606708030610e-11 1.150991126189381042e+01
4.062437579179022940e-11 1.150049369005870936e+01
4.106164197209359776e-11 1.149107999485985943e+01
4.150361472840486018e-11 1.148167017636631115e+01
4.195034472061658157e-11 1.147159252988508982e+01
4.240188315390619895e-11 1.146219074175693997e+01
4.285828178460530087e-11 1.145279283035034901e+01
4.331959292613198583e-11 1.144339879586184772e+01
4.378586945498722377e-11 1.143400863824964375e+01
4.425716481681562134e-11 1.142395205741875230e+01
4.473353303253201268e-11 1.141456993099428630e+01
4.521502870451136824e-11 1.140519168165550568e+01
4.570170702285059082e-11 1.139581730983574737e+01
4.619362377169241470e-11 1.138577764278040227e+01
4.669083533562002237e-11 1.137641130299108738e+01
4.719339870612001338e-11 1.136704884113145475e+01
4.770137148811484357e-11 1.135769025717667446e+01
4.821481190656566503e-11 1.134833555152949813e+01
4.873377881314617436e-11 1.133831695635753078e+01
4.925833169298834171e-11 1.132897028420905094e+01
4.978853067150129347e-11 1.131962748855891654e+01
5.032443652126070580e-11 1.131028856923079573e+01
5.086611066897814374e-11 1.130028688584564911e+01
5.141361520253968323e-11 1.129095599609500233e+01
5.196701287812305066e-11 1.128162898284694293e+01
5.252636712739092762e-11 1.127230584599020524e+01
5.309174206476161650e-11 1.126298658573699996e+01
5.366320249475798441e-11 1.125300596589875113e+01
5.424081391943546113e-11 1.124369473574850886e+01
5.482464254589009253e-11 1.123438738257386404e+01
5.541475529384794210e-11 1.122508390615851148e+01
5.601121980333300351e-11 1.121512019815262740e+01
5.661410444242413853e-11 1.120582475305044490e+01
5.722347831508898148e-11 1.119653318522206220e+01
5.783941126910542790e-11 1.118724549500345411e+01
5.846197390406777999e-11 1.117796168238721854e+01
5.909123757947897053e-11 1.116801904364662512e+01
5.972727442292997683e-11 1.115874326406814632e+01
6.037015733836726474e-11 1.114947136222497193e+01
6.101996001444915462e-11 1.114020333657519579e+01
6.167675693299293808e-11 1.113027761036097729e+01
6.234062337750922342e-11 1.112101761386122334e+01
6.301163544183547823e-11 1.111176149342869657e+01
6.368987003885513342e-11 1.110250924930539362e+01
6.437540490931428162e-11 1.109326088137559019e+01
6.506831863073242867e-11 1.108335621734301313e+01
6.576869062640930139e-11 1.107411587922273988e+01
6.647660117452844845e-11 1.106487941749113268e+01
6.719213141735892676e-11 1.105564683258997327e+01
6.791536337055605561e-11 1.104575907925336509e+01
6.864637993256215637e-11 1.103653452488428854e+01
6.938526489410944889e-11 1.102731384767453449e+01
7.013210294782093011e-11 1.101809704764869480e+01
7.088697969792311584e-11 1.100888412513953618e+01
7.164998167005477439e-11 1.099901743963857470e+01
7.242119632118557164e-11 1.098981254954659903e+01
7.320071204964053083e-11 1.098061153749229923e+01
7.398861820523250383e-11 1.097141440298552162e+01
7.478500509950362361e-11 1.096156463148595606e+01
7.558996401607697842e-11 1.095237552568277550e+01
7.640358722111978743e-11 1.094319029595397907e+01
7.722596797392000343e-11 1.093400894211455388e+01
7.805720053757237482e-11 1.092483146442288522e+01
7.889738018978836499e-11 1.091500275387763530e+01
7.974660323381368267e-11 1.090583330524182948e+01
8.060496700946743379e-11 1.089666773303653891e+01
8.147256990429966342e-11 1.088750603706573017e+01
8.234951136486855468e-11 1.087769423607043962e+01
8.323589190813939114e-11 1.086854057024601516e+01
8.413181313300586446e-11 1.085939078115581680e+01
8.503737773193567881e-11 1.085024486906600139e+01
8.595268950274236492e-11 1.084044997988582359e+01
8.687785336047876736e-11 1.083131209914313864e+01
8.781297534946869665e-11 1.082217809585577406e+01
8.875816265545792815e-11 1.081304797030878539e+01
8.971352361790109122e-11 1.080392172265801598e+01
9.067916774237976980e-11 1.079414790268901747e+01
9.165520571315427031e-11 1.078502968495998715e+01
9.264174940585046550e-11 1.077591534282371377e+01
9.363891190028330409e-11 1.076680487655517382e+01
9.464680749341817521e-11 1.075704796356603588e+01
9.566555171247312613e-11 1.074794552563936811e+01
9.669526132815616907e-11 1.073884696373455583e+01
9.773605436805671485e-11 1.072975227767341977e+01
9.878805013016954943e-11 1.072066146781540397e+01
9.985136919657024908e-11 1.071092561563706980e+01
1.009261334472364508e-10 1.070184283502385014e+01
1.020124660740181443e-10 1.069276393086993693e+01
1.031104915947580201e-10 1.068368890323766607e+01
1.042203358675641736e-10 1.067396996137969545e+01
1.053421261052360575e-10 1.066490296427876849e+01
1.064759908898472880e-10 1.065583984432107734e+01
1.076220601874789211e-10 1.064678060159391748e+01
1.087804653631239541e-10 1.063707857294534520e+01
1.099513391957397127e-10 1.062802736250489133e+01
1.111348158934685040e-10 1.061898002867041413e+01
1.123310311090208493e-10 1.060993657046272531e+01
1.135401219552242569e-10 1.060089698760907595e+01
1.147622270207394464e-10 1.059121602097859949e+01
1.159974863859457198e-10 1.058218446614366748e+01
1.172460416389971440e-10 1.057315678680951621e+01
1.185080358920532823e-10 1.056413298326703831e+01
1.197836137976772616e-10 1.055446892312682294e+01
1.210729215654246598e-10 1.054545314797037392e+01
1.223761069785967565e-10 1.053644124879000366e+01
1.236933194111811925e-10 1.052743322566990081e+01
1.250247098449734446e-10 1.051778607379050179e+01
1.263704308868829177e-10 1.050878608010647142e+01
1.277306367864247646e-10 1.049978996303628520e+01
1.291054834534006389e-10 1.049079772260107291e+01
1.304951284757691308e-10 1.048180935912560763e+01
1.318997311377106678e-10 1.047218327209660949e+01
1.333194524378785312e-10 1.046320293986434002e+01
1.347544551078624064e-10 1.045422648534693266e+01
1.362049036308347913e-10 1.044525390708417234e+01
1.376709642604059068e-10 1.043564473081535837e+01
1.391528050396799729e-10 1.042668018000802377e+01
1.406505958205169373e-10 1.041771950441316363e+01
1.421645082830011265e-10 1.040876270425225059e+01
1.436947159551194341e-10 1.039917043306537359e+01
1.452413942326518086e-10 1.039022166054053820e+01
1.468047203992769124e-10 1.038127676355993145e+01
1.483848736468862043e-10 1.037233574222873678e+01
1.499820350961332511e-10 1.036339859666346896e+01
1.515963878171876378e-10 1.035382738457733609e+01
1.532281168507204103e-10 1.034489826782190569e+01
1.548774092291139429e-10 1.033597302715337918e+01
1.565444539978998229e-10 1.032705166291914090e+01
1.582294422374280103e-10 1.031749736012869967e+01
1.599325670847684344e-10 1.030858402593425183e+01
1.616540237558492171e-10 1.029967456883410470e+01
1.633940095678343890e-10 1.029076898872238210e+01
1.651527239617332954e-10 1.028123159852994561e+01
1.669303685252723727e-10 1.027233404876820977e+01
1.687271470159939858e-10 1.026344037396867925e+01
1.705432653846134239e-10 1.025455057428195715e+01
1.723789317986254979e-10 1.024503008897231737e+01
1.742343566661650818e-10 1.023614831624277777e+01
1.761097526601245978e-10 1.022727041865771191e+01
1.780053347425310804e-10 1.021839639634186625e+01
1.799213201891854571e-10 1.020952624934258601e+01
1.818579286145696289e-10 1.020002682094861690e+01
1.838153819970101829e-10 1.019116470181970868e+01
1.857939047041352383e-10 1.018230645825459568e+01
1.877937235185831933e-10 1.017345209062182043e+01
1.898150676639992802e-10 1.016396956926624284e+01
1.918581688313096908e-10 1.015512323051439658e+01
1.939232612052784169e-10 1.014628076824049785e+01
1.960105814913501658e-10 1.013744218236112182e+01
1.981203689427819102e-10 1.012797657101893201e+01
2.002528653880666657e-10 1.011914601588547669e+01
2.024083152586549237e-10 1.011031933791836046e+01
2.045869656169621859e-10 1.010149653580814189e+01
2.067890661847022523e-10 1.009204783332148203e+01
2.090148693715012340e-10 1.008323305757946642e+01
2.112646303038317623e-10 1.007442215661933282e+01
2.135386068542562017e-10 1.006561513058143120e+01
2.158370596709843719e-10 1.005681197943983385e+01
2.181602522077498127e-10 1.004738433186407143e+01
2.205084507540074077e-10 1.003858920770115581e+01
2.228819244654559098e-10 1.002979795859593359e+01
2.252809453948920622e-10 1.002101058493419750e+01
2.277057885233830033e-10 1.001159984220532273e+01
2.301567317918013900e-10 1.000282049628052050e+01
2.326340561326728080e-10 9.994045026218545402e+00
2.351380455023795671e-10 9.985273431954649226e+00
2.376689869137083458e-10 9.975879596619723344e+00
2.402271704687485337e-10 9.967116031716729552e+00
2.428128893921439105e-10 9.958356343322753546e+00
2.454264400647030103e-10 9.949600531710370177e+00
2.480681220573709638e-10 9.940223607198433342e+00
2.507382381655666965e-10 9.931475825027767712e+00
2.534370944438934431e-10 9.922731917326618856e+00
2.561650002412069667e-10 9.913991884251206699e+00
2.589222682360919388e-10 9.904631862718298763e+00
2.617092144726901821e-10 9.895899855504239895e+00
2.645261583969288033e-10 9.887171723148920677e+00
2.673734228931361183e-10 9.878447465397087512e+00
2.702513343210514705e-10 9.869104346372646219e+00
2.731602225532329233e-10 9.860388115335434023e+00
2.761004210128683058e-10 9.851675759292204404e+00
2.790722667119928187e-10 9.842967278549851429e+00
2.820761002901214192e-10 9.834262673062617921e+00
2.851122660532802681e-10 9.824940610752992853e+00
2.881811120134919903e-10 9.816244033353493492e+00
2.912829899286520357e-10 9.807551331843425757e+00
2.944182553428516140e-10 9.798862506426671004e+00
2.975872676271306609e-10 9.789557352113970268e+00
3.007903900206698297e-10 9.780876556484159323e+00
3.040279896724256971e-10 9.772199637540085249e+00
3.073004376832144037e-10 9.763526594074317444e+00
3.106081091482476595e-10 9.754238346773915325e+00
3.139513832001312464e-10 9.745573328543304825e+00
3.173306430523065793e-10 9.736912184815022187e+00
3.207462760429982955e-10 9.728254915313609530e+00
3.241986736795964747e-10 9.718983568972531017e+00
3.276882316835362026e-10 9.710334325311672288e+00
3.312153500356557612e-10 9.701688956208178283e+00
3.347804330220435790e-10 9.693047461897585038e+00
3.383838892803780270e-10 9.683793017812936554e+00
3.420261318467667790e-10 9.675159550088642035e+00
3.457075782030895119e-10 9.666529957465234801e+00
3.494286503248552668e-10 9.657904240162377363e+00
3.531897747295529142e-10 9.648666700818379738e+00
3.569913825255651345e-10 9.640049011414749458e+00
3.608339094615659909e-10 9.631435198021039312e+00
3.647177959764716255e-10 9.622825260611488574e+00
3.686434872499243336e-10 9.613604629289529413e+00
3.726114332533203014e-10 9.605002721813484357e+00
3.766220888013859198e-10 9.596404689311386349e+00
3.806759136043098087e-10 9.587810530996636160e+00
3.847733723204358763e-10 9.578606803142672987e+00
3.889149346095281672e-10 9.570020669632052446e+00
3.931010751865856300e-10 9.561438410300446833e+00
3.973322738762828031e-10 9.552860025136316935e+00
4.016090156679498212e-10 9.544285514302263351e+00
4.059317907711677932e-10 9.535102837723417935e+00
4.103010946719574750e-10 9.526536352496583149e+00
4.147174281895732321e-10 9.517973741822769895e+00
4.191812975339076161e-10 9.509415005939215959e+00
4.236932143635147760e-10 9.500249231750318657e+00
4.282536958442575122e-10 9.491698522514864678e+00
4.328632647085912071e-10 9.483151688678427504e+00
4.375224493154602839e-10 9.474608730145140711e+00
4.422317837108901686e-10 9.465459861161134469e+00
4.469918076891807157e-10 9.456924931136768464e+00
4.518030668547836610e-10 9.448393877139277919e+00
4.566661126848407843e-10 9.439866699633578051e+00
4.615815025923959148e-10 9.430734737971969039e+00
4.665497999902861546e-10 9.422215585938127802e+00
4.715715743557222988e-10 9.413700307729627070e+00
4.766474012955628472e-10 9.405188903348856044e+00
4.817778626122974258e-10 9.396073840392128673e+00
4.869635463707117024e-10 9.387570460531863503e+00
4.922050469653259744e-10 9.379070954788316428e+00
4.975029651885043933e-10 9.370575323092316111e+00
5.028579082993236443e-10 9.361477159806623760e+00
5.082704900931791607e-10 9.352989553560529856e+00
5.137413309721393168e-10 9.344505821644716548e+00
5.192710580160575247e-10 9.336025964547214784e+00
5.248603050544491629e-10 9.326944703111045953e+00
5.305097127391427464e-10 9.318472872509556026e+00
5.362199286177193994e-10 9.310004917194868668e+00
5.419916072077102324e-10 9.301540837222004754e+00
5.478254100716571927e-10 9.292476480969023456e+00
5.537220058929170331e-10 9.284020429427590315e+00
5.596820705523142780e-10 9.275568254066827834e+00
5.657062872056111340e-10 9.267119953475107863e+00
5.717953463618133696e-10 9.258072501271318089e+00
5.779499459623172311e-10 9.249632224519311663e+00
5.841707914609095949e-10 9.241195821240426156e+00
5.904585959046281817e-10 9.232763291701029829e+00
5.968140800154997182e-10 9.223732737200339926e+00
6.032379722731227547e-10 9.215308231712020515e+00
6.097310089982094949e-10 9.206887600234750835e+00
6.162939344369566671e-10 9.198470842590701579e+00
6.229275008463597958e-10 9.189457187137154648e+00
6.296324685804377841e-10 9.181048454672472658e+00
6.364096061773874555e-10 9.172643596571296243e+00
6.432596904476741532e-10 9.164242613101709622e+00
6.501835065630721491e-10 9.155245859131248665e+00
6.571818481466626184e-10 9.146852902177959876e+00
6.642555173638076875e-10 9.138463820370573032e+00
6.714053250140660195e-10 9.130078614030395556e+00
6.786320906241748429e-10 9.121098765219791460e+00
6.859366425419545965e-10 9.112721587244591248e+00
6.933198180312639906e-10 9.104348283940144171e+00
7.007824633679691912e-10 9.095978853777920037e+00
7.083254339369452230e-10 9.087015905419967510e+00
7.159495943301231345e-10 9.078654498662904970e+00
7.236558184455899577e-10 9.070296965169136527e+00
7.314449895877582127e-10 9.061943305229009482e+00
7.393180005686204659e-10 9.052997253604889494e+00
7.472757538100498581e-10 9.044651617411451738e+00
7.553191614472911527e-10 9.036309854960970611e+00
7.634491454334758333e-10 9.027971966341080901e+00
7.716666376453077650e-10 9.019042813248793422e+00
7.799725799898766137e-10 9.010712949478900669e+00
7.883679245126216658e-10 9.002386960124969306e+00
7.968536335064568043e-10 8.993470556786336445e+00
8.054306796220711133e-10 8.985152593345652861e+00
8.141000459794162818e-10 8.976838505035964033e+00
8.228627262804033443e-10 8.968528291752965842e+00
8.317197249227644024e-10 8.959628792476898695e+00
8.406720571152370081e-10 8.951326607319332496e+00
8.497207489938908835e-10 8.943028296358994211e+00
8.588668377397558992e-10 8.934733858489822822e+00
8.681113716977051956e-10 8.925851258566554591e+00
8.774554104966198139e-10 8.917564843397761010e+00
8.869000251708451761e-10 8.909282301315803565e+00
8.964462982829552353e-10 8.901003632420032119e+00
9.060953240478384586e-10 8.892137928193164953e+00
9.158482084581193989e-10 8.883867282504164464e+00
9.257060694109404595e-10 8.875600510399547005e+00
9.356700368360539146e-10 8.867337611784259721e+00
9.457412528254033710e-10 8.858488804851269549e+00
9.559208717639881869e-10 8.850233930714859198e+00
9.662100604621929312e-10 8.841982930530919660e+00
9.766099982895298746e-10 8.833735804774196509e+00
9.871218773098211870e-10 8.824903897983155332e+00
9.977469024178349067e-10 8.816664798106785383e+00
1.008486291477393910e-09 8.808429573241742361e+00
1.019341275460969465e-09 8.800198223548061804e+00
1.030313098590789970e-09 8.791383220973806090e+00
1.041403018481408223e-09 8.783159897640825164e+00
1.052612306283924909e-09 8.774940447097174356e+00
1.063942246831641872e-09 8.766724869263535780e+00
1.075394138787345138e-09 8.757926762056989389e+00
1.086969294792159377e-09 8.749719206566895835e+00
1.098669041616007709e-09 8.741515523833426116e+00
1.110494720309687005e-09 8.733315714220658776e+00
1.122447686358583682e-09 8.724534501775078610e+00
1.134529309838040349e-09 8.716342714981189843e+00
1.146740975570413631e-09 8.708154801628674946e+00
1.159084083283747873e-09 8.699386335603529474e+00
1.171560047772298852e-09 8.691206446009720921e+00
1.184170299058644835e-09 8.683030430256245324e+00
1.196916282557613928e-09 8.674858288517748761e+00
1.209799459241959458e-09 8.666106721639522448e+00
1.222821305809820412e-09 8.657942605325002816e+00
1.235983314853983895e-09 8.649782363823883102e+00
1.249286995032969649e-09 8.641625997226627831e+00
1.262733871243954856e-09 8.632891333403748035e+00
1.276325484797577245e-09 8.624742992807725273e+00
1.290063393594543332e-09 8.616598524506176915e+00
1.303949172304287635e-09 8.608457928846117824e+00
1.317984412545405797e-09 8.599740159233206782e+00
1.332170723068103741e-09 8.591607585132074121e+00
1.346509729938596907e-09 8.583478883727899245e+00
1.361003076725492246e-09 8.575354054953610472e+00
1.375652424688179222e-09 8.566653178968021365e+00
1.390459452967245961e-09 8.558536372592836727e+00
1.405425858776946606e-09 8.550423439305367523e+00
1.420553357599755848e-09 8.541735308900113566e+00
1.435843683382935162e-09 8.533630398807027007e+00
1.451298588737381451e-09 8.525529362412429535e+00
1.466919845138448909e-09 8.517432199672946069e+00
1.482709243129015050e-09 8.508760967172873890e+00
1.498668592524718475e-09 8.500671829497894905e+00
1.514799722621401716e-09 8.492586566175797103e+00
1.531104482404790972e-09 8.484505177733899117e+00
1.547584740762429707e-09 8.475850847234898566e+00
1.564242386697896095e-09 8.467777484100148300e+00
1.581079329547341950e-09 8.459707993176905916e+00
1.598097499198271034e-09 8.451642374404675806e+00
1.615298846310858883e-09 8.443004937045696323e+00
1.632685342541467762e-09 8.434947339355705509e+00
1.650258980768659499e-09 8.426893614071477856e+00
1.668021775321625340e-09 8.418843761164639616e+00
1.685975762211071496e-09 8.410223216106123445e+00
1.704122999362592021e-09 8.402181385103142830e+00
1.722465566852551985e-09 8.394143426738578384e+00
1.741005567146511109e-09 8.385535626365191675e+00
1.759745125340234011e-09 8.377505690836704488e+00
1.778686389403188602e-09 8.369479628527408011e+00
1.797831530424877988e-09 8.361457439829839799e+00
1.817182742863610907e-09 8.352866536222245841e+00
1.836742244798056861e-09 8.344852371892850229e+00
1.856512278181486701e-09 8.336842081795220238e+00
1.876495109098750549e-09 8.328835666194889242e+00
1.896693028026021611e-09 8.320261663638753191e+00
1.917108350093335029e-09 8.312263272892749910e+00
1.937743415349954457e-09 8.304268754132372976e+00
1.958600589032614942e-09 8.296278107186939366e+00
1.979682261836539968e-09 8.287720996453090905e+00
2.000990850189607990e-09 8.279738370126995761e+00
2.022528796529235013e-09 8.271759615704880275e+00
2.044298569582354546e-09 8.263215247246950668e+00
2.066302664648390307e-09 8.255244513916874638e+00
2.088543603885272938e-09 8.247277652909229317e+00
2.111023936598533016e-09 8.239314664478484929e+00
2.133746239533510459e-09 8.230787188574609559e+00
2.156713117170706399e-09 8.222832222279306436e+00
2.179927202024338718e-09 8.214881128986760928e+00
2.203391154943985453e-09 8.206933908974189507e+00
2.227107665419730484e-09 8.198423328789228748e+00
2.251079451890336287e-09 8.190484132573871534e+00
2.275309262054863555e-09 8.182548810474393974e+00
2.299799873187617728e-09 8.174050978820423197e+00
2.324554092456487387e-09 8.166123682166016806e+00
2.349574757244706349e-09 8.158200258743054434e+00
2.374864735476082878e-09 8.150280706795806296e+00
2.400426925943724575e-09 8.141799768951960559e+00
2.426264258642337095e-09 8.133888236874041056e+00
2.452379695103949047e-09 8.125980576476996120e+00
2.478776228737540357e-09 8.118076787873231837e+00
2.505456885172042638e-09 8.109612739476359522e+00
2.532424722603168576e-09 8.101716971283734026e+00
2.559682832143950805e-09 8.093825075104540190e+00
2.587234338179051079e-09 8.085373769080684170e+00
2.615082398722886043e-09 8.077489894244385127e+00
2.643230205781603544e-09 8.069609891812142166e+00
2.671680985718958262e-09 8.061733762311632745e+00
2.700437999626156980e-09 8.053299349827126363e+00
2.729504543695524196e-09 8.045431243050781944e+00
2.758883949598510424e-09 8.037567009810318908e+00
2.788579584867446802e-09 8.029706650208513707e+00
2.818594853281573740e-09 8.021289135377983825e+00
2.848933195257188102e-09 8.013436800843175334e+00
2.879598088241989150e-09 8.005588339224766870e+00
2.910593047113675382e-09 7.997183569190022823e+00
2.941921624582824912e-09 7.989343126628877023e+00
2.973587411600116072e-09 7.981506555535240466e+00
3.005594037767964750e-09 7.973673855727991366e+00
3.037945171756415491e-09 7.965285973570154887e+00
3.070644521723867072e-09 7.957461293456423945e+00
3.103695835741964570e-09 7.949640484882537272e+00
3.137102902225251864e-09 7.941823548245306341e+00
3.170869550365403409e-09 7.933452555539862061e+00
3.204999650570136603e-09 7.925643639435035581e+00
3.239497114906848194e-09 7.917838595657220147e+00
3.274365897551020615e-09 7.909480345979990723e+00
3.309609995239460710e-09 7.901683324024167732e+00
3.345233447728453574e-09 7.893890174948678506e+00
3.381240338256649924e-09 7.886100899120644492e+00
3.417634794013333044e-09 7.877759544825436500e+00
3.454420986611327870e-09 7.869978292791184771e+00
3.491603132565201131e-09 7.862200914973294097e+00
3.529185493774567265e-09 7.854427409678645056e+00
3.567172378012595234e-09 7.846102949704152785e+00
3.605568139419776202e-09 7.838337463027018615e+00
3.644377179003007100e-09 7.830575847296363357e+00
3.683603945140038445e-09 7.822264126248260396e+00
3.723252934089361294e-09 7.814510529338662970e+00
3.763328690505621001e-09 7.806760803698733930e+00
3.803835807960359673e-09 7.799014949432718780e+00
3.844778929468805314e-09 7.790720116021177866e+00
3.886162748021888345e-09 7.782982281498410870e+00
3.927992007124208433e-09 7.775248318694062633e+00
3.970271501337741140e-09 7.766966226763488912e+00
4.013006076831405970e-09 7.759240284872601201e+00
4.056200631936543787e-09 7.751518215267273249e+00
4.099860117708370624e-09 7.743800018480751390e+00
4.143989538493483139e-09 7.735534819552913888e+00
4.188593952503517468e-09 7.727824645436641049e+00
4.233678472394729039e-09 7.720118344867811011e+00
4.279248265854319693e-09 7.711865892938042144e+00
4.325308556192567488e-09 7.704167615092484489e+00
4.371864622941586340e-09 7.696473207874653610e+00
4.418921802460476476e-09 7.688782671394634782e+00
4.466485488546987274e-09 7.680547106231763621e+00
4.514561133055771900e-09 7.672864587659544711e+00
4.563154246523285042e-09 7.665185940095079253e+00
4.612270398799417197e-09 7.657511163349525418e+00
4.661915219685973053e-09 7.649292484042377716e+00
4.712094399581759043e-09 7.641625726199761992e+00
4.762813690135151917e-09 7.633962839602363104e+00
4.814078904903149939e-09 7.625756900247531611e+00
4.865895920017791767e-09 7.618102033489551062e+00
4.918270674859684136e-09 7.610451038646658617e+00
4.971209172738797970e-09 7.602803915961904302e+00
5.024717481582570155e-09 7.594614867361597632e+00
5.078801734631430087e-09 7.586975766361965690e+00
5.133468131141803928e-09 7.579340538209985212e+00
5.188722937096745473e-09 7.571164234763457124e+00
5.244572485923912376e-09 7.563537030192510002e+00
5.301023179221889460e-09 7.555913697468533030e+00
5.358081487493704357e-09 7.548294235270496699e+00
5.415753950888552922e-09 7.540134820565898899e+00
5.474047179951447376e-09 7.532523375500988827e+00
5.532967856380931122e-09 7.524915800972625135e+00
5.592522733794947900e-09 7.516769123319646084e+00
5.652718638504959590e-09 7.509169566442289501e+00
5.713562470298388767e-09 7.501573880289576834e+00
5.775061203229559695e-09 7.493982065060447617e+00
5.837221886418806090e-09 7.485852273022463699e+00
5.900051644860865633e-09 7.478268476492008432e+00
5.963557680241285727e-09 7.470688551507874031e+00
6.027747271761974561e-09 7.462571499557894228e+00
6.092627776975548421e-09 7.454999594496125148e+00
6.158206632628678716e-09 7.447431561657328558e+00
6.224491355514504083e-09 7.439867401068062769e+00
6.291489543334222540e-09 7.431767240842188649e+00
6.359208875567957985e-09 7.424211102575299925e+00
6.427657114355074761e-09 7.416658837577457142e+00
6.496842105383584581e-09 7.408571421563515891e+00
6.566771778789897349e-09 7.401027174793036068e+00
6.637454150067481546e-09 7.393486798157455020e+00
6.708897320985699766e-09 7.385950291539199242e+00
6.781109480518445505e-09 7.377879757731124144e+00
6.854098905782783887e-09 7.370351268054069038e+00
6.927873962987696389e-09 7.362826648531822116e+00
7.002443108393027191e-09 7.354768851296215715e+00
7.077814889278765148e-09 7.347252249386917455e+00
7.153997944924832602e-09 7.339739518148445718e+00
7.231001007601001380e-09 7.332230657901755322e+00
7.308832903568311551e-09 7.324189746164979198e+00
7.387502554090419672e-09 7.316688904844461661e+00
7.467018976456257064e-09 7.309191935062967715e+00
7.547391285013616806e-09 7.301163763967197795e+00
7.628628692213847277e-09 7.293674814737499901e+00
7.710740509667819349e-09 7.286189737767956309e+00
7.793736149213235045e-09 7.278174310019513982e+00
7.877625123993433191e-09 7.270697255528452807e+00
7.962417049547904626e-09 7.263224072249891528e+00
8.048121644914065348e-09 7.255754758803301563e+00
8.134748733741844337e-09 7.247756217062401696e+00
8.222308245419309279e-09 7.240294919434307808e+00
8.310810216210895216e-09 7.232837491655011775e+00
8.400264790407779507e-09 7.224851684829848963e+00
8.490682221490641349e-09 7.217402273407031110e+00
8.582072873304946457e-09 7.209956732034293658e+00
8.674447221248864454e-09 7.202515060993076368e+00
8.767815853473982739e-09 7.194546137018527965e+00
8.862189472099060032e-09 7.187112483356500547e+00
8.957578894436290203e-09 7.179682700667406436e+00
9.053995054231854810e-09 7.171726514744819703e+00
9.151449002918732809e-09 7.164304750746258499e+00
9.249951910883564057e-09 7.156886858352557113e+00
9.349515068747009091e-09 7.149472837677921078e+00
9.450149888657914562e-09 7.141533541014223552e+00
9.551867905601400107e-09 7.134127541482190082e+00
9.654680778721010607e-09 7.126725414725249230e+00
9.758600292655127383e-09 7.118798860340912249e+00
9.863638358887860013e-09 7.111404750373088390e+00
9.969807017113896002e-09 7.104014509911134034e+00
1.007711843661923231e-08 7.096100688951974433e+00
1.018558491767555537e-08 7.088718463679512638e+00
1.029521889295026472e-08 7.081340108104587472e+00
1.040603292893151997e-08 7.073965622068994819e+00
1.051803972736864173e-08 7.066068681407050356e+00
1.063125212672802075e-08 7.058702211608868460e+00
1.074568310366468041e-08 7.051339611884338332e+00
1.086134577450969306e-08 7.043455407068194063e+00
1.097825339677373966e-08 7.036100824567446566e+00
1.109641937066618884e-08 7.028750112858523913e+00
1.121585724063183973e-08 7.021403272049571598e+00
1.133658069690289472e-08 7.013535952796998707e+00
1.145860357706828986e-08 7.006197131367692066e+00
1.158193986765980706e-08 6.998862181593619169e+00
1.170660370575521956e-08 6.991007603824633598e+00
1.183260938059873057e-08 6.983680675392941239e+00
1.195997133523882716e-08 6.976357617543299305e+00
1.208870416818378641e-08 6.968515777631676400e+00
1.221882263507511632e-08 6.961200734235873711e+00
1.235034165037832458e-08 6.953889559944022025e+00
1.248327628909328819e-08 6.946582254785583110e+00
1.261764178848162994e-08 6.938757292905757268e+00
1.275345354981336979e-08 6.931458002751678116e+00
1.289072714013227392e-08 6.924162581945393136e+00
1.302947829404016270e-08 6.916350353793107253e+00
1.316972291550046552e-08 6.909062948901349088e+00
1.331147707966114654e-08 6.901779413844527866e+00
1.345475703469729584e-08 6.893979921081053952e+00
1.359957920367351329e-08 6.886704403136719499e+00
1.374596018642653196e-08 6.879432755820127809e+00
1.389391676146726535e-08 6.872164979463985190e+00
1.404346588790498332e-08 6.864382372038827285e+00
1.419462470739054629e-08 6.857122614961463469e+00
1.434741054608138607e-08 6.849866729678048216e+00
1.450184091662746553e-08 6.842096863846706789e+00
1.465793352017861604e-08 6.834848997667555714e+00
1.481570624841348243e-08 6.827604999992534118e+00
1.497517718559031553e-08 6.819847867069807279e+00
1.513636461061981232e-08 6.812611883276972868e+00
1.529928699916048353e-08 6.805379768202472590e+00
1.546396302573563711e-08 6.797635366825946157e+00
1.563041156587499190e-08 6.790411266011120439e+00
1.579865169827749683e-08 6.783191034340690706e+00
1.596870270699835672e-08 6.775974671927022186e+00
1.614058408365941775e-08 6.768247148939635416e+00
1.631431552968334586e-08 6.761038802063949582e+00
1.648991695855182984e-08 6.753834324923538190e+00
1.666740849808812336e-08 6.746119536943686157e+00
1.684681049276413441e-08 6.738923076797130207e+00
1.702814350603255518e-08 6.731730487140310082e+00
1.721142832268308600e-08 6.724028436698968214e+00
1.739668595122603902e-08 6.716843865780008471e+00
1.758393762629958599e-08 6.709663166407964674e+00
1.777320481110390264e-08 6.702486338990361503e+00
1.796450919986134280e-08 6.694801175436856155e+00
1.815787272030306905e-08 6.687632362642670358e+00
1.835331753618246414e-08 6.680467418115001443e+00
1.855086604981558137e-08 6.672794984573054755e+00
1.875054090464895805e-08 6.665638053294553167e+00
1.895236498785528175e-08 6.658484990381142055e+00
1.915636143295585069e-08 6.650825287508168593e+00
1.936255362247356026e-08 6.643680238470897947e+00
1.957096519061214774e-08 6.636539058285299220e+00
1.978162002596542378e-08 6.628892087392262766e+00
1.999454227425544543e-08 6.621758922016949711e+00
2.020975634110013010e-08 6.614629626188951228e+00
2.042728689481070427e-08 6.607504200105355885e+00
2.064715886921923518e-08 6.599874109543944378e+00
2.086939746653658611e-08 6.592756700292588867e+00
2.109402816024141749e-08 6.585643161534027179e+00
2.132107669799900289e-08 6.578025808477866221e+00
2.155056910461398252e-08 6.570920288564804146e+00
2.178253168501239573e-08 6.563818640150300254e+00
2.201699102725704213e-08 6.556214025142285351e+00
2.225397400559508633e-08 6.549120390548518245e+00
2.249350778353841566e-08 6.542030623893485775e+00
2.273561981697721087e-08 6.534438737693080590e+00
2.298033785732697128e-08 6.527356983395896428e+00
2.322768995470947758e-08 6.520279097345729191e+00
2.347770446116820166e-08 6.513205079512748519e+00
2.373041003391699228e-08 6.505630067479097889e+00
2.398583563862648684e-08 6.498564063082508113e+00
2.424401055274310408e-08 6.491501927276713602e+00
2.450496436884518385e-08 6.483939646659749201e+00
2.476872699803493714e-08 6.476885525485715611e+00
2.503532867336693435e-08 6.469835273667407627e+00
2.530479995331346603e-08 6.462285726683854037e+00
2.557717172526725236e-08 6.455243491000302036e+00
2.585247520908178941e-08 6.448205125643419855e+00
2.613074196065019241e-08 6.440668315155015478e+00
2.641200387552091470e-08 6.433637967833881532e+00
2.669629319255556022e-08 6.426611491966656153e+00
2.698364249762295637e-08 6.419087418329496586e+00
2.727408472733450307e-08 6.412068955242049562e+00
2.756765317281944831e-08 6.405054359866180214e+00
2.786438148354079135e-08 6.398043632001842340e+00
2.816430367115225395e-08 6.390536429919165151e+00
2.846745411339677920e-08 6.383533713909709029e+00
2.877386755804697851e-08 6.376534865793670015e+00
2.908357912688834034e-08 6.369040392364352599e+00
2.939662431974359632e-08 6.362049556796890215e+00
2.971303901854384611e-08 6.355062589710480658e+00
3.003285949144005862e-08 6.347580846523643849e+00
3.035612239696053141e-08 6.340601893113873899e+00
3.068286478821280939e-08 6.333626808964568866e+00
3.101312411713074110e-08 6.326157798197773019e+00
3.134693823876736081e-08 6.319190729360510517e+00
3.168434541563385448e-08 6.312227530575136747e+00
3.202538432208535738e-08 6.304771255251742090e+00
3.237009404875422535e-08 6.297816073922652080e+00
3.271851410702918462e-08 6.290864763573699392e+00
3.307068443358652142e-08 6.283421223982860404e+00
3.342664539496614434e-08 6.276477925743252584e+00
3.378643779219888563e-08 6.269538494578302590e+00
3.415010286548323480e-08 6.262107681305509210e+00
3.451768229891233832e-08 6.255176261087991740e+00
3.488921822525193384e-08 6.248248708188457456e+00
3.526475323076972833e-08 6.241325022952858070e+00
3.564433036011668359e-08 6.233911080615906819e+00
3.602799312126136031e-08 6.226995407125572868e+00
3.641578549047516357e-08 6.220083601696630993e+00
3.680775191737555720e-08 6.212682388426678415e+00
3.720393733001930593e-08 6.205778596092449639e+00
3.760438714005260117e-08 6.198878672424124048e+00
3.800914724791629022e-08 6.191490190543288641e+00
3.841826404810706262e-08 6.184598281732144542e+00
3.883178443449530163e-08 6.177710242420661579e+00
3.924975580570015684e-08 6.170334494922279589e+00
3.967222607052246638e-08 6.163454472548631990e+00
4.009924365343666712e-08 6.156578320805366822e+00
4.053085750013941633e-08 6.149215307838369782e+00
4.096711708316266727e-08 6.142347167244748718e+00
4.140807240754246364e-08 6.135482893511699842e+00
4.185377401655108287e-08 6.128132605578483272e+00
4.230427299749040400e-08 6.121276341775336860e+00
4.275962098754769786e-08 6.114423945160775808e+00
4.321987017971432940e-08 6.107086382928633483e+00
4.368507332876825872e-08 6.100241996914950171e+00
4.415528375732094972e-08 6.093401478490698686e+00
4.463055536192979810e-08 6.086076643455823110e+00
4.511094261927377578e-08 6.079244136833043655e+00
4.559650059240086134e-08 6.072415498352973451e+00
4.608728493703733041e-08 6.065103392706101104e+00
4.658335190796772689e-08 6.058282767701849814e+00
4.708475836548284839e-08 6.051466011602762762e+00
4.759156178189726103e-08 6.044166638185713758e+00
4.810382024813682026e-08 6.037357897638063520e+00
4.862159248039727634e-08 6.030553027021632317e+00
4.914493782687438113e-08 6.023752026913768098e+00
4.967391627456713110e-08 6.016469532842356749e+00
5.020858845615125432e-08 6.009676542871241089e+00
5.074901565693256353e-08 6.002887419369384858e+00
5.129525982186930263e-08 5.995617649016711681e+00
5.184738356267298931e-08 5.988836534715996862e+00
5.240545016498508037e-08 5.982059287017584381e+00
5.296952359563094204e-08 5.974802241154009153e+00
5.353966850995185978e-08 5.968033003471739484e+00
5.411595025921596117e-08 5.961267632744781331e+00
5.469843489810897165e-08 5.954023312864632267e+00
5.528718919230547142e-08 5.947265953340987288e+00
5.588228062612244695e-08 5.940512461502572172e+00
5.648377741025184814e-08 5.933280869813382985e+00
5.709174848958293755e-08 5.926535390709863904e+00
5.770626355110237484e-08 5.919793780277259110e+00
5.832739303188247860e-08 5.912574919689189024e+00
5.895520812715488632e-08 5.905841323940872023e+00
5.958978079847112787e-08 5.899111598059337602e+00
6.023118378195101913e-08 5.891905471903719160e+00
6.087949059661983523e-08 5.885183759300423922e+00
6.153477555283518325e-08 5.878465912813382488e+00
6.219711376080541407e-08 5.871272510118191512e+00
6.286658113919594691e-08 5.864562671768347002e+00
6.354325442383564312e-08 5.857856699600016093e+00
6.422721117650952428e-08 5.850676019730159716e+00
6.491852979384975945e-08 5.843978056379729225e+00
6.561728951632170534e-08 5.837283959501932351e+00
6.632357043730660089e-08 5.830116003747913389e+00
6.703745351228208095e-08 5.823429916832905562e+00
6.775902056810142220e-08 5.816747696904091214e+00
6.848835431237273899e-08 5.809592467288391404e+00
6.922553834293994221e-08 5.802918258828309916e+00
6.997065715746162316e-08 5.796247918279472167e+00
7.072379616310126927e-08 5.789105417545535204e+00
7.148504168631355190e-08 5.782443090320582790e+00
7.225448098274006669e-08 5.775784632157614951e+00
7.303220224721080740e-08 5.768654863758927220e+00
7.381829462385317332e-08 5.762004420951953421e+00
7.461284821630995266e-08 5.755357844816748170e+00
7.541595409806714234e-08 5.748240802765947954e+00
7.622770432289302029e-08 5.741602233780734643e+00
7.704819193539044216e-08 5.734967530565566740e+00
7.787751098165816715e-08 5.727863209652082510e+00
7.871575652007614169e-08 5.721236514073146928e+00
7.956302463219762852e-08 5.714613684490961631e+00
8.041941243376318932e-08 5.707522085848061089e+00
8.128501808583228581e-08 5.700907264919688799e+00
8.215994080603481543e-08 5.694296310443066389e+00
8.304428087994350808e-08 5.687217435900638662e+00
8.393813967256898373e-08 5.680614491553615863e+00
8.484161963997842397e-08 5.674015414360639831e+00
8.575482434104026617e-08 5.666949266488592762e+00
8.667785844929039388e-08 5.660358201262084776e+00
8.761082776493603636e-08 5.653771004293266955e+00
8.855383922697879520e-08 5.646717586390212595e+00
8.950700092547324932e-08 5.640138403589915583e+00
9.047042211391650584e-08 5.633563090068105517e+00
9.144421322177103961e-08 5.626522401445846810e+00
9.242848586712235651e-08 5.619955095122294964e+00
9.342335286947289669e-08 5.613391654106511197e+00
9.442892826267375282e-08 5.606363685005372410e+00
9.544532730799646628e-08 5.599808250504313634e+00
9.647266650734011050e-08 5.592788860198721679e+00
9.751106361659170044e-08 5.586241432847536714e+00
9.856063765911921567e-08 5.579697871236235507e+00
9.962150893941535562e-08 5.572691202398886823e+00
1.006937990568871301e-07 5.566155648945058765e+00
1.017776309197938924e-07 5.559623961983157336e+00
1.028731287593352970e-07 5.552630016713705707e+00
1.039804181438910218e-07 5.546106339435784349e+00
1.050996259934136055e-07 5.539586529561129957e+00
1.062308805939776273e-07 5.532605310721041114e+00
1.073743116124790776e-07 5.526093512613012848e+00
1.085300501115055901e-07 5.519585582911397559e+00
1.096982285643541511e-07 5.512617094208181356e+00
1.108789808702166526e-07 5.506117178403858503e+00
1.120724423695278256e-07 5.499621127938286058e+00
1.132787498594781451e-07 5.492665362517677785e+00
1.144980416096939188e-07 5.486177317639602258e+00
1.157304573780860019e-07 5.479693137390302837e+00
1.169761384268691482e-07 5.472750090343055263e+00
1.182352275387552556e-07 5.466273916168970182e+00
1.195078690333137943e-07 5.459801607061225859e+00
1.207942087835224199e-07 5.452871279546107175e+00
1.220943942324816997e-07 5.446406977397781901e+00
1.234085744103167159e-07 5.439946541007514291e+00
1.247368999512592576e-07 5.433028934967648382e+00
1.260795231109139268e-07 5.426576506902996755e+00
1.274365977837097688e-07 5.420127945522727586e+00
1.288082795205403430e-07 5.413223063615457242e+00
1.301947255465929455e-07 5.406782512467216861e+00
1.315960947793719880e-07 5.399886213913897670e+00
1.330125478469080091e-07 5.393453674760323224e+00
1.344442471061786028e-07 5.387025004051992916e+00
1.358913566617120414e-07 5.380141435232970615e+00
1.373540423843987389e-07 5.373720773828003061e+00
1.388324719305036998e-07 5.367303976754786099e+00
1.403268147608837376e-07 5.360433125190624537e+00
1.418372421604114759e-07 5.354024332657577823e+00
1.433639272576082484e-07 5.347619404726180470e+00
1.449070450444886515e-07 5.340761270292657237e+00
1.464667723966201110e-07 5.334364347579295895e+00
1.480432880933899717e-07 5.327971289812398759e+00
1.496367728385076916e-07 5.321125874069455364e+00
1.512474092807109595e-07 5.314740822797302755e+00
1.528753820347027348e-07 5.308359637058813973e+00
1.545208777023123008e-07 5.301526942270989196e+00
1.561840848938839322e-07 5.295153764801936447e+00
1.578651942498959284e-07 5.288784453692307430e+00
1.595643984628121583e-07 5.281964482909079273e+00
1.612818922991689200e-07 5.275603182259650303e+00
1.630178726219013538e-07 5.268791794841892084e+00
1.647725384129008024e-07 5.262438506221558399e+00
1.665460907958339052e-07 5.256089085431821850e+00
1.683387330591882738e-07 5.249290422737773909e+00
1.701506706795756917e-07 5.242949006072883833e+00
1.719821113452843419e-07 5.236611453122542947e+00
1.738332649800845620e-07 5.229825505615941950e+00
1.757043437672905886e-07 5.223495956670939577e+00
1.775955621740817318e-07 5.217170271710852347e+00
1.795071369760848333e-07 5.210397040357625187e+00
1.814392872822238571e-07 5.204079360232573670e+00
1.833922345598260254e-07 5.197765544737568355e+00
1.853662026600197575e-07 5.191005031327605934e+00
1.873614178433843097e-07 5.184699221949633063e+00
1.893781088058866127e-07 5.177947287125457265e+00
1.914165067050947437e-07 5.171649485223618115e+00
1.934768451866737262e-07 5.165355549276343439e+00
1.955593604111666472e-07 5.158616337201591406e+00
1.976642910810636595e-07 5.152330410953032569e+00
1.997918784681628399e-07 5.146048351954358502e+00
2.019423664412251534e-07 5.139321866558515417e+00
2.041160014939297168e-07 5.133047818871204981e+00
2.063130327731176357e-07 5.126777634882486723e+00
2.085337121073644640e-07 5.120063867731254881e+00
2.107782940358355727e-07 5.113801686280933012e+00
2.130470358374643434e-07 5.107543368395234040e+00
2.153401975604422558e-07 5.100842315063714771e+00
2.176580420520259773e-07 5.094592000228950646e+00
2.200008349886656101e-07 5.087899522075018055e+00
2.223688449064570606e-07 5.081657211126563212e+00
2.247623432319222909e-07 5.075418764406172123e+00
2.271816043131234325e-07 5.068739002772248980e+00
2.296269054510985083e-07 5.062508561266760410e+00
2.320985269316623057e-07 5.056281984906017435e+00
2.345967520575227684e-07 5.049614942441440490e+00
2.371218671807562665e-07 5.043396373176192604e+00
2.396741617356300435e-07 5.037181670165959524e+00
2.422539282717778236e-07 5.030527350323115598e+00
2.448614624877323109e-07 5.024320656884530223e+00
2.474970632648191330e-07 5.017674919913821086e+00
2.501610327014149037e-07 5.011476236749120794e+00
2.528536761475776354e-07 5.005281416694665531e+00
2.555753022400347055e-07 4.998648396069731881e+00
2.583262229375772400e-07 4.992461577527753214e+00
2.611067535568055922e-07 4.986278622106609326e+00
2.639172128082747791e-07 4.979658313710211281e+00
2.667579228330256896e-07 4.973483360373270656e+00
2.696292092395095266e-07 4.967312270480516823e+00
2.725314011409098790e-07 4.960704675740513991e+00
2.754648311928664451e-07 4.954541589134018764e+00
2.784298356316044334e-07 4.947942569985522177e+00
2.814267543124784253e-07 4.941787487671164492e+00
2.844559307489139746e-07 4.935636270115253410e+00
2.875177121518015737e-07 4.929049968734090292e+00
2.906124494692814746e-07 4.922906757441764647e+00
2.937404974269739411e-07 4.916767411988622882e+00
2.969022145686379429e-07 4.910193831993196589e+00
3.000979632972689820e-07 4.904062495381913855e+00
3.033281099166377471e-07 4.897497497472322436e+00
3.065930246732773785e-07 4.891374170080786676e+00
3.098930817989215126e-07 4.885254705242179085e+00
3.132286595534033238e-07 4.878702421759820496e+00
3.166001402679978837e-07 4.872590957413390100e+00
3.200079103892677092e-07 4.866483355686193946e+00
3.234523605233435275e-07 4.859943782845009608e+00
3.269338854807001849e-07 4.853844182222831982e+00
3.304528843214103879e-07 4.847748444542309798e+00
3.340097604008861760e-07 4.841221583820771279e+00
3.376049214161123626e-07 4.835133848500262843e+00
3.412387794523772369e-07 4.828615562361561864e+00
3.449117510305074617e-07 4.822535830377997712e+00
3.486242571546139445e-07 4.816459962750379908e+00
3.523767233603324286e-07 4.809954392923753375e+00
3.561695797636233900e-07 4.803886530693251444e+00
3.600032611100570735e-07 4.797822533869009476e+00
3.638782068246485172e-07 4.791329684135782863e+00
3.677948610622259959e-07 4.785273695387371795e+00
3.717536727583405073e-07 4.778789426914348049e+00
3.757550956807239764e-07 4.772741446253959019e+00
3.797995884813012074e-07 4.766697327595974087e+00
3.838876147487614078e-07 4.760225771559387198e+00
3.880196430617003466e-07 4.754189652345702122e+00
3.921961470423118144e-07 4.748157395220541588e+00
3.964176054107022346e-07 4.741698548211151554e+00
4.006845020397448350e-07 4.735674291201760866e+00
4.049973260105462763e-07 4.729224016260388019e+00
4.093565716685065754e-07 4.723207760140374134e+00
4.137627386799821680e-07 4.717195366970338810e+00
4.182163320895582535e-07 4.710757804017192463e+00
4.227178623779385732e-07 4.704753413234738169e+00
4.272678455204576524e-07 4.698752886361016401e+00
4.318668030462283702e-07 4.692328038272924218e+00
4.365152620978998685e-07 4.686335515925074802e+00
4.412137554921109825e-07 4.679919245204237299e+00
4.459628217805419399e-07 4.673934729224856532e+00
4.507630053116498276e-07 4.667954079142437429e+00
4.556148562930629980e-07 4.661550530247433599e+00
4.605189308546467478e-07 4.655577887066594478e+00
4.654757911122485297e-07 4.649182911479209146e+00
4.704860052321286778e-07 4.643218266846793618e+00
4.755501474960848539e-07 4.637257483503353761e+00
4.806687983672835539e-07 4.630875215028975589e+00
4.858425445567708814e-07 4.624922430582261157e+00
4.910719790907567694e-07 4.618973507891225516e+00
4.963577013785667685e-07 4.612603947732949017e+00
5.017003172813526717e-07 4.606663024887112989e+00
5.071004391815379928e-07 4.600302036547398110e+00
5.125586860530108455e-07 4.594369114772594465e+00
5.180756835320713174e-07 4.588440055855809163e+00
5.236520639891443497e-07 4.582091779906468432e+00
5.292884666012623580e-07 4.576170724013641333e+00
5.349855374253362295e-07 4.569831023485626531e+00
5.407439294721820851e-07 4.563917972264408540e+00
5.465643027814090499e-07 4.558008785928190143e+00
5.524473244970484966e-07 4.551681804380922181e+00
5.583936689440309555e-07 4.545780625737424252e+00
5.644040177054779772e-07 4.539883310616112055e+00
5.704790597008266281e-07 4.533569043044607838e+00
5.766194912647955134e-07 4.527679725321129389e+00
5.828260162271995273e-07 4.521374026346550501e+00
5.890993459936251880e-07 4.515492706189123240e+00
5.954401996269797936e-07 4.509615247041408814e+00
6.018493039298842231e-07 4.503322254182225315e+00
6.083273935280226720e-07 4.497452793597222609e+00
6.148752109543193043e-07 4.491168370954856215e+00
6.214935067340555350e-07 4.485306909649646734e+00
6.281830394708974487e-07 4.479449310615875035e+00
6.349445759338481787e-07 4.473177597778141390e+00
6.417788911451367868e-07 4.467327999994401999e+00
6.486867684690531726e-07 4.461482265430349869e+00
6.556689997017389665e-07 4.455223265863334170e+00
6.627263851619526151e-07 4.449385535110138790e+00
6.698597337827723445e-07 4.443135112014328314e+00
6.770698632043650089e-07 4.437305386863937606e+00
6.843575998676747106e-07 4.431479527437450550e+00
6.917237791091585649e-07 4.425241821608224768e+00
6.991692452565350925e-07 4.419423960930962458e+00
7.066948517255629218e-07 4.413194822496402381e+00
7.143014611178614479e-07 4.407384958042694478e+00
7.219899453197835059e-07 4.401578954086565965e+00
7.297611856023535062e-07 4.395362519549608216e+00
7.376160727222804545e-07 4.389564512474803948e+00
7.455555070240669267e-07 4.383356646552064362e+00
7.535803985431740817e-07 4.377566637401040239e+00
7.616916671103838500e-07 4.371780489613551701e+00
7.698902424571975724e-07 4.365585330915505047e+00
7.781770643224120149e-07 4.359807182696155969e+00
7.865530825598348545e-07 4.353620595710907537e+00
7.950192572471585885e-07 4.347850448700076420e+00
8.035765587960070550e-07 4.342084164737695318e+00
8.122259680631661053e-07 4.335910290940682366e+00
8.209684764630112403e-07 4.330152010924161132e+00
8.298050860811559264e-07 4.323986713741938992e+00
8.387368097892736881e-07 4.318236439619957956e+00
8.477646713612539594e-07 4.312490027176487217e+00
8.568897055905108529e-07 4.306337439715741233e+00
8.661129584086025010e-07 4.300599022351716982e+00
8.754354870051187228e-07 4.294455001083550272e+00
8.848583599488578749e-07 4.288724578904197671e+00
8.943826573103088747e-07 4.282998016822619824e+00
9.040094707854514182e-07 4.276866698101390973e+00
9.137399038208880515e-07 4.271148132244231732e+00
9.235750717403350949e-07 4.265025381545098249e+00
9.335161018724195854e-07 4.259314812922480264e+00
9.435641336799615984e-07 4.253608105611368373e+00
9.537203188905385530e-07 4.247498061444921369e+00
9.639858216285093784e-07 4.241799353322813992e+00
9.743618185484495204e-07 4.235697880716199570e+00
9.848494989700211384e-07 4.230007173679036114e+00
9.954500650142960708e-07 4.224320329854585054e+00
1.006164731741544801e-06 4.218231570524367591e+00
1.016994727290510276e-06 4.212552730703786885e+00
1.027941293019191765e-06 4.206472548043340254e+00
1.039005683647082874e-06 4.200801709590669120e+00
1.050189167399064014e-06 4.195134730028986958e+00
1.061493026150719378e-06 4.189067248731232596e+00
1.072918555575282120e-06 4.183408263214893452e+00
1.084467065292145703e-06 4.177349347017094594e+00
1.096139879016976980e-06 4.171698355894687182e+00
1.107938334713441397e-06 4.166051224353279459e+00
1.119863784746564661e-06 4.160005009522206976e+00
1.131917596037744425e-06 4.154365873715739177e+00
1.144101150221441647e-06 4.148328226237205207e+00
1.156415843803493372e-06 4.142697087153240254e+00
1.168863088321265281e-06 4.137069809217725158e+00
1.181444310505388813e-06 4.131044867786638264e+00
1.194160952443312222e-06 4.125425588940457189e+00
1.207014471744594608e-06 4.119409219064168681e+00
1.220006341707980411e-06 4.113797941181369211e+00
1.233138051490271736e-06 4.107790144924314824e+00
1.246411106277020528e-06 4.102186870363746074e+00
1.259827027455053721e-06 4.096587459765840933e+00
1.273387352786874787e-06 4.090592374485213512e+00
1.287093636586865216e-06 4.085000957814882483e+00
1.300947449899532867e-06 4.079014435975028441e+00
1.314950380679528907e-06 4.073431012060436451e+00
1.329104033973677318e-06 4.067851446774818136e+00
1.343410032104950235e-06 4.061877623318800090e+00
1.357870014858420054e-06 4.056306051730343754e+00
1.372485639669217107e-06 4.050340793250216898e+00
1.387258581812506862e-06 4.044777216087897642e+00
1.402190534595516112e-06 4.039217498827893493e+00
1.417283209551637344e-06 4.033264942473566705e+00
1.432538336636543553e-06 4.027713221691291423e+00
1.447957664426579451e-06 4.021769233926372422e+00
1.463542960319119695e-06 4.016225511186219066e+00
1.479296010735169432e-06 4.010290093845553905e+00
1.495218621324128160e-06 4.004754371342330366e+00
1.511312617170754816e-06 3.999222511674573433e+00
1.527579843004366280e-06 3.993299806520058670e+00
1.544022163410281997e-06 3.987775949715213653e+00
1.560641463043548178e-06 3.981861813739651534e+00
1.577439646844978848e-06 3.976345949211432362e+00
1.594418640259430306e-06 3.970833942457377308e+00
1.611580389456611180e-06 3.964932502202507258e+00
1.628926861554083543e-06 3.959428487263934482e+00
1.646460044842754731e-06 3.953535609824808450e+00
1.664181949014781300e-06 3.948039587209659196e+00
1.682094605393924291e-06 3.942155273598559884e+00
1.700200067168383343e-06 3.936667244296040646e+00
1.718500409626137598e-06 3.931183074409958955e+00
1.736997730392820080e-06 3.925311461100498889e+00
1.755694149672173831e-06 3.919835286491148985e+00
1.774591810488990279e-06 3.913972240564940641e+00
1.793692878934870979e-06 3.908504063163277031e+00
1.812999544416429225e-06 3.902649586596440123e+00
1.832514019906264012e-06 3.897189408376177333e+00
1.852238542196615908e-06 3.891733092552471351e+00
1.872175372155752703e-06 3.885891326731173212e+00
1.892326794987116601e-06 3.880443012590446106e+00
1.912695120491257934e-06 3.874609813982754947e+00
1.933282683330589921e-06 3.869169490283793422e+00
1.954091843297015715e-06 3.863733023928374699e+00
1.975124985582321861e-06 3.857912518995330498e+00
1.996384521051710225e-06 3.852484043058397312e+00
2.017872886520047197e-06 3.846672099717598936e+00
2.039592545031198641e-06 3.841251614827701388e+00
2.061545986140348097e-06 3.835448233903887338e+00
2.083735726199357519e-06 3.830035741316459852e+00
2.106164308645195549e-06 3.824627107399368953e+00
2.128834304291471853e-06 3.818836424993172329e+00
2.151748311623110148e-06 3.813435785396555033e+00
2.174908957094218346e-06 3.807653669179582590e+00
2.198318895429033857e-06 3.802261025736634714e+00
2.221980809926369671e-06 3.796487477846791858e+00
2.245897412767077586e-06 3.791102832469802841e+00
2.270071445324947407e-06 3.785722049237508990e+00
2.294505678480933306e-06 3.779961210585661480e+00
2.319202912940755174e-06 3.774588427450069616e+00
2.344165979555922842e-06 3.768836154088974322e+00
2.369397739648214070e-06 3.763471359853804099e+00
2.394901085337646129e-06 3.757727645781695713e+00
2.420678939874005345e-06 3.752370840550763642e+00
2.446734257971802042e-06 3.746635686235781026e+00
2.473070026149117600e-06 3.741286870403461862e+00
2.499689263069811700e-06 3.735941911909176572e+00
2.526595019889558147e-06 3.730219451331694636e+00
2.553790380605571649e-06 3.724882483823649615e+00
2.581278462410106429e-06 3.719168585774800029e+00
2.609062416047752932e-06 3.713839610521334045e+00
2.637145426176584298e-06 3.708134276572775612e+00
2.665530711733188177e-06 3.702813295514053582e+00
2.694221526301660538e-06 3.697496174311490247e+00
2.723221158486412397e-06 3.691803542701795227e+00
2.752532932289305307e-06 3.686494418703782916e+00
2.782160207490531162e-06 3.680810356763327906e+00
2.812106380033748331e-06 3.675509232530667081e+00
2.842374882415330147e-06 3.669833740307177905e+00
2.872969184077810863e-06 3.664540607945431017e+00
2.903892791807554070e-06 3.659251331595795076e+00
2.935149250136713448e-06 3.653588528679622360e+00
2.966742141749510854e-06 3.648307239822637271e+00
2.998675087892895256e-06 3.642652995350357692e+00
3.030951748791651981e-06 3.637379694594166768e+00
3.063575824067801341e-06 3.631734009312279632e+00
3.096551053164874889e-06 3.626468697817307962e+00
3.129881215776392973e-06 3.620831572942012855e+00
3.163570132279139867e-06 3.615574251825503183e+00
3.197621664171060755e-06 3.610320788733487163e+00
3.232039714513878792e-06 3.604696359935584127e+00
3.266828228380469533e-06 3.599450889844764134e+00
3.301991193307055825e-06 3.593835026057405013e+00
3.337532639750265091e-06 3.588597550909544243e+00
3.373456641549155307e-06 3.582990254501068783e+00
3.409767316392000466e-06 3.577760776909104656e+00
3.446468826288512286e-06 3.572162050595041993e+00
3.483565378046740093e-06 3.566940569644925230e+00
3.521061223755301074e-06 3.561722943833039334e+00
3.558960661270768120e-06 3.556136908630814109e+00
3.597268034710296140e-06 3.550927268880812893e+00
3.635987734949556731e-06 3.545349790230356124e+00
3.675124200126028641e-06 3.540148136809931678e+00
3.714681916147707117e-06 3.534579215548194320e+00
3.754665417207334225e-06 3.529385549426573121e+00
3.795079286301938788e-06 3.523825186529600195e+00
3.835928155758415244e-06 3.518639508986132647e+00
3.877216707764317273e-06 3.513087705927183446e+00
3.918949674904581489e-06 3.507910018269241537e+00
3.961131840703988093e-06 3.502736188581815568e+00
4.003768040175457583e-06 3.497197081151818931e+00
4.046863160374252551e-06 3.492031244293339221e+00
4.090422140958143444e-06 3.486500701931622093e+00
4.134449974753600110e-06 3.481342860200198785e+00
4.178951708328131965e-06 3.475820885465629395e+00
4.223932442568537900e-06 3.470671041692049652e+00
4.269397333265879097e-06 3.465157632535463605e+00
4.315351591706247237e-06 3.460015776183144709e+00
4.361800485268146346e-06 3.454877774379439881e+00
4.408749338026250255e-06 3.449377049879998491e+00
4.456203531361655113e-06 3.444247032844743206e+00
4.504168504578711648e-06 3.438754863783190618e+00
4.552649755528490542e-06 3.433632832075480312e+00
4.601652841238950381e-06 3.428149219371065648e+00
4.651183378551959796e-06 3.423035174258300284e+00
4.701247044766886648e-06 3.417560119204863245e+00
4.751849578291676677e-06 3.412454062043283276e+00
4.802996779300379771e-06 3.406987566438915316e+00
4.854694510398036100e-06 3.401889498847538551e+00
4.906948697292655304e-06 3.396431564676638981e+00
4.959765329474445440e-06 3.391341488968704354e+00
5.013150460902327253e-06 3.386255272156337259e+00
5.067110210697863381e-06 3.380810037139285740e+00
5.121650763846642288e-06 3.375731815826682247e+00
5.176778371907271950e-06 3.370295148668605467e+00
5.232499353727711381e-06 3.365224919911338652e+00
5.288820096169906476e-06 3.359796808349735375e+00
5.345747054841633246e-06 3.354734562348178795e+00
5.403286754836506468e-06 3.349315004088962766e+00
5.461445791481904688e-06 3.344260741386024360e+00
5.520230831094940352e-06 3.338849736961301495e+00
5.579648611746566537e-06 3.333803458386409790e+00
5.639705944033908362e-06 3.328401008852740706e+00
5.700409711860915664e-06 3.323362715338173512e+00
5.761766873227471594e-06 3.318328277348330690e+00
5.823784461026663224e-06 3.312938515327742639e+00
5.886469583851316159e-06 3.307912064790147877e+00
5.949829426808530215e-06 3.302530861914414917e+00
6.013871252343309693e-06 3.297512400829559986e+00
6.078602401071011268e-06 3.292139759316232706e+00
6.144030292618735698e-06 3.287129290209883425e+00
6.210162426475781930e-06 3.281765212757234540e+00
6.277006382853256801e-06 3.276762738122825258e+00
6.344569823552936868e-06 3.271407227230448189e+00
6.412860492845553482e-06 3.266412742535700353e+00
6.481886218358157209e-06 3.261065784657777300e+00
6.551654911971790643e-06 3.256079281416517812e+00
6.622174570728066077e-06 3.250740875117842599e+00
6.693453277745875377e-06 3.245762353564708214e+00
6.765499203147897491e-06 3.240787685600427181e+00
6.838320604997075535e-06 3.235461960680592330e+00
6.911925830243176113e-06 3.230495275860361559e+00
6.986323315679528272e-06 3.225178105063091660e+00
7.061521588910078485e-06 3.220219404636796234e+00
7.137529269326916638e-06 3.214910789514247469e+00
7.214355069097921537e-06 3.209960075451440797e+00
7.292007794165865910e-06 3.204660018053595572e+00
7.370496345257441866e-06 3.199717292313629446e+00
7.449829718903567138e-06 3.194425795187152861e+00
7.530017008470581625e-06 3.189491060133394562e+00
7.611067405202555319e-06 3.184208125970522385e+00
7.692990199274802471e-06 3.179281384612558270e+00
7.775794780858748541e-06 3.174007015275130072e+00
7.859490641198246499e-06 3.169088261400359929e+00
7.944087373697585557e-06 3.163822442820749536e+00
8.029594675020723947e-06 3.158911668621240842e+00
8.116022346203309346e-06 3.153654399945712949e+00
8.203380293775720897e-06 3.148751606106481304e+00
8.291678530898667651e-06 3.143502888066490364e+00
8.380927178510930061e-06 3.138608075287284915e+00
8.471136466489424130e-06 3.133717115889869120e+00
8.562316734821793154e-06 3.128481078676411009e+00
8.654478434791589784e-06 3.123598102436188739e+00
8.747632130176219472e-06 3.118370619512971675e+00
8.841788498457907899e-06 3.113495628079622435e+00
8.936958332047136735e-06 3.108276701549468779e+00
9.033152539520334951e-06 3.103409697296932279e+00
9.130382146869821627e-06 3.098199329648452682e+00
9.228658298767734961e-06 3.093340315062120371e+00
9.327992259843457905e-06 3.088138509304729773e+00
9.428395415974794532e-06 3.083287487142030603e+00
9.529879275593044517e-06 3.078094244296878834e+00
9.632455471002129903e-06 3.073251207139466867e+00
9.736135759711911350e-06 3.068066512647718014e+00
9.840932025785971722e-06 3.063231453609394084e+00
9.946856281203335045e-06 3.058055307406042811e+00
1.005392066723600297e-05 3.053228226901706588e+00
1.016213745584014540e-05 3.048060629657471932e+00
1.027151905106286129e-05 3.043241528853070754e+00
1.038207799046395052e-05 3.038082481775974397e+00
1.049382694655300190e-05 3.033271361857824200e+00
1.060677872824194453e-05 3.028120866687221469e+00
1.072094628231322695e-05 3.023317729285688760e+00
1.083634269490382226e-05 3.018175787941812516e+00
1.095298119300516421e-05 3.013380635360139781e+00
1.107087514597940906e-05 3.008247250282750418e+00
1.119003806709132681e-05 3.003460084828224463e+00
1.131048361505800220e-05 2.998335258970649342e+00
1.143222559561391613e-05 2.993556083439475213e+00
1.155527796309351321e-05 2.988439819918427443e+00
1.167965482203067104e-05 2.983668634354924798e+00
1.180537042877541161e-05 2.978560922805072675e+00
1.193243919312797532e-05 2.973797713566995071e+00
1.206087567999051989e-05 2.968698548281994309e+00
1.219069461103657155e-05 2.963943315677010304e+00
1.232191086639860604e-05 2.958852697173444124e+00
1.245453948637306149e-05 2.954105442169172591e+00
1.258859567314515172e-05 2.949023371516019232e+00
1.272409479253081482e-05 2.944284095114616751e+00
1.286105237573809617e-05 2.939210573926978931e+00
1.299948412114738977e-05 2.934479277772532591e+00
1.313940589611081408e-05 2.929414307861052613e+00
1.328083373877096109e-05 2.924690994099706121e+00
1.342378385989922555e-05 2.919634577808782439e+00
1.356827264475391909e-05 2.914919248604092239e+00
1.371431665495854715e-05 2.909871388805661763e+00
1.386193263039949313e-05 2.905164047007046335e+00
1.401113749114574572e-05 2.900124746750230020e+00
1.416194833938767258e-05 2.895425395626385789e+00
1.431438246139747140e-05 2.890394652976266521e+00
1.446845732951056621e-05 2.885703280429605222e+00
1.462419060412831353e-05 2.880681082014737271e+00
1.478160013574228570e-05 2.875997684192350246e+00
1.494070396698032982e-05 2.870984030367853546e+00
1.510152033467465288e-05 2.866308608006724601e+00
1.526406767195235666e-05 2.861303499716473908e+00
1.542836461034754493e-05 2.856636053672910069e+00
1.559442998193801144e-05 2.851639492352612049e+00
1.576228282150308007e-05 2.846980024253344510e+00
1.593194236870559903e-05 2.841992011619515868e+00
1.610342807029723511e-05 2.837340523402978487e+00
1.627675958234749514e-05 2.832361061741349495e+00
1.645195677249675908e-05 2.827717555508667768e+00
1.662903972223354502e-05 2.822746647516004348e+00
1.680802872919629414e-05 2.818111126120389720e+00
1.698894430950013970e-05 2.813148774816338626e+00
1.717180720008769452e-05 2.808521241343442387e+00
1.735663836110717392e-05 2.803567450069075928e+00
1.754345897831410003e-05 2.798947900855513371e+00
1.773229046549984353e-05 2.794002655001930346e+00
1.792315446694613874e-05 2.789391078605939711e+00
1.811607285990597880e-05 2.784454375143476934e+00
1.831106775711125665e-05 2.779850772014029747e+00
1.850816150930735535e-05 2.774922611779213621e+00
1.870737670781505335e-05 2.770326982684435890e+00
1.890873618712020243e-05 2.765407366838258607e+00
1.911226302749019553e-05 2.760819713331907899e+00
1.931798055762078541e-05 2.755908643516587375e+00
1.952591235730920550e-05 2.751328967295343375e+00
1.973608226015715367e-05 2.746426445738193056e+00
1.994851435630264283e-05 2.741528346553089079e+00
2.016323299518127762e-05 2.736960778031451103e+00
2.038026278831724141e-05 2.732071231178385684e+00
2.059962861214430913e-05 2.727511646213277796e+00
2.082135561085725150e-05 2.722630654802733474e+00
2.104546919929416957e-05 2.718079056717468411e+00
2.127199506584858725e-05 2.713206623536254636e+00
2.150095917541542168e-05 2.708663006440988674e+00
2.173238777236614246e-05 2.703799115402750974e+00
2.196630738355718194e-05 2.699263469207326516e+00
2.220274482137053954e-05 2.694408118593793144e+00
2.244172718678704771e-05 2.689880443915215746e+00
2.268328187249276019e-05 2.685033634582179918e+00
2.292743656601876087e-05 2.680513932209594330e+00
2.317421925291476248e-05 2.675675665511290546e+00
2.342365821995715574e-05 2.671163937032048352e+00
2.367578205839019790e-05 2.666334214657299473e+00
2.393061966720484002e-05 2.661830461974264317e+00
2.418820025645013449e-05 2.657009286210107568e+00
2.444855335058157661e-05 2.652513511439734462e+00
2.471170879184529938e-05 2.647700884988967385e+00
2.497769674369866019e-05 2.642892681807958333e+00
2.524654769426761246e-05 2.638409016965897358e+00
2.551829245984134679e-05 2.633609367973944959e+00
2.579296218840451313e-05 2.629133688924267354e+00
2.607058836320779002e-05 2.624342595939286316e+00
2.635120280637531312e-05 2.619874894475409555e+00
2.663483768255405911e-05 2.615092340561161244e+00
2.692152550259939445e-05 2.610632608030914792e+00
2.721129912730184077e-05 2.605858592525309714e+00
2.750419177115367118e-05 2.601406829696005119e+00
2.780023700615601162e-05 2.596641353501462302e+00
2.809946876566693188e-05 2.592197561232756797e+00
2.840192134829098701e-05 2.587440625858124399e+00
2.870762942181057846e-05 2.582688108819858108e+00
2.901662802715999548e-05 2.578256412963782385e+00
2.932895258244052410e-05 2.573512439684841002e+00
2.964463888698220048e-05 2.569088719287302869e+00
2.996372312544582549e-05 2.564353292350682434e+00
3.028624187197089180e-05 2.559937549953009484e+00
3.061223209436779051e-05 2.555210672537900685e+00
3.094173115835512056e-05 2.550802911103209336e+00
3.127477683184266681e-05 2.546084586617965329e+00
3.161140728926039564e-05 2.541684809876152862e+00
3.195166111593415270e-05 2.536975038665230109e+00
3.229557731250870626e-05 2.532583235911137542e+00
3.264319529941662530e-05 2.527882000953299624e+00
3.299455492139898922e-05 2.523185181192712179e+00
3.334969645207096320e-05 2.518805466463475362e+00
3.370866059853843945e-05 2.514117183561293434e+00
3.407148850606396225e-05 2.509745437072653740e+00
3.443822176278289222e-05 2.505065692187864457e+00
3.480890240447033154e-05 2.500701915385802554e+00
3.518357291935936585e-05 2.496030710315118917e+00
3.556227625301114457e-05 2.491674904876487240e+00
3.594505581323782279e-05 2.487012241890889985e+00
3.633195547507637270e-05 2.482664410306282488e+00
3.672301958582018959e-05 2.478010292070028431e+00
3.711829297010053744e-05 2.473360594801924606e+00
3.751782093502492181e-05 2.469024866910955129e+00
3.792164927537026238e-05 2.464383719452578614e+00
3.832982427883201712e-05 2.460055973132054596e+00
3.874239273132972563e-05 2.455423379521905591e+00
3.915940192236977798e-05 2.451103613065729547e+00
3.958089965046581577e-05 2.446479558709834023e+00
4.000693422861796458e-05 2.442167757137072570e+00
4.043755448984869580e-05 2.437552236620612156e+00
4.087280979280300859e-05 2.432941130481460323e+00
4.131275002740415704e-05 2.428641414472865190e+00
4.175742562057257264e-05 2.424038843695856649e+00
4.220688754200595613e-05 2.419747094548198252e+00
4.266118731002151447e-05 2.415153060666769047e+00
4.312037699746108153e-05 2.410869280328986619e+00
4.358450923765987465e-05 2.406283785437317579e+00
4.405363723047939532e-05 2.401702708301450606e+00
4.452781474840534814e-05 2.397431022865860850e+00
4.500709614271166900e-05 2.392858488895155844e+00
4.549153634968827715e-05 2.388594778521863748e+00
4.598119089694116405e-05 2.384030791205657973e+00
4.647611590975499310e-05 2.379775059387971403e+00
4.697636811752681636e-05 2.375219622472249714e+00
4.748200486026852961e-05 2.370971872922693180e+00
4.799308409517929916e-05 2.366424981862820243e+00
4.850966440328876672e-05 2.361882503540893463e+00
4.903180499617170319e-05 2.357646838513367094e+00
4.955956572273499905e-05 2.353112891892231495e+00
5.009300707607827887e-05 2.348885189981421817e+00
5.063219020042534135e-05 2.344359775849413907e+00
5.117717689813623005e-05 2.340140038363267561e+00
5.172802963678878123e-05 2.335623158166557634e+00
5.228481155633938617e-05 2.331110692857507161e+00
5.284758647636025072e-05 2.326903042380260800e+00
5.341641890335449382e-05 2.322399114263285380e+00
5.399137403815006071e-05 2.318199432946796978e+00
5.457251778337318275e-05 2.313704044822798345e+00
5.515991675100227141e-05 2.309512335662653904e+00
5.575363827000377802e-05 2.305025490750044703e+00
5.635375039404698339e-05 2.300543066235875234e+00
5.696032190930837644e-05 2.296363459212833913e+00
5.757342234235348548e-05 2.291889583859321622e+00
5.819312196810678067e-05 2.287717956928446483e+00
5.881949181790678110e-05 2.283252622885943772e+00
5.945260368764778298e-05 2.279088957866228338e+00
6.009253014600930644e-05 2.274632152802291252e+00
6.073934454277404719e-05 2.270179759562035215e+00
6.139312101723539002e-05 2.266028173212125907e+00
6.205393450669617150e-05 2.261584310254204144e+00
6.272186075505522911e-05 2.257440686232537796e+00
6.339697632149367669e-05 2.253005355215112804e+00
6.407935858924744175e-05 2.248574437968157813e+00
6.476908577447776036e-05 2.244442898072784409e+00
6.546623693523653982e-05 2.240020516217144042e+00
6.617089198052813397e-05 2.235896943907798029e+00
6.688313167946868310e-05 2.231483100266954622e+00
6.760303767054410282e-05 2.227367498670766999e+00
6.833069247096758899e-05 2.222962196711094407e+00
6.906617948613880738e-05 2.218561314433201481e+00
6.980958301920070215e-05 2.214457812896789779e+00
7.056098828070740789e-05 2.210065478662627925e+00
7.132048139838803233e-05 2.205969954328874660e+00
7.208814942701959104e-05 2.201586156333170230e+00
7.286408035840542146e-05 2.197206768588040315e+00
7.364836313146101428e-05 2.193123319127971982e+00
7.444108764240840053e-05 2.188752458265331935e+00
7.524234475508020578e-05 2.184676967815117887e+00
7.605222631133472656e-05 2.180314634976065591e+00
7.687082514158389938e-05 2.175956713816726840e+00
7.769823507543011012e-05 2.171893301587155989e+00
7.853455095242661593e-05 2.167543911339859353e+00
7.937986863294463921e-05 2.163488462267099344e+00
8.023428500916193274e-05 2.159147605373662682e+00
8.109789801616888597e-05 2.154811163509045002e+00
8.197080664319396132e-05 2.150767801879285290e+00
8.285311094495014092e-05 2.146439898302470173e+00
8.374491205310331907e-05 2.142404507621071375e+00
8.464631218786434791e-05 2.138085146315498175e+00
8.555741466970667437e-05 2.133770205108266982e+00
8.647832393120516382e-05 2.129746915762499082e+00
8.740914552901240056e-05 2.125440517583633060e+00
8.834998615595385750e-05 2.121425190324707444e+00
8.930095365325818461e-05 2.117127315963775125e+00
9.026215702291833334e-05 2.112833850700295280e+00
9.123370644018546883e-05 2.108830594653368529e+00
9.221571326619756707e-05 2.104545654347575123e+00
9.320829006074391680e-05 2.100550355652820667e+00
9.421155059516686785e-05 2.096273941911737104e+00
9.522560986540376689e-05 2.092001939182701609e+00
9.625058410516351031e-05 2.088018717026968840e+00
9.728659079925624077e-05 2.083755244352151870e+00
9.833374869705526215e-05 2.079779984813037164e+00
9.939217782610940111e-05 2.075525045082015296e+00
1.004619995059009499e-04 2.071274520347476500e+00
1.015433363617514943e-04 2.067311348164964979e+00
1.026363123388774294e-04 2.063069362011574537e+00
1.037410527165970331e-04 2.058831794101664947e+00
1.048576841226900324e-04 2.054880718163533793e+00
1.059863345479133772e-04 2.050651695404393848e+00
1.071271333606667678e-04 2.046708588039960031e+00
1.082802113218285663e-04 2.042488090701747083e+00
1.094457005997390641e-04 2.038272000930580141e+00
1.106237347853509872e-04 2.034340960487909467e+00
1.118144489075421173e-04 2.030133392585129926e+00
1.130179794485925083e-04 2.026210306592526322e+00
1.142344643598284393e-04 2.022011261909769875e+00
1.154640430774346902e-04 2.017816626564598703e+00
1.167068565384370236e-04 2.013905612427755454e+00
1.179630471968580571e-04 2.009719503553067721e+00
1.192327590400401715e-04 2.005537806036021831e+00
1.205161376051578959e-04 2.001638869217806871e+00
1.218133299958941977e-04 1.997465702891559003e+00
1.231244848993032822e-04 1.993574730053377042e+00
1.244497526028533023e-04 1.989410098588435094e+00
1.257892850116527179e-04 1.985249883420456385e+00
1.271432356658619867e-04 1.981371001501255780e+00
1.285117597582926727e-04 1.977219328030653145e+00
1.298950141521960054e-04 1.973072072865734938e+00
1.312931573992443457e-04 1.969205278375826706e+00
1.327063497576987279e-04 1.965066543296481338e+00
1.341347532107871169e-04 1.961207699308453067e+00
1.355785314852650818e-04 1.957077483082084512e+00
1.370378500701843109e-04 1.952951673489758733e+00
1.385128762358610820e-04 1.949104894040220248e+00
1.400037790530491843e-04 1.944987605283682086e+00
1.415107294123193549e-04 1.940874724661310724e+00
1.430339000436469093e-04 1.937040013723725362e+00
1.445734655362106006e-04 1.932935657369415194e+00
1.461296023584060435e-04 1.928835711332137937e+00
1.477024888780661114e-04 1.925013074948282110e+00
1.492923053829160100e-04 1.920921658109090213e+00
1.508992341012316111e-04 1.917106984197209485e+00
1.525234592227283693e-04 1.913024100641339320e+00
1.541651669196736384e-04 1.908945632550809846e+00
1.558245453682262100e-04 1.905143047364360465e+00
1.575017847700053769e-04 1.901073119814488344e+00
1.591970773738922602e-04 1.897007607075390512e+00
1.609106174980659478e-04 1.893217102679796149e+00
1.626426015522764487e-04 1.889160105716662263e+00
1.643932280603597779e-04 1.885107513491824482e+00
1.661626976829852769e-04 1.881329068350652278e+00
1.679512132406674250e-04 1.877284992710956280e+00
1.697589797370059302e-04 1.873245322849572236e+00
1.715862043821855668e-04 1.869478939843375764e+00
1.734330966167270610e-04 1.865447789346108554e+00
1.752998681354935766e-04 1.861421046456969819e+00
1.771867329119557828e-04 1.857666730593575899e+00
1.790939072227177816e-04 1.853648511353518602e+00
1.810216096723074174e-04 1.849902152448485770e+00
1.829700612182352522e-04 1.845892460598724805e+00
1.849394851963124750e-04 1.841887181073910140e+00
1.869301073462633083e-04 1.838152902110522735e+00
1.889421558375909815e-04 1.834156156556327577e+00
1.909758612957332684e-04 1.830163827154737133e+00
1.930314568284973147e-04 1.826441638694891401e+00
1.951091780527789061e-04 1.822457842121623539e+00
1.972092631215693209e-04 1.818478448490846056e+00
1.993319527512531014e-04 1.814768320413521208e+00
2.014774902491995353e-04 1.810797439470861026e+00
2.036461215416532420e-04 1.806830962080012926e+00
2.058380952019134541e-04 1.803132890025120671e+00
2.080536624788401046e-04 1.799174927333724749e+00
2.102930773256433527e-04 1.795221369612732154e+00
2.125565964289943301e-04 1.791535357429597353e+00
2.148444792384472440e-04 1.787590318073955853e+00
2.171569879961780401e-04 1.783649685878849533e+00
2.194943877670433110e-04 1.779975739729639628e+00
2.218569464689623249e-04 1.776043630988776600e+00
2.242449349036266723e-04 1.772115932531047378e+00
2.266586267875426552e-04 1.768454060766624591e+00
2.290982987833945991e-04 1.764534892295377855e+00
2.315642305317726205e-04 1.760620137909017835e+00
2.340567046832150023e-04 1.756970351020598953e+00
2.365760069306087083e-04 1.753064133330337615e+00
2.391224260419363816e-04 1.749162319855518177e+00
2.416962538933753566e-04 1.745524598447542930e+00
2.442977855027533189e-04 1.741631294298117139e+00
2.469273190633637042e-04 1.737742391880313653e+00
2.495851559781455233e-04 1.734116721480364331e+00
2.522716008942336064e-04 1.730236330146579071e+00
2.549869617378661179e-04 1.726360341793157005e+00
2.577315497496974550e-04 1.722746725928069544e+00
2.605056795204616690e-04 1.718879252067085250e+00
2.633096690270343839e-04 1.715016183357303881e+00
2.661438396688800426e-04 1.711157520701828361e+00
2.690085163048913067e-04 1.707560078610744325e+00
2.719040272906253844e-04 1.703709937468622426e+00
2.748307045159405367e-04 1.699864205659364469e+00
2.777888834430381837e-04 1.696278835433898458e+00
2.807789031449177668e-04 1.692441632119687567e+00
2.838011063442284830e-04 1.688608842219623707e+00
2.868558394525729687e-04 1.685035555000095497e+00
2.899434526102007007e-04 1.681211297145574157e+00
2.930642997261447263e-04 1.677391439439141596e+00
2.962187385187877928e-04 1.673830208606521541e+00
2.994071305568648134e-04 1.670018857078262808e+00
3.026298413009066040e-04 1.666211905721102671e+00
3.058872401451297684e-04 1.662662721693595191e+00
3.091797004597773954e-04 1.658864278491649857e+00
3.125075996339195662e-04 1.655070236931175387e+00
3.158713191186953480e-04 1.651280597714850806e+00
3.192712444710580754e-04 1.647747574022450534e+00
3.227077653979538237e-04 1.643966448299722494e+00
3.261812758009940624e-04 1.640189727559743460e+00
3.296921738216057910e-04 1.636668763730745102e+00
3.332408618866670178e-04 1.632900562515666065e+00
3.368277467546343037e-04 1.629136769651804650e+00
3.404532395621657332e-04 1.625627875202877215e+00
3.441177558712468993e-04 1.621872609387676967e+00
3.478217157168272239e-04 1.618121756329853556e+00
3.515655436549490476e-04 1.614375317330674076e+00
3.553496688114355707e-04 1.610882614791055101e+00
3.591745249310623498e-04 1.607144684499720366e+00
3.630405504272774539e-04 1.603411152201939194e+00
3.669481884324538555e-04 1.599930490406859418e+00
3.708978868486822425e-04 1.596205461618748433e+00
3.748900983991103764e-04 1.592484831853479665e+00
3.789252806798350682e-04 1.588768601674771519e+00
3.830038962123533315e-04 1.585304090364803020e+00
3.871264124965818204e-04 1.581596367977325057e+00
3.912933020644243859e-04 1.577893047440094287e+00
3.955050425339625060e-04 1.574440587540419934e+00
3.997621166641820707e-04 1.570745780035951888e+00
4.040650124103135009e-04 1.567055377533779881e+00
4.084142229797617265e-04 1.563369381306588979e+00
4.128102468886391441e-04 1.559933095135969339e+00
4.172535880189062155e-04 1.556255621614593521e+00
4.217447556761277851e-04 1.552582558668643253e+00
4.262842646478508615e-04 1.549158347793158530e+00
4.308726352626154649e-04 1.545493814216393202e+00
4.355103934495758804e-04 1.541833678874998226e+00
4.401980707988140660e-04 1.538177939603377009e+00
4.449362046222514314e-04 1.534769883144999403e+00
4.497253380152417676e-04 1.531122643512075721e+00
4.545660199188221234e-04 1.527479800828796419e+00
4.594588051826336119e-04 1.523841355617993942e+00
4.644042546285193540e-04 1.520449441979567329e+00
4.694029351148072053e-04 1.516819500378027374e+00
4.744554196012845280e-04 1.513193958421390484e+00
4.795622872148773701e-04 1.509572817064119610e+00
4.847241233160088964e-04 1.506197056927935707e+00
4.899415195657286877e-04 1.502584426432983067e+00
4.952150739935073064e-04 1.498976199949703547e+00
5.005453910657895866e-04 1.495612497089519710e+00
5.059330817552802487e-04 1.492012788998504869e+00
5.113787636109741984e-04 1.488417489157084717e+00
5.168830608289420262e-04 1.484826599295545835e+00
5.224466043238765092e-04 1.481479083056690627e+00
5.280700318014092207e-04 1.477896716528021015e+00
5.337539878312125372e-04 1.474318745834958477e+00
5.394991239208559233e-04 1.470745170872347352e+00
5.453060985905211228e-04 1.467413800839169058e+00
5.511755774484584014e-04 1.463848724417772473e+00
5.571082332672856480e-04 1.460288044003708929e+00
5.631047460611038813e-04 1.456731760031420908e+00
5.691658031634409766e-04 1.453416529362309584e+00
5.752920993060359764e-04 1.449868746650585738e+00
5.814843366984711378e-04 1.446325362025544958e+00
5.877432251086596319e-04 1.442786376386213210e+00
5.940694819442020151e-04 1.439487293574470472e+00
6.004638323346227474e-04 1.435956815403249820e+00
6.069270092144591093e-04 1.432430739174005208e+00
6.134597534073136507e-04 1.428909066231068170e+00
6.200628137107406070e-04 1.425626142092893733e+00
6.267369469820818599e-04 1.422112970169217450e+00
6.334829182252199164e-04 1.418604192477900261e+00
6.403015006782640604e-04 1.415099809478953086e+00
6.471934759021808446e-04 1.411599821659604181e+00
6.541596338703778131e-04 1.408337133251077233e+00
6.612007730592527055e-04 1.404845644548531114e+00
6.683177005397238643e-04 1.401358553145864105e+00
6.755112320697073680e-04 1.397875859997052883e+00
6.827821921876677403e-04 1.394629316533645191e+00
6.901314143070979299e-04 1.391155129750975661e+00
6.975597408120533510e-04 1.387685344682125566e+00
7.050680231537094110e-04 1.384219962727754938e+00
7.126571219479554270e-04 1.380989581231130359e+00
7.203279070740409773e-04 1.377532716289423087e+00
7.280812577742835781e-04 1.374080253550420849e+00
7.359180627548483119e-04 1.370632184747303084e+00
7.438392202876234743e-04 1.367188509937053320e+00
7.518456383131464889e-04 1.363978379170960986e+00
7.599382345447265640e-04 1.360543200321513435e+00
7.681179365736009188e-04 1.357112416704118862e+00
7.763856819752649845e-04 1.353686028987522105e+00
7.847424184169400413e-04 1.350492035087959009e+00
7.931891037661966152e-04 1.347074148412419348e+00
8.017267062007475123e-04 1.343660660304367260e+00
8.103562043194226325e-04 1.340251571908542605e+00
8.190785872543378168e-04 1.336846884487349785e+00
8.278948547842814682e-04 1.333673149338581831e+00
8.368060174492718967e-04 1.330276974428539427e+00
8.458130966664462787e-04 1.326885204862493062e+00
8.549171248470995238e-04 1.323497836271848582e+00
8.641191455150300368e-04 1.320114859966954546e+00
8.734202134261519375e-04 1.316961379509851371e+00
8.828213946893921681e-04 1.313586895067094806e+00
8.923237668888915706e-04 1.310216803433562172e+00
9.019284192075193666e-04 1.306851105082990072e+00
9.116364525517174112e-04 1.303489800526093534e+00
9.214489796776999166e-04 1.300356549393484995e+00
9.313671253189563862e-04 1.297003741920916386e+00
9.413920263152360029e-04 1.293655330843286100e+00
9.515248317428113764e-04 1.290311317174694494e+00
9.617667030461994572e-04 1.286971702200467416e+00
9.721188141712882279e-04 1.283858699790476621e+00
9.825823516998975771e-04 1.280527593000730935e+00
9.931585149857871490e-04 1.277200889136771877e+00
1.003848516292130252e-03 1.273878583872508186e+00
1.014653580930464233e-03 1.270560668891923983e+00
1.025574947401152555e-03 1.267467911249964274e+00
1.036613867535294284e-03 1.264158484459142029e+00
1.047771606638285471e-03 1.260853448584973613e+00
1.059049443634802129e-03 1.257552804191558016e+00
1.070448671215406275e-03 1.254256551939622932e+00
1.081970595984716246e-03 1.251184015341753941e+00
1.093616538611172752e-03 1.247896256893634703e+00
1.105387833978417351e-03 1.244612893286483946e+00
1.117285831338298962e-03 1.241333925694684037e+00
1.129311894465528801e-03 1.238059355419422358e+00
1.141467401814012144e-03 1.234789183887183839e+00
1.153753746674796412e-03 1.231740996020961987e+00
1.166172337335853520e-03 1.228479333198062351e+00
1.178724597243447107e-03 1.225222067539987858e+00
1.191411965165305176e-03 1.221969190467953936e+00
1.204235895355534837e-03 1.218720701991957034e+00
1.217197857721310800e-03 1.215476602423398056e+00
1.230299337991360830e-03 1.212452738990714929e+00
1.243541837886263110e-03 1.209217126178087076e+00
1.256926875290575703e-03 1.205985903933310066e+00
1.270455984426835817e-03 1.202759073106223653e+00
1.284130716031355816e-03 1.199536634728278983e+00
1.297952637532061001e-03 1.196318589912257035e+00
1.311923333228092250e-03 1.193319049451908587e+00
1.326044404471418345e-03 1.190109502482759041e+00
1.340317469850383584e-03 1.186904353099941911e+00
1.354744165375236465e-03 1.183703602928678045e+00
1.369326144665651123e-03 1.180507253720526561e+00
1.384065079140270153e-03 1.177315299338510979e+00
1.398962658208285090e-03 1.174340102977834199e+00
1.414020589463098332e-03 1.171156629923100434e+00
1.429240598877982819e-03 1.167977544140618829e+00
1.444624431004018321e-03 1.164802846078775156e+00
1.460173849169988389e-03 1.161632536281337114e+00
1.475890635684514026e-03 1.158466615475697514e+00
1.491776592040345998e-03 1.155305084605511290e+00
1.507833539120854386e-03 1.152358287846723339e+00
1.524063317408744450e-03 1.149205247270127073e+00
1.540467787197015914e-03 1.146056599954458521e+00
1.557048828802193004e-03 1.142912347393605144e+00
1.573808342779870785e-03 1.139772491147632572e+00
1.590748250142484319e-03 1.136637032909111111e+00
1.607870492579613775e-03 1.133505974475707223e+00
1.625177032680468142e-03 1.130379308160169405e+00
1.642669854158861509e-03 1.127465046819087435e+00
1.660350962080591299e-03 1.124346858509472913e+00
1.678222383093261371e-03 1.121233055760103792e+00
1.696286165658582963e-03 1.118123639011613824e+00
1.714544380287172549e-03 1.115018608867607730e+00
1.732999119775878710e-03 1.111917966182964124e+00
1.751652499447683541e-03 1.108821711889043771e+00
1.770506657394084081e-03 1.105935839796577724e+00
1.789563754720287442e-03 1.102848072925239453e+00
1.808825975792839776e-03 1.099764698014760178e+00
1.828295528490023409e-03 1.096685716560911628e+00
1.847974644454929583e-03 1.093611130198490100e+00
1.867865579351253406e-03 1.090540940699532557e+00
1.887970613121842892e-03 1.087475149782560990e+00
1.908292050250032451e-03 1.084413748330949057e+00
1.928832220023785765e-03 1.081356730199609872e+00
1.949593476802708543e-03 1.078507474086338069e+00
1.970578200287818188e-03 1.075458931233446158e+00
1.991788795794446811e-03 1.072414772700160945e+00
2.013227694527854744e-03 1.069374999246770042e+00
2.034897353861920589e-03 1.066339611708388313e+00
2.056800257620812391e-03 1.063308611073686460e+00
2.078938916363689583e-03 1.060281998482970778e+00
2.101315867672467596e-03 1.057259775191752293e+00
2.123933676442681107e-03 1.054241942594189574e+00
2.146794935177479338e-03 1.051228502352077987e+00
2.169902264284808910e-03 1.048419929617163460e+00
2.193258312377668884e-03 1.045414986427027015e+00
2.216865756577853040e-03 1.042414440586082680e+00
2.240727302822707531e-03 1.039418281726027571e+00
2.264845686175314191e-03 1.036426504472734544e+00
2.289223671137992789e-03 1.033439109067570305e+00
2.313864051969169965e-03 1.030456095919577875e+00
2.338769653003668157e-03 1.027477465572331106e+00
2.363943328976432327e-03 1.024503218713490593e+00
2.389387965349751286e-03 1.021533356324209274e+00
2.415106478643990959e-03 1.018567879463465164e+00
2.441101816771922874e-03 1.015606789347614836e+00
2.467376959376506480e-03 1.012847073044682134e+00
2.493934918172593246e-03 1.009894468082749741e+00
2.520778737292022568e-03 1.006946254325058465e+00
2.547911493632573979e-03 1.004002433587140253e+00
2.575336297210649873e-03 1.001063007831858087e+00
2.603056291517749903e-03 9.981279780940320867e-01
2.631074653880788664e-03 9.951973334761953227e-01
2.659394595826283531e-03 9.922710705682795673e-01
2.688019363448470797e-03 9.893491894367056894e-01
2.716952237781409055e-03 9.864316903253771418e-01
2.746196535174932809e-03 9.835185736534599599e-01
2.775755607674970215e-03 9.806098399830915913e-01
2.805632843407635142e-03 9.777054900249980696e-01
2.835831666967614413e-03 9.748055247932594369e-01
2.866355539810698863e-03 9.719099453859934012e-01
2.897207960650546258e-03 9.690187530655650638e-01
2.928392465859712065e-03 9.663242780855054725e-01
2.959912629874993182e-03 9.634415717297520887e-01
2.991772065607140561e-03 9.605632498281118092e-01
3.023974424855014036e-03 9.576893081171052868e-01
3.056523398724014535e-03 9.548197469293225881e-01
3.089422718049383929e-03 9.519545667505232567e-01
3.122676153823699015e-03 9.490937682114631846e-01
3.156287517629142482e-03 9.462373522629337064e-01
3.190260662074399962e-03 9.433853199428481329e-01
3.224599481236251237e-03 9.405376724596888893e-01
3.259307911105919792e-03 9.376944111902274503e-01
3.294389930040223652e-03 9.348555376482243773e-01
3.329849559217583008e-03 9.320210534860779994e-01
3.365690863098978747e-03 9.291909606550361467e-01
3.401917949893668025e-03 9.263652549758785160e-01
3.438534972030315648e-03 9.235439289740899893e-01
3.475546126632797495e-03 9.207269828684121471e-01
3.512955656001320870e-03 9.179144170765607402e-01
3.550767848098688746e-03 9.151062321835488067e-01
3.588987037041793757e-03 9.123024290870966890e-01
3.627617603598406147e-03 9.095030087843303246e-01
3.666663975689305084e-03 9.067079724501653226e-01
3.706130628895817555e-03 9.039173214348721341e-01
3.746022086972865001e-03 9.011310572278063979e-01
3.786342922367306064e-03 8.983491814784961838e-01
3.827097756742308364e-03 8.955716961271872334e-01
3.868291261506915778e-03 8.927984599862678339e-01
3.909928158351541096e-03 8.900297849371424652e-01
3.952013219789173720e-03 8.872654776917744401e-01
3.994551269702419950e-03 8.845055406453742330e-01
4.037547183896423968e-03 8.817499761600307018e-01
4.081005890657742399e-03 8.789987866845718756e-01
4.124932371319239670e-03 8.762519745648479352e-01
4.169331660831105194e-03 8.735095421210479216e-01
4.214208848337773830e-03 8.707714916491513524e-01
4.259569077761550179e-03 8.680378253835907554e-01
4.305417548392022516e-03 8.653085455416653637e-01
4.351759515482060865e-03 8.625836544284285479e-01
4.398600290850189325e-03 8.598631527108865358e-01
4.445945243489438439e-03 8.571470344410884179e-01
4.493799800182748765e-03 8.544352990214524324e-01
4.542169446125002806e-03 8.517279466193622417e-01
4.591059725551749522e-03 8.490249773128006883e-01
4.640476242374749760e-03 8.463263911828146080e-01
4.690424660824094559e-03 8.436321881457270466e-01
4.740910706097774090e-03 8.409423680274225044e-01
4.791940165017698899e-03 8.382569305667959547e-01
4.843518886693049495e-03 8.355758753755104795e-01
4.895652783190716610e-03 8.328992020038541444e-01
4.948347830212951846e-03 8.302269100182623207e-01
5.001610067782322373e-03 8.275589988431535371e-01
5.055445600934023453e-03 8.248954678325214340e-01
5.109860600415655485e-03 8.222363162731347597e-01
5.164861303394592193e-03 8.195815435242349567e-01
5.220454014172648538e-03 8.169311515661024092e-01
5.276645104909062287e-03 8.142851410792670830e-01
5.333441016350644326e-03 8.116435118416193140e-01
5.390848258570087384e-03 8.090062636121366779e-01
5.448873411712166874e-03 8.061979931402204480e-01
5.507523126747973508e-03 8.035697974972138002e-01
5.566804126237256609e-03 8.009459820159079424e-01
5.626723205098986547e-03 7.983265463426864050e-01
5.687287231390197005e-03 7.957114901736194179e-01
5.748503147093287496e-03 7.931008132516552678e-01
5.810377968911456525e-03 7.904945152598373825e-01
5.872918789073380830e-03 7.878925958783231653e-01
5.936132776145867408e-03 7.852950547862496133e-01
6.000027175855598104e-03 7.827018916044333752e-01
6.064609311919655354e-03 7.801131060443988741e-01
6.129886586884980906e-03 7.775286994153308706e-01
6.195866482976867227e-03 7.749486726931070768e-01
6.262556562956594387e-03 7.723730260500684119e-01
6.329964470988285255e-03 7.696304535709558303e-01
6.398097933515174175e-03 7.670638589317236855e-01
6.466964760144925696e-03 7.645016450839072775e-01
6.536572844545241942e-03 7.619438122626541743e-01
6.606930165348350904e-03 7.593903608360118573e-01
6.678044787065611637e-03 7.568412912223673183e-01
6.749924861011883347e-03 7.542966038353994263e-01
6.822578626239850924e-03 7.517562991269530759e-01
6.896014410484397998e-03 7.492203775879631156e-01
6.970240631117156742e-03 7.466888396772179970e-01
7.045265796111321172e-03 7.441616859992121746e-01
7.121098505016932971e-03 7.414708348806021698e-01
7.197747449946250396e-03 7.389527409234354360e-01
7.275221416570555079e-03 7.364390287903161969e-01
7.353529285126851091e-03 7.339296984902822230e-01
7.432680031435824966e-03 7.314247500437238703e-01
7.512682727930668561e-03 7.289241834840785028e-01
7.593546544696986797e-03 7.264279987767082725e-01
7.675280750523887432e-03 7.239361960401440310e-01
7.757894713966392505e-03 7.212830411873424330e-01
7.841397904419287676e-03 7.188002937054052133e-01
7.925799893202609830e-03 7.163219285194624142e-01
8.011110354658363547e-03 7.138479457763455827e-01
8.097339067259977374e-03 7.113783456470549327e-01
8.184495914732759989e-03 7.089131283282203988e-01
8.272590887186884526e-03 7.064522939501580723e-01
8.361634082262479548e-03 7.039958428403755297e-01
8.451635706287045219e-03 7.013803876634493450e-01
8.542606075445323063e-03 6.989329919940990843e-01
8.634555616961756344e-03 6.964899780501203619e-01
8.727494870295685048e-03 6.940513458377497447e-01
8.821434488349402109e-03 6.916170953825536705e-01
8.916385238689320675e-03 6.891872267311432987e-01
9.012358004779745871e-03 6.867617398488673475e-01
9.109363787231004872e-03 6.841793027165489205e-01
9.207413705059928205e-03 6.817628705248971466e-01
9.306518996964453436e-03 6.793508205521723298e-01
9.406691022611818678e-03 6.769431529764003974e-01
9.507941263940640833e-03 6.745398680063746655e-01
9.610281326476994776e-03 6.721409658831561940e-01
9.713722940664666974e-03 6.695868778116261799e-01
9.818277963209729245e-03 6.671970328212666335e-01
9.923958378439689393e-03 6.648115712019111445e-01
1.003077629967669485e-02 6.624304923310133653e-01
1.013874397062669401e-02 6.600537964656361112e-01
1.024787376678237480e-02 6.575233868877800036e-01
1.035817819684176945e-02 6.551557481135773520e-01
1.046966990414204511e-02 6.527924930438064877e-01
1.058236166810870571e-02 6.504336219811766018e-01
1.069626640572039940e-02 6.480791352631164459e-01
1.081139717298948942e-02 6.455724078437179436e-01
1.092776716645856190e-02 6.432269813617235155e-01
1.104538972471317756e-02 6.408859404272703175e-01
1.116427832991024639e-02 6.385492854833607623e-01
1.128444660932415716e-02 6.362170171464308632e-01
1.140590833690825756e-02 6.337339821733992684e-01
1.152867743487377347e-02 6.314107777833279922e-01
1.165276797528561406e-02 6.290919591928870735e-01
1.177819418167533327e-02 6.267775266424543412e-01
1.190497043067146807e-02 6.244674803975344135e-01
1.203311125364741989e-02 6.220081373550583326e-01
1.216263133838706677e-02 6.197071547667366564e-01
1.229354553076846338e-02 6.174105593857113217e-01
1.242586883646491780e-02 6.151183515857894246e-01
1.255961642266585632e-02 6.126780285822674976e-01
1.269480361981472835e-02 6.103948874546343273e-01
1.283144592336637156e-02 6.081161353353555787e-01
1.296955899556312755e-02 6.058417727614610060e-01
1.310915866723008812e-02 6.034204767936988123e-01
1.325026093958965416e-02 6.011551849662812863e-01
1.339288198609563454e-02 5.988942826879319892e-01
1.353703815428708261e-02 5.966377699339268093e-01
1.368274596766224684e-02 5.942355025928662826e-01
1.383002212757188792e-02 5.919880596956595964e-01
1.397888351513458874e-02 5.897450072592025361e-01
1.412934719317106291e-02 5.875063457328623118e-01
1.428143040816009547e-02 5.851231100018792208e-01
1.443515059221537125e-02 5.828935214759799477e-01
1.459052536508357450e-02 5.806683253161258884e-01
1.474757253616401989e-02 5.784475220810256779e-01
1.490631010654998832e-02 5.760833251085285545e-01
1.506675627109206259e-02 5.738715992621676865e-01
1.522892942048384088e-02 5.716642682679565768e-01
1.539284814336918696e-02 5.693144334554297581e-01
1.555853122847399538e-02 5.671161813361655923e-01
1.572599766675907007e-02 5.649223238633740429e-01
1.589526665359709476e-02 5.625868505268053488e-01
1.606635759097283997e-02 5.604020732403695026e-01
1.623929008970707508e-02 5.582216919948425060e-01
1.641408397170438654e-02 5.560457074874051164e-01
1.659075927222522506e-02 5.537292866045362416e-01
1.676933624218237759e-02 5.515623868527317342e-01
1.694983535046238818e-02 5.493998858397278751e-01
1.713227728627092841e-02 5.470978380156017451e-01
1.731668296150544809e-02 5.449444261386707788e-01
1.750307351315134527e-02 5.427954154416397836e-01
1.769147030570493093e-02 5.405077478130444479e-01
1.788189493362227905e-02 5.383678299202970807e-01
1.807436922379442035e-02 5.362323133277235865e-01
1.826891523804920897e-02 5.339590262776410245e-01
1.846555527568007060e-02 5.318326031466158454e-01
1.866431187600201339e-02 5.297105831685979815e-01
1.886520782093536672e-02 5.274516811858328547e-01
1.906826613761618272e-02 5.253387587169233708e-01
1.927351010103699538e-02 5.232302416416295676e-01
1.948096323671378097e-02 5.209857312514220018e-01
1.969064932338270707e-02 5.188863165983296222e-01
1.990259239572570588e-02 5.166515076102885518e-01
2.011681674712540932e-02 5.145611991740518532e-01
2.033334693244966129e-02 5.124753010066697145e-01
2.055220777086609607e-02 5.102548970937406114e-01
2.077342434868694604e-02 5.081781085972806311e-01
2.099702202224473097e-02 5.061057306525093002e-01
2.122302642079768389e-02 5.038997323898055658e-01
2.145146344946891048e-02 5.018364664809933373e-01
2.168235929221468822e-02 4.996401782838027494e-01
2.191574041482600640e-02 4.975860278411692317e-01
2.215163356796210486e-02 4.955362923553270904e-01
2.239006579021671217e-02 4.933544220863001484e-01
2.263106441121725404e-02 4.913138080470129676e-01
2.287465705475745167e-02 4.891416574985384957e-01
2.312087164196360844e-02 4.871101694694111028e-01
2.336973639449527185e-02 4.850831021859541847e-01
2.362127983777896970e-02 4.829253864450308575e-01
2.387553080427947880e-02 4.809074526596417432e-01
2.413251843680360928e-02 4.787594659924577778e-01
2.439227219184085874e-02 4.767506650746112795e-01
2.465482184293979126e-02 4.746124081117761295e-01
2.492019748412074853e-02 4.726127436180438401e-01
2.518842953332528500e-02 4.706175049409513367e-01
2.545954873590276432e-02 4.684936965705894241e-01
2.573358616813441191e-02 4.665076010498923620e-01
2.601057324079570840e-02 4.643935331427187507e-01
2.629054170275549329e-02 4.624165858365277826e-01
2.657352364461695177e-02 4.603122635722943223e-01
2.685955150239467681e-02 4.583444700770578639e-01
2.714865806123286165e-02 4.562498992173866230e-01
2.744087645916322080e-02 4.542912657113304942e-01
2.773624019090331280e-02 4.522064522497419303e-01
2.803478311169581294e-02 4.502569820990351968e-01
2.833653944118905491e-02 4.481819257356844943e-01
2.864154376735936897e-02 4.462416207424598769e-01
2.894983105047597635e-02 4.441763257663969289e-01
2.926143662710683699e-02 4.422451911725363560e-01
2.957639621417106068e-02 4.401896628556102864e-01
2.989474591303150144e-02 4.382677044059852256e-01
3.021652221363309646e-02 4.362219485663419438e-01
3.054176199868543704e-02 4.343091725608071441e-01
3.087050254789034873e-02 4.322731956164327927e-01
3.120278154221496625e-02 4.303696089592178864e-01
3.153863706821082025e-02 4.283434179786914098e-01
3.187810762237937995e-02 4.264490282252482167e-01
3.222123211558501621e-02 4.244326305442367442e-01
3.256804987751349412e-02 4.225474421976336825e-01
3.291860066118235117e-02 4.205408383080155299e-01
3.327292464749590645e-02 4.186648541935466539e-01
3.363106244985133303e-02 4.166680496158948199e-01
3.399305511879376768e-02 4.148012763286136884e-01
3.435894414672169273e-02 4.128142776723803253e-01
3.472877147264285397e-02 4.108323373174185278e-01
3.510257948698138064e-02 4.089795368634582262e-01
3.548041103643671118e-02 4.070074134571652347e-01
3.586230942889476192e-02 4.051638428708784212e-01
3.624831843839237955e-02 4.032015446707323258e-01
3.663848231013313445e-02 4.013672127803573075e-01
3.703284576556134522e-02 3.994147487972266042e-01
3.743145400748646573e-02 3.974673574013686261e-01
3.783435272526473880e-02 3.956470401928704472e-01
3.824158810003621539e-02 3.937094884989600918e-01
3.865320681001813835e-02 3.918984244146925811e-01
3.906925603585532231e-02 3.899707195170619145e-01
3.948978346602805001e-02 3.880480931229362551e-01
3.991483730231830396e-02 3.862510668211911469e-01
4.034446626533518682e-02 3.843382996585113509e-01
4.077871960009747665e-02 3.824306175782698491e-01
4.121764708168109553e-02 3.806476494117317366e-01
4.166129902092249176e-02 3.787498406423961406e-01
4.210972627018590153e-02 3.768571243413296745e-01
4.256298022919210999e-02 3.750882372897746397e-01
4.302111285091002324e-02 3.732054102231326387e-01
4.348417664751164785e-02 3.714458290955900410e-01
4.395222469639114421e-02 3.695728973483863311e-01
4.442531064624862663e-02 3.677050664248415202e-01
4.490348872324010504e-02 3.658423385511628267e-01
4.538681373719084117e-02 3.641016687952551845e-01
4.587534108788093173e-02 3.622488511346140805e-01
4.636912677139330002e-02 3.604011438495285380e-01
4.686822738653253356e-02 3.586746131378314995e-01
4.737270014131244461e-02 3.568368318893150315e-01
4.788260285951334572e-02 3.550041692222870582e-01
4.839799398730992852e-02 3.532918034133175622e-01
4.891893259997049520e-02 3.514690845281107645e-01
4.944547840862830584e-02 3.496514934390330676e-01
4.997769176712641565e-02 3.478390335353461760e-01
5.051563367893314310e-02 3.461456922975771899e-01
5.105936580413801551e-02 3.443431956931659599e-01
5.160895046651699930e-02 3.425458340626331144e-01
5.216445066067679215e-02 3.407536101231939951e-01
5.272593005927540127e-02 3.390793258993825554e-01
5.329345302032040960e-02 3.372970846954971291e-01
5.386708459454590120e-02 3.355199900729899376e-01
5.444689053286867753e-02 3.337480451766091094e-01
5.503293729392474964e-02 3.320928676933404544e-01
5.562529205168768170e-02 3.303309314287923848e-01
5.622402270316557288e-02 3.285741551192176146e-01
5.682919787618746776e-02 3.268225424201466889e-01
5.744088693726706607e-02 3.250760971684100720e-01
5.805915999955428564e-02 3.234449545754132238e-01
5.868408793087176445e-02 3.217085527273155776e-01
5.931574236183794618e-02 3.199773238310724688e-01
5.995419569407748478e-02 3.182512710542543810e-01
6.059952110852011298e-02 3.165303976698737309e-01
6.125179257378878667e-02 3.149233599820054907e-01
6.191108485467886058e-02 3.132125565797813094e-01
6.257747352072488833e-02 3.115069432309843234e-01
6.325103495486691929e-02 3.098065235948784801e-01
6.393184636220278216e-02 3.081113016389198100e-01
6.461998577883824868e-02 3.064212813959026893e-01
6.531553208083167028e-02 3.047364670334307690e-01
6.601856499323495442e-02 3.031634448126685477e-01
6.672916509923179640e-02 3.014887572134250515e-01
6.744741384937433248e-02 2.998192887190625489e-01
6.817339357091917185e-02 2.981550398677339508e-01
6.890718747726472249e-02 2.964960131490898543e-01
6.964887967748607800e-02 2.948422122037240856e-01
7.039855518598062134e-02 2.931936408545338657e-01
7.115629993220932981e-02 2.915503029630049925e-01
7.192220077054704841e-02 2.899122024994379432e-01
7.269634549023784587e-02 2.882793435499260704e-01
7.347882282545771526e-02 2.866517303231357894e-01
7.426972246548539658e-02 2.850293670643373467e-01
7.506913506498279209e-02 2.834122583309831578e-01
7.587715225438604327e-02 2.819031532289416608e-01
7.669386665040919815e-02 2.802962698312237433e-01
7.751937186665668056e-02 2.786946518728294353e-01
7.835376252435878597e-02 2.770983036796511034e-01
7.919713426321385585e-02 2.755072297006709858e-01
8.004958375235153578e-02 2.739214345149804108e-01
8.091120870141327304e-02 2.723409227999539217e-01
8.178210787175192731e-02 2.707656993915917298e-01
8.266238108775211813e-02 2.691957693607401891e-01
8.355212924827222498e-02 2.676311378719045675e-01
8.445145433820970549e-02 2.659720062731554813e-01
8.536045944019178544e-02 2.644182804178701884e-01
8.627924874638703834e-02 2.628698651864362912e-01
8.720792757045407739e-02 2.613267645338226419e-01
8.814660235960891654e-02 2.597889832410791855e-01
8.909538070682712640e-02 2.582565262102513026e-01
9.005437136317641367e-02 2.567293984722023859e-01
9.102368425028187215e-02 2.552076051386810152e-01
9.200343047292548759e-02 2.536911515311246479e-01
9.299372233178114511e-02 2.521800431557999489e-01
9.399467333628687415e-02 2.506742856312239032e-01
9.500639821765659299e-02 2.491738847394359690e-01
9.602901294202635663e-02 2.475825545812709028e-01
9.706263472375349644e-02 2.460931690747445721e-01
9.810738203884736275e-02 2.446091520165765421e-01
9.916337463855053047e-02 2.431305086333882537e-01
1.002307335630648472e-01 2.416572442779792995e-01
1.013095811554254877e-01 2.401893644376889292e-01
1.024000410755240009e-01 2.387268746700313971e-01
1.035022383142825964e-01 2.371755252466382080e-01
1.046162992079808507e-01 2.357241200578722440e-01
1.057423514527379149e-01 2.342781225161858494e-01
1.068805241191442545e-01 2.328375388630948839e-01
1.080309476670636287e-01 2.313092833510499158e-01
1.091937539605815355e-01 2.298798261975104062e-01
1.103690762831211758e-01 2.284557958525876842e-01
1.115570493527205664e-01 2.270371980248072352e-01
1.127578093374742574e-01 2.256240384604608906e-01
1.139714938711412912e-01 2.241246732773190531e-01
1.151982420689209724e-01 2.227226918221527074e-01
1.164381945433986404e-01 2.213261667725026915e-01
1.176914934206643032e-01 2.198443224268185059e-01
1.189582823565980274e-01 2.184590118155128879e-01
1.202387065533442601e-01 2.170791771720672614e-01
1.215329127759497418e-01 2.156149056138510212e-01
1.228410493691874938e-01 2.142463161104759539e-01
1.241632662745602994e-01 2.128832157699469541e-01
1.254997150474873868e-01 2.114365525555750580e-01
1.268505488746761167e-01 2.100847280865598687e-01
1.282159225916804091e-01 2.087384110071040244e-01
1.295959927006485046e-01 2.073094052542648336e-01
1.309909173882615185e-01 2.059744006003415007e-01
1.324008565438666851e-01 2.045572948399256019e-01
1.338259717777980085e-01 2.032336281889288443e-01
1.352664264399097704e-01 2.019155023586245989e-01
1.367223856382938085e-01 2.005161418780677107e-01
1.381940162582060982e-01 1.992093853064739462e-01
1.396814869811955073e-01 1.978219732354978000e-01
1.411849683044385240e-01 1.965266066408207501e-01
1.427046325602819299e-01 1.951511633438753612e-01
1.442406539359960271e-01 1.938672096760272745e-01
1.457932084937401118e-01 1.925037567182036335e-01
1.473624741907452740e-01 1.912312399965920562e-01
1.489486308997047814e-01 1.898797991168620636e-01
1.505518604294024121e-01 1.886187412251681406e-01
1.521723465455444013e-01 1.872793290399800692e-01
1.538102749918251466e-01 1.860297504249900091e-01
1.554658335112172884e-01 1.847023875254218683e-01
1.571392118674914684e-01 1.833812009352494832e-01
1.588306018669672359e-01 1.821490196663108907e-01
1.605401973804985727e-01 1.808399147900043857e-01
1.622681943656954784e-01 1.796192732804994252e-01
1.640147908893873074e-01 1.783222710208078876e-01
1.657801871503177260e-01 1.770314667333633130e-01
1.675645855021035691e-01 1.758283021713823724e-01
1.693681904764212376e-01 1.745496233945460496e-01
1.711912088064526383e-01 1.732771558638581677e-01
1.730338494505814506e-01 1.720915145659462075e-01
1.748963236163441348e-01 1.708312022968657418e-01
1.767788447846392608e-01 1.695771155855350931e-01
1.786816287341970455e-01 1.683292588321460559e-01
1.806048935663123745e-01 1.671671435824948204e-01
1.825488597298462745e-01 1.659314728942489769e-01
1.845137500464856528e-01 1.647020401093785558e-01
1.864997897362962731e-01 1.634788485639404321e-01
1.885072064435297789e-01 1.622619022921988341e-01
1.905362302627186533e-01 1.611293546363999629e-01
1.925870937650501769e-01 1.599246362621987716e-01
1.946600320250243543e-01 1.587261841962193942e-01
1.967552826473986105e-01 1.575339783301585583e-01
1.988730857944225883e-01 1.563480338266212410e-01
2.010136842133660728e-01 1.551683524657503643e-01
2.031773232643456217e-01 1.539949368359300463e-01
2.053642509484386314e-01 1.528277891554071233e-01
2.075747179361242534e-01 1.516669124322344853e-01
2.098089775960061409e-01 1.505123093267986545e-01
2.120672860238565494e-01 1.494394534752785664e-01
2.143499020719705495e-01 1.482971411133664208e-01
2.166570873788363216e-01 1.470861658604034339e-01
2.189891063991247222e-01 1.459566750996155737e-01
2.213462264340015362e-01 1.448334648364268673e-01
2.237287176617663575e-01 1.437165362254887169e-01
2.261368531688234540e-01 1.426058903706824144e-01
2.285709089809730421e-01 1.415015281257445967e-01
2.310311640950658552e-01 1.404034501454705930e-01
2.335179005109717654e-01 1.393116569287501660e-01
2.360314032639058979e-01 1.382261486015098351e-01
2.385719604571000241e-01 1.371469250895574199e-01
2.411398632948254794e-01 1.360016482208242783e-01
2.437354061157717411e-01 1.349352453996068291e-01
2.463588864267842737e-01 1.338751245248440691e-01
2.490106049369650854e-01 1.328212842482958678e-01
2.516908655921440974e-01 1.317024088671349957e-01
2.543999756097056753e-01 1.306613733567384417e-01
2.571382455138209733e-01 1.296266122606901661e-01
2.599059891710284176e-01 1.285275691442388790e-01
2.627035238262132588e-01 1.275055948620223700e-01
2.655311701389705958e-01 1.264898873768555698e-01
2.683892522203601971e-01 1.254106392203274689e-01
2.712780976700567281e-01 1.244076972119536467e-01
2.741980376139000475e-01 1.233417073720341206e-01
2.771494067418496243e-01 1.223515125755582078e-01
2.801325433463504599e-01 1.212987568201575189e-01
2.831477893610961916e-01 1.203212891326198714e-01
2.861954904002415589e-01 1.192817407490006920e-01
2.892759957980046148e-01 1.183169753551742143e-01
2.923896586487113591e-01 1.172906006400017270e-01
2.955368358472682533e-01 1.163385083173277684e-01
2.987178881300702193e-01 1.153252728318724663e-01
3.019331801163491757e-01 1.143187169778392132e-01
3.051830803499671618e-01 1.133856894362351708e-01
3.084679613416602129e-01 1.123922143446332705e-01
3.117881996117395360e-01 1.114053860499811671e-01
3.151441757332346660e-01 1.104913405919008551e-01
3.185362743755373871e-01 1.095175251519638765e-01
3.219648843484789746e-01 1.085503170187769456e-01
3.254303986468999321e-01 1.075897018618047901e-01
3.289332144956960691e-01 1.066356651544113771e-01
3.324737333953491913e-01 1.056881917964144768e-01
3.360523611679478440e-01 1.047472662419241529e-01
3.396695080037039349e-01 1.038128725109152828e-01
3.433255885079690706e-01 1.028849940610387093e-01
3.470210217487622595e-01 1.019636128196678704e-01
3.507562313047874469e-01 1.010487096767074683e-01
3.545316453140101021e-01 1.001402659177494936e-01
3.583476965227145872e-01 9.923826229957422029e-02
3.622048223351109209e-01 9.834267892655429444e-02
3.661034648634704514e-01 9.745349566471195324e-02
3.700440709788026528e-01 9.657069174561962177e-02
3.740270923620754306e-01 9.563177060497847493e-02
3.780529855559886521e-01 9.476187713121263234e-02
3.821222120173035641e-01 9.389829336358443412e-02
3.862352381697407022e-01 9.297918435598512277e-02
3.903925354574242501e-01 9.212835750141937230e-02
3.945945803989471257e-01 9.128376400226517751e-02
3.988418546419726374e-01 9.038421756450699951e-02
4.031348450184463750e-01 8.955221839976468257e-02
4.074740436003980726e-01 8.866564286392809857e-02
4.118599477563438249e-01 8.784612130848619416e-02
4.162930602082958731e-01 8.697238810730031910e-02
4.207738890893852890e-01 8.610513638736994046e-02
4.253029480021056630e-01 8.524433034066196402e-02
4.298807560771883973e-01 8.444957843566348876e-02
4.345078380330860690e-01 8.360133772416440678e-02
4.391847242361474613e-01 8.275943301656391027e-02
4.439119507613889515e-01 8.192382528452386847e-02
4.486900594539458553e-01 8.109447246582816848e-02
4.535195979911796904e-01 8.027133324904435485e-02
4.584011199454542940e-01 7.945436572838901479e-02
4.633351848475873447e-01 7.864352726760262535e-02
4.683223582509852823e-01 7.783877453534791824e-02
4.733632117964682307e-01 7.704006354332533502e-02
4.784583232777924189e-01 7.618978912395081571e-02
4.836082767078842548e-01 7.540322207518077025e-02
4.888136623857581853e-01 7.462255333137410296e-02
4.940750769642123230e-01 7.379078958818657830e-02
4.993931235181951478e-01 7.302196553483257524e-02
5.047684116139374844e-01 7.220235541837004278e-02
5.102015573788215574e-01 7.144517021817335667e-02
5.156931835720037771e-01 7.063749892851102496e-02
5.212439196557957510e-01 6.983581697346859241e-02
5.268544018678155139e-01 6.904006484848587699e-02
5.325252732939141920e-01 6.830568587705823647e-02
5.382571839418941462e-01 6.752140604230943977e-02
5.440507908159888384e-01 6.674287541433858439e-02
5.499067579922084503e-01 6.591514302928029589e-02
5.558257566944324601e-01 6.514812297451268164e-02
5.618084653713525389e-01 6.438665925415558433e-02
5.678555697742385666e-01 6.363068696155799175e-02
5.739677630355405347e-01 6.282607794673326918e-02
5.801457457483367719e-01 6.208108877198519060e-02
5.863902260466382632e-01 6.128774339900919937e-02
5.927019196865552786e-01 6.050003178357214045e-02
5.990815501283474065e-01 5.971788132569030849e-02
6.055298486193185781e-01 5.899421014340909541e-02
6.120475542776774303e-01 5.822274728649404207e-02
6.186354141772283377e-01 5.740406643008803128e-02
6.252941834330093540e-01 5.664342284690713353e-02
6.320246252878458648e-01 5.588796685401026254e-02
6.388275111998341638e-01 5.508573150653611056e-02
6.457036209307683849e-01 5.434063673295269625e-02
6.526537426355186744e-01 5.354906019922177351e-02
6.596786729523707038e-01 5.276281254761833184e-02
6.667792170943460661e-01 5.198181491067696558e-02
6.739561889414664719e-01 5.120598881629119525e-02
6.812104111340893109e-01 5.043525562995095080e-02
6.885427151671690282e-01 4.961930821095841132e-02
6.959539414855734352e-01 4.885876022346424818e-02
7.034449395804159844e-01 4.805334487736755145e-02
7.110165680864281024e-01 4.725321370659995440e-02
7.186696948803762419e-01 4.645828861570840823e-02
7.264051971805405294e-01 4.561959503143124539e-02
7.342239616472634456e-01 4.483512778706379848e-02
7.421268844845898549e-01 4.400731259055874756e-02
7.501148715429559743e-01 4.318497937360996075e-02
7.581888384230729416e-01 4.232035281076473865e-02
7.663497105808406706e-01 4.150909245289836902e-02
7.745984234334328811e-01 4.065605063139593467e-02
7.829359224665183303e-01 3.980888214559344385e-02
7.913631633426333467e-01 3.892116274495269201e-02
7.998811120107224282e-01 3.803993438628353735e-02
8.084907448168571209e-01 3.716516190942171366e-02
8.171930486161474994e-01 3.629681530229023761e-02
8.259890208858668981e-01 3.539002156023446366e-02
8.348796698397463745e-01 3.444600099548052879e-02
8.438660145435964433e-01 3.351002663584264768e-02
8.529490850320758932e-01 3.253864634431242325e-02
8.621299224267664485e-01 3.157630845707097567e-02
8.714095790555086429e-01 3.058061188473670117e-02
8.807891185730210015e-01 2.959511023080702019e-02
8.902696160828198479e-01 2.853722736157462622e-02
8.998521582604489533e-01 2.745138146366077336e-02
9.095378434780371224e-01 2.637968518570119741e-02
9.193277819302071441e-01 2.520445240933695541e-02
9.292230957612847009e-01 2.400965385876883615e-02
9.392249191939865405e-01 2.279806344404185572e-02
9.493343986593841821e-01 2.146265251472929611e-02
9.595526929283210160e-01 2.005140659809323891e-02
9.698809732442336129e-01 1.850650397084367682e-02
9.803204234574015574e-01 1.675013697110021640e-02
9.908722401606440133e-01 1.454555461532347493e-02
1.001537632826474233e+00 6.459276025891390501e-03
1.012317823945733553e+00 6.529282921459385325e-03
1.023214049167727513e+00 6.600804985869210099e-03
1.034227557441810053e+00 6.673875012127727761e-03
1.045359611160613600e+00 6.748526502985614448e-03
1.056611486304698699e+00 6.824793686298082605e-03
1.067984472588822564e+00 6.902711530718483660e-03
1.079479873609768381e+00 6.982315761731581680e-03
1.091099006995766230e+00 7.063642878033665057e-03
1.102843204557523160e+00 7.146730168267335405e-03
1.114713812440877971e+00 7.231615728118361876e-03
1.126712191281099784e+00 7.318338477782717656e-03
1.138839716358859722e+00 7.406938179811602303e-03
1.151097777757815299e+00 7.497455457342223212e-03
1.163487780524026016e+00 7.589931812724255364e-03
1.176011144826947907e+00 7.684409646548321510e-03
1.188669306122231095e+00 7.780932277086834332e-03
1.201463715316254177e+00 7.879543960155496046e-03
1.214395838932430527e+00 7.980289909404731860e-03
1.227467159279304942e+00 8.083216317050175015e-03
1.240679174620457736e+00 8.188370375051927386e-03
1.254033399346240696e+00 8.295800296752175659e-03
1.267531364147373996e+00 8.405555338981180249e-03
1.281174616190337234e+00 8.517685824641168385e-03
1.294964719294799060e+00 8.632243165780211988e-03
1.308903254112805836e+00 8.749279887164279970e-03
1.322991818309975143e+00 8.868849650360046896e-03
1.337232026748622182e+00 8.991007278338824724e-03
1.351625511672859936e+00 9.115808780613014750e-03
1.366173922895691062e+00 9.243311378916603538e-03
1.380878927988111293e+00 9.373573533441384442e-03
1.395742212470252097e+00 9.506654969641085973e-03
1.410765480004594563e+00 9.642616705615813730e-03
1.425950452591179696e+00 9.781521080088307132e-03
1.441298870765088447e+00 9.923431780987285178e-03
1.456812493795879071e+00 1.006841387464789406e-02
1.472493099889255364e+00 1.021653383564489863e-02
1.488342486390887842e+00 1.036785957727137490e-02
1.504362469992430285e+00 1.052246048267717685e-02
1.520554886939751382e+00 1.068040743668110214e-02
1.536921593243412154e+00 1.084177285827188537e-02
1.553464464891402663e+00 1.100663073381231462e-02
1.570185398064193105e+00 1.117505665096237173e-02
1.587086309352002012e+00 1.134712783333555186e-02
1.604169135974592653e+00 1.152292317590724105e-02
1.621435836003247033e+00 1.170252328118730895e-02
1.638888388585222566e+00 1.188601049617687630e-02
1.656528794170605945e+00 1.207346895012445694e-02
1.674359074741610387e+00 1.226498459309947886e-02
1.692381274044338024e+00 1.246064523540044849e-02
1.710597457823040513e+00 1.266054058781624150e-02
1.729009714056897407e+00 1.286476230275864115e-02
1.747620153199367143e+00 1.307340401628537957e-02
1.766430908420007606e+00 1.328656139103149246e-02
1.785444135849110214e+00 1.350433216007231908e-02
1.804662014824756300e+00 1.372681617173326235e-02
1.824086748142639935e+00 1.395411543537071475e-02
1.843720562308555522e+00 1.418633416814360851e-02
1.863565707793606308e+00 1.442357884279708499e-02
1.883624459292156939e+00 1.466595823648057448e-02
1.903899115982565560e+00 1.491358348062222020e-02
1.924392001790718787e+00 1.516656811188290752e-02
1.945105465656407073e+00 1.542502812421307594e-02
1.966041881802587765e+00 1.568908202203640398e-02
1.987203650007429712e+00 1.595885087458320459e-02
2.008593195879523563e+00 1.623445837140260334e-02
2.030212971135813671e+00 1.651603087907333595e-02
2.052065453882645940e+00 1.680369749914330940e-02
2.074153148899811061e+00 1.709759012732293623e-02
2.096478587927649961e+00 1.739784351395963838e-02
2.119044329957247008e+00 1.770459532582098483e-02
2.141852961523745158e+00 1.801798620921532881e-02
2.164907097002824354e+00 1.833815985447836971e-02
2.188209378910389358e+00 1.866526306185582740e-02
2.211762478205358207e+00 1.899944580881014408e-02
2.235569094595969197e+00 1.934086131878763257e-02
2.259631956849124101e+00 1.968966613147035694e-02
2.283953823103190395e+00 2.004602017455014290e-02
2.308537481184145701e+00 2.041008683705582138e-02
2.333385748925124847e+00 2.078203304426732775e-02
2.358501474489405947e+00 2.116202933425135810e-02
2.383887536696871479e+00 2.155024993605339154e-02
2.409546845353988775e+00 2.194687284958201159e-02
2.435482341587362765e+00 2.235207992722267403e-02
2.461696998180743723e+00 2.276605695721561212e-02
2.488193819915941685e+00 2.318899374884280176e-02
2.514975843917132359e+00 2.362108421945401104e-02
2.542046139999001753e+00 2.406252648337891056e-02
2.569407811018619814e+00 2.451352294276268676e-02
2.597063993231093271e+00 2.497428038036795389e-02
2.625017856649053627e+00 2.544501005438502828e-02
2.653272605406006512e+00 2.592592779529417912e-02
2.681831478123601009e+00 2.641725410482437947e-02
2.710697748282876685e+00 2.691921425705430873e-02
2.739874724599350664e+00 2.743203840169877381e-02
2.769365751402461218e+00 2.795596166963606327e-02
2.799174209018773674e+00 2.849122428071379845e-02
2.829303514159474897e+00 2.903807165389063125e-02
2.859757120312001799e+00 2.959675451976150409e-02
2.890538518135889134e+00 3.016752903551792736e-02
2.921651235862877005e+00 3.075065690239662738e-02
2.953098839701323364e+00 3.134640548567015766e-02
2.984884934244971255e+00 3.195504793723430437e-02
3.017013162886150734e+00 3.257686332084942793e-02
3.049487208233250701e+00 3.321213674008915984e-02
3.082310792533040189e+00 3.386115946906483043e-02
3.115487678097178303e+00 3.452422908597274631e-02
3.149021667733496344e+00 3.520164960953482691e-02
3.182916605181880687e+00 3.589373163839187919e-02
3.217176375554852807e+00 3.660079249351380626e-02
3.251804905782889499e+00 3.732315636369162165e-02
3.286806165064534380e+00 3.806115445417889570e-02
3.322184165321360183e+00 3.881512513855001067e-02
3.357942961657859993e+00 3.958541411384566139e-02
3.394086652826093786e+00 4.037237455907255468e-02
3.430619381695735548e+00 4.117636729714179572e-02
3.467545335728780653e+00 4.199776096030299194e-02
3.504868747459560563e+00 4.283693215916456465e-02
3.542593894979882752e+00 4.369426565536960183e-02
3.580725102429400675e+00 4.457015453801041471e-02
3.619266740491249301e+00 4.546500040386031866e-02
3.658223226893027924e+00 4.637921354150666836e-02
3.697599026913169329e+00 4.731321311946923291e-02
3.737398653892800127e+00 4.826742737839029990e-02
3.777626669752897293e+00 4.924229382738001121e-02
3.818287685517447461e+00 5.023825944462142340e-02
3.859386361841799395e+00 5.125578088230656887e-02
3.900927409546919744e+00 5.229532467601359647e-02
3.942915590159359329e+00 5.335736745861411473e-02
3.985355716457029462e+00 5.444239617881022758e-02
4.028252653020853558e+00 5.555090832440184173e-02
4.071611316792354884e+00 5.668341215038522063e-02
4.115436677637249296e+00 5.784042691198947733e-02
4.159733758915148627e+00 5.902248310275712284e-02
4.204507638055154928e+00 6.023012269777097000e-02
4.249763447138140471e+00 6.146389940215913478e-02
4.295506373484802687e+00 6.272437890496439239e-02
4.341741660250293400e+00 6.401213913851497295e-02
4.388474607025203866e+00 6.532777054340764555e-02
4.435710570443010425e+00 6.667187633922616596e-02
4.483454964794071351e+00 6.804507280111848910e-02
4.531713262646216656e+00 6.944798954235993638e-02
4.580490995472031202e+00 7.088126980303241509e-02
4.629793754282938600e+00 7.234557074495280571e-02
4.679627190269832759e+00 7.384156375297630526e-02
4.729997015451162135e+00 7.536993474283756878e-02
4.780909003327431961e+00 7.693138447563792337e-02
4.832368989543034843e+00 7.852662887914740875e-02
4.884382872555139699e+00 8.015639937605875676e-02
4.936956614309789160e+00 8.182144321934654851e-02
4.990096240925269377e+00 8.352252383488389942e-02
5.043807843382841050e+00 8.526042117147476784e-02
5.098097578224894733e+00 8.703593205846212044e-02
5.152971668260691196e+00 8.884987057107765485e-02
5.208436403279393723e+00 9.070306840368887180e-02
5.264498140771377344e+00 9.259637525114447487e-02
5.321163306656695902e+00 9.453065919835372533e-02
5.378438396021698154e+00 9.650680711830599001e-02
5.436329973863509579e+00 9.852572507870499541e-02
5.494844675842522896e+00 1.005883387574013632e-01
5.553989209042994091e+00 1.026955938668191320e-01
5.613770352741826564e+00 1.048484565875654473e-01
5.674194959185621556e+00 1.070479140114272976e-01
5.735269954376167156e+00 1.092949745939565259e-01
5.797002338864042592e+00 1.115906686168399720e-01
5.859399188551442705e+00 1.139360486602990635e-01
5.922467655502961392e+00 1.163321900856915531e-01
5.986214968765443345e+00 1.187801915285681548e-01
6.050648435196598562e+00 1.212811754023994659e-01
6.115775440302524402e+00 1.238362884132044733e-01
6.181603449084255075e+00 1.264467020853188017e-01
6.248140006893407872e+00 1.291136132985388207e-01
6.315392740297058438e+00 1.318382448368950743e-01
6.383369357951981016e+00 1.346218459493032926e-01
6.452077651487936549e+00 1.374656929223361523e-01
6.521525496401212152e+00 1.403710896654205287e-01
6.591720852957033472e+00 1.433393683086703063e-01
6.662671767102060549e+00 1.463718898136749380e-01
6.734386371386628767e+00 1.494700445975017389e-01
6.806872885896924963e+00 1.526352531702056814e-01
6.880139619197187528e+00 1.558689667861350714e-01
6.954194969282055716e+00 1.591726681093353080e-01
7.029047424539162314e+00 1.625478718933535960e-01
7.104705564722098465e+00 1.659961256757553627e-01
7.181178061933917611e+00 1.695190104876778681e-01
7.258473681620825069e+00 1.731181415787202693e-01
7.336601283577389943e+00 1.767951691575618545e-01
7.415569822961741941e+00 1.805517791485712342e-01
7.495388351322115561e+00 1.843896939648095590e-01
7.576066017634352612e+00 1.883106732977589126e-01
7.657612069350589579e+00 1.923165149241467808e-01
7.740035853459208859e+00 1.964090555302279439e-01
7.823346817556218191e+00 2.005901715539102348e-01
7.907554510928154201e+00 2.048617800451044690e-01
7.992668585646734769e+00 2.092258395447002262e-01
8.078698797674823240e+00 2.136843509825411547e-01
8.165655007985250791e+00 2.182393585948856074e-01
8.253547183690715272e+00 2.228929508616719346e-01
8.342385399186333927e+00 2.276472614640961956e-01
8.432179837304396131e+00 2.325044702629097404e-01
8.522940790481536411e+00 2.374668042978887450e-01
8.614678661938476978e+00 2.425365388089365803e-01
8.707403966872469425e+00 2.477159982792862813e-01
8.801127333662567054e+00 2.530075575012795119e-01
8.895859505087987174e+00 2.584136426652218210e-01
8.991611339559037575e+00 2.639367324717681318e-01
9.088393812362374646e+00 2.695793592684512796e-01
9.186218016918585860e+00 2.753441102107425098e-01
9.285095166053853433e+00 2.812336284482735982e-01
9.385036593285191131e+00 2.872506143367264397e-01
9.486053754119511794e+00 2.933978266759509901e-01
9.588158227366694319e+00 2.996780839748810488e-01
9.691361716466760257e+00 3.060942657438259218e-01
9.795676050831353621e+00 3.126493138147312667e-01
9.901113187199776178e+00 3.193462336900224074e-01
1.000768521100901687e+01 3.261880959206027719e-01
1.011540433777971870e+01 3.331780375137546879e-01
1.022428291451588223e+01 3.403192633714289261e-01
1.033433342112021514e+01 3.476150477597106936e-01
1.044556847182462356e+01 3.550687358100745872e-01
1.055800081663606527e+01 3.626837450531339435e-01
1.067164334279798865e+01 3.704635669855876334e-01
1.078650907626750310e+01 3.784117686710740669e-01
1.090261118320843714e+01 3.865319943756805321e-01
1.101996297150060755e+01 3.948279672388538275e-01
1.113857789226466899e+01 4.033034909804310564e-01
1.125846954140470224e+01 4.119624516447070173e-01
1.137965166116607918e+01 4.208088193821559742e-01
1.150213814171076265e+01 4.298466502697657066e-01
1.162594302270942670e+01 4.390800881707519476e-01
1.175108049495071505e+01 4.485133666345317849e-01
1.187756490196781911e+01 4.581508108378114508e-01
1.200541074168256550e+01 4.679968395676918913e-01
1.213463266806720320e+01 4.780559672476883404e-01
1.226524549282421894e+01 4.883328060076147503e-01
1.239726418708349698e+01 4.988320677982077678e-01
1.253070388311922656e+01 5.095585665516356721e-01
1.266557987608381453e+01 5.205172203886497817e-01
1.280190762576117969e+01 5.317130538735622691e-01
1.293970275833881090e+01 5.431512003180201109e-01
1.307898106819885342e+01 5.548369041346379316e-01
1.321975851972851324e+01 5.667755232415724320e-01
1.336205124914991771e+01 5.789725315191377453e-01
1.350587556636969033e+01 5.914335213195902607e-01
1.365124795684859116e+01 6.041642060312466533e-01
1.379818508349046624e+01 6.171704226980284647e-01
1.394670378855315818e+01 6.304581346958429977e-01
1.409682109557835616e+01 6.440334344667441036e-01
1.424855421134303590e+01 6.579025463123453488e-01
1.440192052783173438e+01 6.720718292476732802e-01
1.455693762423005921e+01 6.865477799167916118e-01
1.471362326893965289e+01 7.013370355715170534e-01
1.487199542161485333e+01 7.164463771146221127e-01
1.503207223522125524e+01 7.318827322088885534e-01
1.519387205811663222e+01 7.476531784534654612e-01
1.535741343615334920e+01 7.637649466289044842e-01
1.552271511480519628e+01 7.802254240125824358e-01
1.568979604131533456e+01 7.970421577657160750e-01
1.585867536686822987e+01 8.142228583937672903e-01
1.602937244878482304e+01 8.317754032817272769e-01
1.620190685274129549e+01 8.497078403059071805e-01
1.637629835501173403e+01 8.680283915239109804e-01
1.655256694473494150e+01 8.867454569444638279e-01
1.673073282620561386e+01 9.058676183788311187e-01
1.691081642119042172e+01 9.254036433756165358e-01
1.709283837126798389e+01 9.453624892406155000e-01
1.727681954019606891e+01 9.657533071438884065e-01
1.746278101630221613e+01 9.865854463155031562e-01
1.765074411490115835e+01 1.007868458332191519e+00
1.784073038073800532e+01 1.029612101496777843e+00
1.803276159045776694e+01 1.051826345312364186e+00
1.822685975510142597e+01 1.074521375053381744e+00
1.842304712262890831e+01 1.097707596435550936e+00
1.862134618046917467e+01 1.121395640386925852e+00
1.882177965809801989e+01 1.145596367922217640e+00
1.902437052964247854e+01 1.170320875122492943e+00
1.922914201651548538e+01 1.195580498222898802e+00
1.943611759007671935e+01 1.221386818810250130e+00
1.964532097432311986e+01 1.247751669133231545e+00
1.985677614860820839e+01 1.274687137527510838e+00
2.007050735039065614e+01 1.302205573958262530e+00
2.028653907801241729e+01 1.330319595682647238e+00
2.050489609350680098e+01 1.359042093034856791e+00
2.072560342543674139e+01 1.388386235336354746e+00
2.094868637176387693e+01 1.418365476934062341e+00
2.117417050274726620e+01 1.448993563369081583e+00
2.140208166387579780e+01 1.480284537679246615e+00
2.163244597882965436e+01 1.512252746837746908e+00
2.186528985247493040e+01 1.544912848331281952e+00
2.210063997389021395e+01 1.578279816880551412e+00
2.233852331942572533e+01 1.612368951306181186e+00
2.257896715579544278e+01 1.647195881543276119e+00
2.282199904320244244e+01 1.682776575807764186e+00
2.306764683849792164e+01 1.719127347917866366e+00
2.331593869837449517e+01 1.756264864774046863e+00
2.356690308259246081e+01 1.794206154000657083e+00
2.382056875724357781e+01 1.832968611753385213e+00
2.407696479804720369e+01 1.872570010695261189e+00
2.433612059368329383e+01 1.913028508145491857e+00
2.459806584916098160e+01 1.954362654404642408e+00
2.486283058922344935e+01 1.996591401259974807e+00
2.513044516178943155e+01 2.039734110674876533e+00
2.540094024143173002e+01 2.083810563666370630e+00
2.567434683289324582e+01 2.128840969374741654e+00
2.595069627464108564e+01 2.174845974329519205e+00
2.623002024245743513e+01 2.221846671915751692e+00
2.651235075307213407e+01 2.269864612045664476e+00
2.679772016783129018e+01 2.318921811039137637e+00
2.708616119640690201e+01 2.369040761718283594e+00
2.737770690054613709e+01 2.420244443720446892e+00
2.767239069786090866e+01 2.472556334034412995e+00
2.797024636565831202e+01 2.526000417764658668e+00
2.827130804481221560e+01 2.580601199128567558e+00
2.857561024367660352e+01 2.636383712691656722e+00
2.888318784204097156e+01 2.693373534845975747e+00
2.919407609512867907e+01 2.751596795537009754e+00
2.950831063763659756e+01 2.811080190244032995e+00
2.982592748782170844e+01 2.871850992220434495e+00
3.014696305162822654e+01 2.933937064998312305e+00
3.047145412686085564e+01 2.997366875163995470e+00
3.079943790740264831e+01 3.062169505410054171e+00
3.113095198747824810e+01 3.128374667869764814e+00
3.146603436596302217e+01 3.196012717740168707e+00
3.180472345073856744e+01 3.265114667200014864e+00
3.214705806309512326e+01 3.335712199628872110e+00
3.249307744218172189e+01 3.407837684134132683e+00
3.284282124950235016e+01 3.481524190391974027e+00
3.319632957346430402e+01 3.556805503810351876e+00
3.355364293397171593e+01 3.633716141019352808e+00
3.391480228707040823e+01 3.712291365697233392e+00
3.427984902964234948e+01 3.792567204738866771e+00
3.464882500415066602e+01 3.874580464774157296e+00
3.502177250343573434e+01 3.958368749043947865e+00
3.539873427556284469e+01 4.043970474641164436e+00
3.577975352872211801e+01 4.131424890125173555e+00
3.616487393618151458e+01 4.220772093517374479e+00
3.655413964129107285e+01 4.312053050685842770e+00
3.694759526254528481e+01 4.405309614128864126e+00
3.734528589869564286e+01 4.500584542163973190e+00
3.774725713392039239e+01 4.597921518532849916e+00
3.815355504304947232e+01 4.697365172430371771e+00
3.856422619684576603e+01 4.798961098967209793e+00
3.897931766734308923e+01 4.902755880075261530e+00
3.939887703324171042e+01 5.008797105865572696e+00
3.982295238536193693e+01 5.117133396448490856e+00
4.025159233215685362e+01 5.227814424226189693e+00
4.068484600528203288e+01 5.340890936667102906e+00
4.112276306522996805e+01 5.456414779574434881e+00
4.156539370702034830e+01 5.574438920857109458e+00
4.201278866595403372e+01 5.695017474815760927e+00
4.246499922342842837e+01 5.818205726954255752e+00
4.292207721281544508e+01 5.944060159328204307e+00
4.338407502540280802e+01 6.072638476442087985e+00
4.385104561639922593e+01 6.203999631706891726e+00
4.432304251100423187e+01 6.338203854470376264e+00
4.480011981054391867e+01 6.475312677632470759e+00
4.528233219866997672e+01 6.615388965857626147e+00
4.576973494763092276e+01 6.758496944399346340e+00
4.626238392460530946e+01 6.904702228546912401e+00
4.676033559810593232e+01 7.054071853710328632e+00
4.726364704445237663e+01 7.206674306156170218e+00
4.777237595431321893e+01 7.362579554408672955e+00
4.828658063931864319e+01 7.521859081330440233e+00
4.880632003874426061e+01 7.684585916897454183e+00
4.933165372626687883e+01 7.850834671683514010e+00
4.986264191679352820e+01 8.020681571069461668e+00
5.039934547336108750e+01 8.194204490191960844e+00
5.094182591411608030e+01 8.371482989650505857e+00
5.149014541936362832e+01 8.552598351985356118e+00
5.204436683869533198e+01 8.737633618945944036e+00
5.260455369819318605e+01 8.926673629565668122e+00
5.317077020771113638e+01 9.119805059060761110e+00
5.374308126823486020e+01 9.317116458571048199e+00
5.432155247932099229e+01 9.518698295760859907e+00
5.490625014661615211e+01 9.724642996298522135e+00
5.549724128945781843e+01 9.935044986234050413e+00
5.609459364855350572e+01 1.015000073529269642e+01
5.669837569374938369e+01 1.036960880110791727e+01
5.730865663187573489e+01 1.059396987440931071e+01
5.792550641468032779e+01 1.082318682518972963e+01
5.854899574684637287e+01 1.105736474987142692e+01
5.917919609409689485e+01 1.129661101949287882e+01
5.981617969138626734e+01 1.154103532893875617e+01
6.046001955117996829e+01 1.179074974723506131e+01
6.111078947182338084e+01 1.204586876893314695e+01
6.176856404600152217e+01 1.230650936660597061e+01
6.243341866928604134e+01 1.257279104447899343e+01
6.310542954878162192e+01 1.284483589322490005e+01
6.378467371185811174e+01 1.312276864594131354e+01
6.447122901498028114e+01 1.340671673534132502e+01
6.516517415263187729e+01 1.369681035218172482e+01
6.586658866633584353e+01 1.399318250495575988e+01
6.657555295377143523e+01 1.429596908087766138e+01
6.729214827798963938e+01 1.460530890818733951e+01
6.801645677672776458e+01 1.492134381980331348e+01
6.874856147182495647e+01 1.524421871835374809e+01
6.948854627873518552e+01 1.557408164261321915e+01
7.023649601615063887e+01 1.591108383538085036e+01
7.099249641572065173e+01 1.625537981282408140e+01
7.175663413187913875e+01 1.660712743532494073e+01
7.252899675177728511e+01 1.696648797985936952e+01
7.330967280532280483e+01 1.733362621394293157e+01
7.409875177532759949e+01 1.770871047117726604e+01
7.489632410776434313e+01 1.809191272843113296e+01
7.570248122213368447e+01 1.848340868469231424e+01
7.651731552194382857e+01 1.888337784162625610e+01
7.734092040529837675e+01 1.929200358587627662e+01
7.817339027560727516e+01 1.970947327314932451e+01
7.901482055240398950e+01 2.013597831411708228e+01
7.986530768228348620e+01 2.057171426217873744e+01
8.072494914995726845e+01 2.101688090312249102e+01
8.159384348942720067e+01 2.147168234672770382e+01
8.247209029527974167e+01 2.193632712034974830e+01
8.335979023410168054e+01 2.241102826453012042e+01
8.425704505601879646e+01 2.289600343067597876e+01
8.516395760635958823e+01 2.339147498085428722e+01
8.608063183743975344e+01 2.389767008974305185e+01
8.700717282048337609e+01 2.441482084879466186e+01
8.794368675766236265e+01 2.494316437264810915e+01
8.889028099427068241e+01 2.548294290784694738e+01
8.984706403102846650e+01 2.603440394391004986e+01
9.081414553651855215e+01 2.659780032680564332e+01
9.179163635975707791e+01 2.717339037488227760e+01
9.277964854289906782e+01 2.776143799730759909e+01
9.377829533408106499e+01 2.836221281507175362e+01
9.478769120040297480e+01 2.897599028460958337e+01
9.580795184104405848e+01 2.960305182409527802e+01
9.683919420053132399e+01 3.024368494247724470e+01
9.788153648213949509e+01 3.089818337129874237e+01
9.893509816144090507e+01 3.156684719937513961e+01


==> anc/source-code/scalarPerturbation.py <==
from numpy import pi, sqrt, array, full, power, log, exp
from scipy import integrate


class ScalarPerturbationComovingGaugeDelta(object):
    """ Model of scalar perturbations at the end of inflation going through a parametric instability
    """

    def __init__(self, inflation, rhoG=1e-32):
        """
            :param inflation: model of inflation
            :param float rhoG: energy density at the end of the parametric instability :math:`\\rho_{\\Gamma}`
        """
        self.inflation = inflation
        self.rhoG = rhoG
        self.kMin = inflation.kEnd * (self.rhoG / inflation.rhoInf) ** (1 / 6)
        # self.xi = xi

    def pbhMass(self, length):
        """ Mass of the PBH formed when the patch of comoving size length collapses in Planck mass

        """
        return 4 / 3 * pi * length ** 3 * self.inflation.rhoInf

    #
    def dlnRdlnM(self, length):
        return 1 / 3

    def S0(self):
        """ Variance at the maximal length. So far set to 0

        """
        return 0

    def drift(self, length):
        return - 2 * log(length[0] / length[-1]) / len(length)

    def dS(self, lengths):
        """ Increments of variance between an array of length-scales

        :param [float] lengths: array of length-scales

        """
        intervals = zip(lengths[:-1], lengths[1:])
        dS = [self.S0()]
        for r1, r2 in intervals:
            length = (r1 + r2) / 2
            dS.append(
                4
                / 25
                # * (2 * pi) ** 3
                * self.inflation.zetaPS(2 * pi / length)
                * log(lengths[0] / lengths[-1]) / len(lengths)
            )
        return array(dS)

    def barrier(self, length):
        """ Criterion on the density contrast for a region of size :math:`R` to gravitationally collapse

        :param float length: Length-scale

        :math:`\\delta_c(k) = \\left(\\frac{3\\pi}{2}\\right)^{2/3} \\left[\\left(\\frac{k}{k_{\\rm end}}\\right)^3\\sqrt{\\frac{\\rho_{\\rm inf}}{\\rho_\\Gamma}}-1\\right]^{-2/3}`

        """
        rhoInf = self.inflation.rhoInf
        kEnd = self.inflation.HEnd
        return (3 * pi / 2) ** (2 / 3) * power(
            (2 * pi / kEnd / length) ** (3) * sqrt(rhoInf / self.rhoG) - 1,
            -2 / 3,
        )

class ScalarPerturbationComovingGaugeGamma(object):
    """ Model of scalar perturbations at the end of inflation going through a parametric instability
    """

    def __init__(self, inflation, rhoG=1e-32):
        """
            :param inflation: model of inflation
            :param float rhoG: energy density at the end of the parametric instability :math:`\\rho_{\\Gamma}`
        """
        self.inflation = inflation
        self.rhoG = rhoG
        self.kMin = inflation.kEnd * (self.rhoG / inflation.rhoInf) ** (1 / 6)
        # self.xi = xi

    def pbhMass(self, length):
        """ Mass of the PBH formed when the patch of comoving size length collapses in Planck mass

        """
        return 4 / 3 * pi * length ** 3 * self.inflation.rhoInf

    def dlnRdlnM(self, length):
        return 1 / 3

    def S0(self):
        """ Variance at the maximal length. So far set to 0

        """
        return 0

    def drift(self, length):
        return 0

    def dS(self, lengths):
        """ Increments of variance between an array of length-scales

        :param [float] lengths: array of length-scales

        """
        intervals = zip(lengths[:-1], lengths[1:])
        dS = [self.S0()]
        for r1, r2 in intervals:
            length = (r1 + r2) / 2
            dS.append(
                4
                / 25
                / length ** 4
                * self.inflation.zetaPS(2 * pi / length)
                * log(lengths[0] / lengths[-1]) / len(lengths)
            )
        return array(dS)

    def barrier(self, length):
        """ Criterion on the density contrast for a region of size :math:`R` to gravitationally collapse

        :param float length: Length-scale

        :math:`\\delta_c(k) = \\left(\\frac{3\\pi}{2}\\right)^{2/3} \\left[\\left(\\frac{k}{k_{\\rm end}}\\right)^3\\sqrt{\\frac{\\rho_{\\rm inf}}{\\rho_\\Gamma}}-1\\right]^{-2/3}`

        """
        rhoInf = self.inflation.rhoInf
        kEnd = self.inflation.HEnd
        return (3 * pi / 2) ** (2 / 3) * power(
            (2 * pi / kEnd) ** 3 * sqrt(rhoInf / self.rhoG)
            - length ** 3,
            -2 / 3,
        )

class ScalarPerturbationNewtonianGaugeDelta(object):
    """ Model of scalar perturbations at the end of inflation going through a parametric instability
    """

    def __init__(self, inflation, rhoG=1e-32):
        """
            :param inflation: model of inflation
            :param float rhoG: energy density at the end of the parametric instability :math:`\\rho_{\\Gamma}`
        """
        self.inflation = inflation
        self.rhoG = rhoG
        self.kMin = inflation.kEnd * (self.rhoG / inflation.rhoInf) ** (1 / 6)
        # self.xi = xi

    def pbhMass(self, length):
        """ Mass of the PBH formed when the patch of comoving size length collapses in Planck mass

        """
        return 4 / 3 * pi * length ** 3 * self.inflation.rhoInf

    def dlnRdlnM(self, length):
        return 1 / 3

    def S0(self):
        """ Variance at the maximal length. So far set to 0

        """
        return 0

    def drift(self, length):
        return 0

    def dS(self, lengths):
        """ Increments of variance between an array of length-scales

        :param [float] lengths: array of length-scales

        """
        intervals = zip(lengths[:-1], lengths[1:])
        dS = [self.S0()]
        for r1, r2 in intervals:
            length = (r1 + r2) / 2
            dS.append(
                64
                / 25
                # * (2 * pi) ** 3
                * self.inflation.zetaPS(2 * pi / length)
                * log(lengths[0] / lengths[-1]) / len(lengths)
            )
        return array(dS)

    def barrier(self, length):
        """ Criterion on the density contrast for a region of size :math:`R` to gravitationally collapse

        :param float length: Length-scale

        :math:`\\delta_c(k) = \\left(\\frac{3\\pi}{2}\\right)^{2/3} \\left[\\left(\\frac{k}{k_{\\rm end}}\\right)^3\\sqrt{\\frac{\\rho_{\\rm inf}}{\\rho_\\Gamma}}-1\\right]^{-2/3}`

        """
        rhoInf = self.inflation.rhoInf
        kEnd = self.inflation.HEnd
        return (3 * pi / 2) ** (2 / 3) * power(
            (2 * pi / kEnd / length) ** (3) * sqrt(rhoInf / self.rhoG) - 1,
            -2 / 3,
        )


==> anc/source-code/volterraSolver.py <==
from numba import njit
from numpy import logspace, array, zeros, sum, eye, matmul
from numpy import pi, e
from numpy import sqrt, log, exp
from scipy.linalg import solve_triangular


class VolterraSolver(object):
    """ Wrapper to find the first corssing distribution by numerically solving a Volterra integral equation of the second kind

    """

    def __init__(self, inflation, perturbation, npoints=1000):
        """ :param inflation: Inflation model
        :param perturbation: Perturbation model
        :param int npoints: Number of samples for the numerical solution
        """
        rmin = 2 * pi / inflation.kEnd
        rmax = 2 * pi / perturbation.kMin
        self.lengths = logspace(log(rmax), log(rmin), npoints, base=e)
        self.npoints = npoints
        self.log_step = (log(rmax) - log(rmin)) / npoints

        dSs = perturbation.dS(self.lengths)
        self.S = array([sum(dSs[: i + 1]) for i in range(npoints)])
        self.barrier = perturbation.barrier(self.lengths)

        if perturbation.drift(self.lengths) != 0:
            raise ValueError("The Volterra equation does not take into account drift properly")

    @staticmethod
    @njit
    def fill_static(B, S, n, log_step, full):
        """ Static method discretazing the Volterra integral equation of the second kind into a linear equation

        :return: Tuple with vector :math:`g_1` and lower triangular matrix :math:`g2` such that the discrete problem is cast as :math:`\\frac{\\mathrm{d} f}{\\mathrm{d} \\log R} = g_1 - M \\frac{\\mathrm{d} f}{\\mathrm{d} \\log R}`

        """
        g2 = zeros((n - 2, n - 2))
        g1 = zeros(n - 2)

        P0 = lambda x, S: 1 / sqrt(2 * pi * S) * exp(-(x ** 2) / (2 * S))

        for i in range(1, n - 1):
            if S[i - 1] > 0 and S[i] > 0 and S[i + 1] > 0:
                g1[i - 1] = (
                    -(
                        B[i] / S[i] * (S[i - 1] - S[i + 1])
                        - (2 - full) * (B[i - 1] - B[i + 1])
                    )
                    / (2 * log_step)
                    * P0(B[i], S[i])
                )
            if full and S[i - 1] > 0 and S[i] > 0 and S[i + 1] > 0:
                for j in range(2, i):
                    x = (
                        (
                            (B[i - 1] - B[i + 1])
                            - (B[i] - B[j])
                            / (S[i] - S[j])
                            * (S[i - 1] - S[i + 1])
                        )
                        / 2
                        * P0(B[i] - B[j], S[i] - S[j])
                        / 2
                    )
                    g2[i - 1, j - 1] += x
                    g2[i - 1, j - 2] += x
        return (g1, g2)

    def solve(self, full=True):
        """ Solves the Volterra integral equation using linear algebra by calculating the inverse if :math:`I+M`

        :math:`\\frac{\\mathrm{d} f}{\\mathrm{d} \\log R}= (I+M)^{-1} g_1`


        :param bool full: If true, includes non-zero matrix :math:`M`

        """
        g1, g2 = self.fill_static(
            self.barrier, self.S, self.npoints, self.log_step, full
        )
        if full:
            I = eye(self.npoints - 2)
            # Ensures that the inverse is perfectly triangular as expected
            # When using invert, numerical errors pollute the other half of the matrix leading to pathological behaviors
            y_range = matmul(solve_triangular(I + g2, I, lower=True), g1)
        else:
            y_range = g1 / 2
        x_range = self.lengths[1:-1]
        return (x_range, y_range)

